U.S. Power Resilience for 2002--2019

Prolonged power outages debilitate the economy and threaten public health. Existing research is generally limited in its scope to a single event, an outage cause, or a region. Here, we provide one of the most comprehensive analyses of U.S. power outages for 2002--2019. We categorized all outage data collected under U.S. federal mandates into four outage causes and computed industry-standard reliability metrics. Our spatiotemporal analysis reveals six of the most resilient U.S. states since 2010, improvement of power resilience against natural hazards in the south and northeast regions, and a disproportionately large number of human attacks for its population in the Western Electricity Coordinating Council region. Our regression analysis identifies several statistically significant predictors and hypotheses for power resilience. Furthermore, we propose a novel framework for analyzing outage data using differential weighting and influential points to better understand power resilience. We share curated data and code as Supplementary Materials.

==> anc/Supplementary_Materials/Summary HTML Tables/Summary_of_Selected_Significant_Features_for_CAIDI.html <==

<table style="text-align:center"><caption><strong>Table 4: Summary of Selected Significant Features for CAIDI</strong></caption>
<tr><td colspan="4" style="border-bottom: 1px solid black"></td></tr><tr><td style="text-align:left"></td><td colspan="3"><em>Dependent variable:</em></td></tr>
<tr><td></td><td colspan="3" style="border-bottom: 1px solid black"></td></tr>
<tr><td style="text-align:left"></td><td colspan="3">Metric/Cause</td></tr>
<tr><td style="text-align:left"></td><td>CAIDI state</td><td>CAIDI natural</td><td>CAIDI operations</td></tr>
<tr><td style="text-align:left"></td><td>(1)</td><td>(2)</td><td>(3)</td></tr>
<tr><td colspan="4" style="border-bottom: 1px solid black"></td></tr><tr><td style="text-align:left"></td><td>0.0002739838</td><td></td><td></td></tr>
<tr><td style="text-align:left">Number.of.Unique.Companies</td><td>p = 0.4717046</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.000008929814</td><td></td><td></td></tr>
<tr><td style="text-align:left">Land.Area..sq.mi.</td><td>p = 0.01149598</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.06615117</td><td></td><td></td></tr>
<tr><td style="text-align:left">Anomaly.Level</td><td>p = 0.5001162</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.0000557993</td><td></td><td></td></tr>
<tr><td style="text-align:left">Demand.MW.Loss</td><td>p = 0.4419714</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.004628732</td><td></td><td></td></tr>
<tr><td style="text-align:left">Residential.Price</td><td>p = 0.9788733</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.08011867</td><td></td><td></td></tr>
<tr><td style="text-align:left">Commercial.Price</td><td>p = 0.688799</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.006501517</td><td></td><td></td></tr>
<tr><td style="text-align:left">Industrial.Price</td><td>p = 0.9607837</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.1107969</td><td></td><td></td></tr>
<tr><td style="text-align:left">Total.Price</td><td>p = 0.8200831</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.000004568866</td><td></td><td></td></tr>
<tr><td style="text-align:left">Residential.Sale</td><td>p = 0.2066699</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.000004221954</td><td></td><td></td></tr>
<tr><td style="text-align:left">Commercial.Sale</td><td>p = 0.2340607</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.00000450653</td><td></td><td></td></tr>
<tr><td style="text-align:left">Industrial.Sale</td><td>p = 0.2138091</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.000004532212</td><td></td><td></td></tr>
<tr><td style="text-align:left">Total.Sale</td><td>p = 0.2091082</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.372186</td><td></td><td></td></tr>
<tr><td style="text-align:left">Residential.Percentage</td><td>p = 0.1203494</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.3786084</td><td></td><td></td></tr>
<tr><td style="text-align:left">Commercial.Percentage</td><td>p = 0.1193223</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.3642608</td><td></td><td></td></tr>
<tr><td style="text-align:left">Industrial.Percentage</td><td>p = 0.1236</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.000001880228</td><td></td><td></td></tr>
<tr><td style="text-align:left">Residential.Customers</td><td>p = 0.4569075</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left">Commercial.Customers</td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.000003147237</td><td></td><td></td></tr>
<tr><td style="text-align:left">Industrial.Customers</td><td>p = 0.7096252</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.000002170214</td><td></td><td></td></tr>
<tr><td style="text-align:left">Total.Customers</td><td>p = 0.3261598</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>2.136781</td><td></td><td></td></tr>
<tr><td style="text-align:left">Residential.Customer.Percentage</td><td>p = 0.03210154</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>2.166825</td><td></td><td></td></tr>
<tr><td style="text-align:left">Commercial.Customer.Percentage</td><td>p = 0.02905316</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>2.116485</td><td></td><td></td></tr>
<tr><td style="text-align:left">Industrial.Customer.Percentage</td><td>p = 0.03955373</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.001609181</td><td></td><td></td></tr>
<tr><td style="text-align:left">Per.Capita.Real.GSP.State</td><td>p = 0.02803392</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.001436719</td><td></td><td></td></tr>
<tr><td style="text-align:left">Per.Capita.Real.GSP.USA</td><td>p = 0.0280878</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-77.72751</td><td></td><td></td></tr>
<tr><td style="text-align:left">Relative.Per.Capita.Real.GSP</td><td>p = 0.02801529</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.05757903</td><td></td><td></td></tr>
<tr><td style="text-align:left">Per.Capita.Real.GSP.Change</td><td>p = 0.04349522</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.0001264261</td><td></td><td></td></tr>
<tr><td style="text-align:left">Real.GSP.Contributed.by.Utility</td><td>p = 0.08816092</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.0000006359755</td><td></td><td></td></tr>
<tr><td style="text-align:left">Real.GSP.Contributed.by.All.Industries</td><td>p = 0.7697309</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.3941089</td><td></td><td></td></tr>
<tr><td style="text-align:left">Utility.Contribution.to.Total.GSP</td><td>p = 0.04285901</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.2103557</td><td></td><td></td></tr>
<tr><td style="text-align:left">State.Utility.Income.as.Percentage.of.Total</td><td>p = 0.1310738</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.0000003027373</td><td></td><td></td></tr>
<tr><td style="text-align:left">Population</td><td>p = 0.06729187</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.001002888</td><td></td><td></td></tr>
<tr><td style="text-align:left">Population.Percentage.in.Urban</td><td>p = 0.8325586</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.0254696</td><td></td><td></td></tr>
<tr><td style="text-align:left">Population.Percentage.in.Urban.Clusters</td><td>p = 0.03696554</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.000480218</td><td></td><td>0.0004147338</td></tr>
<tr><td style="text-align:left">Population.Density.of.Urban.Areas</td><td>p = 0.01470326</td><td></td><td>p = 0.0004717615</td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.0007713133</td><td></td><td></td></tr>
<tr><td style="text-align:left">Population.Density.of.Urban.Clusters</td><td>p = 0.01707187</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.00712685</td><td></td><td></td></tr>
<tr><td style="text-align:left">Population.Density.of.Rural.Areas</td><td>p = 0.1225766</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.03245329</td><td></td><td></td></tr>
<tr><td style="text-align:left">Percentage.of.Urban.Area.Land.Area</td><td>p = 0.04027301</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.1240638</td><td></td><td></td></tr>
<tr><td style="text-align:left">Percentage.of.Urband.Cluster.Land.Area</td><td>p = 0.02383043</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>8.636273</td><td></td><td></td></tr>
<tr><td style="text-align:left">Percentage.of.Land.Area</td><td>p = 0.5453148</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>8.6331</td><td></td><td></td></tr>
<tr><td style="text-align:left">Percentage.of.Water.Area</td><td>p = 0.545513</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>0.0222137</td><td></td><td></td></tr>
<tr><td style="text-align:left">Percentage.of.Inland.Water.Area</td><td>p = 0.2107849</td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-972.353</td><td>0.05169902</td><td>-0.6075392</td></tr>
<tr><td style="text-align:left">Constant</td><td>p = 0.5030462</td><td>p = 0.01389469</td><td>p = 0.01797608</td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td></tr>
<tr><td colspan="4" style="border-bottom: 1px solid black"></td></tr><tr><td colspan="4" style="border-bottom: 1px solid black"></td></tr><tr><td style="text-align:left"><em>Note:</em></td><td colspan="3" style="text-align:right"><sup>*</sup>p<0.1; <sup>**</sup>p<0.05; <sup>***</sup>p<0.01</td></tr>
</table>


==> anc/Supplementary_Materials/Summary HTML Tables/Summary_of_Selected_Significant_Features_for_SAIDI.html <==

<table style="text-align:center"><caption><strong>Table 5: Summary of Selected Significant Features for SAIDI</strong></caption>
<tr><td colspan="2" style="border-bottom: 1px solid black"></td></tr><tr><td style="text-align:left"></td><td><em>Dependent variable:</em></td></tr>
<tr><td></td><td colspan="1" style="border-bottom: 1px solid black"></td></tr>
<tr><td style="text-align:left"></td><td>Metric/Cause</td></tr>
<tr><td style="text-align:left"></td><td>SAIDI mechanical</td></tr>
<tr><td colspan="2" style="border-bottom: 1px solid black"></td></tr><tr><td style="text-align:left"></td><td>0.0000000009192106</td></tr>
<tr><td style="text-align:left">Residential.Customers</td><td>p = 0.0334592</td></tr>
<tr><td style="text-align:left"></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.000007010453</td></tr>
<tr><td style="text-align:left">Constant</td><td>p = 0.996284</td></tr>
<tr><td style="text-align:left"></td><td></td></tr>
<tr><td colspan="2" style="border-bottom: 1px solid black"></td></tr><tr><td colspan="2" style="border-bottom: 1px solid black"></td></tr><tr><td style="text-align:left"><em>Note:</em></td><td style="text-align:right"><sup>*</sup>p<0.1; <sup>**</sup>p<0.05; <sup>***</sup>p<0.01</td></tr>
</table>


==> anc/Supplementary_Materials/Summary HTML Tables/Summary_of_Selected_Significant_Features_for_SAIFI.html <==

<table style="text-align:center"><caption><strong>Table 6: Summary of Selected Significant Features for SAIFI</strong></caption>
<tr><td colspan="5" style="border-bottom: 1px solid black"></td></tr><tr><td style="text-align:left"></td><td colspan="4"><em>Dependent variable:</em></td></tr>
<tr><td></td><td colspan="4" style="border-bottom: 1px solid black"></td></tr>
<tr><td style="text-align:left"></td><td colspan="4">Metric/Cause</td></tr>
<tr><td style="text-align:left"></td><td>SAIFI state</td><td>SAIFI mechanical</td><td>SAIFI natural</td><td>SAIFI operational</td></tr>
<tr><td style="text-align:left"></td><td>(1)</td><td>(2)</td><td>(3)</td><td>(4)</td></tr>
<tr><td colspan="5" style="border-bottom: 1px solid black"></td></tr><tr><td style="text-align:left"></td><td>-0.02744574</td><td></td><td>-0.03052257</td><td></td></tr>
<tr><td style="text-align:left">Population.Percentage.in.Urban</td><td>p = 0.05075231</td><td></td><td>p = 0.03192348</td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>-0.002067109</td><td></td><td>-0.002128708</td><td></td></tr>
<tr><td style="text-align:left">Population.Density.of.Urban.Clusters</td><td>p = 0.002925856</td><td></td><td>p = 0.002421053</td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td>-0.000429709</td></tr>
<tr><td style="text-align:left">Number.of.Unique.Companies</td><td></td><td></td><td></td><td>p = 0.009791083</td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td>0.000001581372</td></tr>
<tr><td style="text-align:left">Land.Area..sq.mi.</td><td></td><td></td><td></td><td>p = 0.0001450069</td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td>0.00008985877</td></tr>
<tr><td style="text-align:left">Demand.MW.Loss</td><td></td><td></td><td></td><td>p = 0.009909657</td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td>0.007142681</td></tr>
<tr><td style="text-align:left">Commercial.Percentage</td><td></td><td></td><td></td><td>p = 0.01050909</td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td>-0.00000384729</td></tr>
<tr><td style="text-align:left">Per.Capita.Real.GSP.State</td><td></td><td></td><td></td><td>p = 0.1047836</td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td></td><td>0.002749627</td><td></td><td>-0.0142956</td></tr>
<tr><td style="text-align:left">Percentage.of.Inland.Water.Area</td><td></td><td>p = 0.007723847</td><td></td><td>p = 0.08635743</td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td></td></tr>
<tr><td style="text-align:left"></td><td>6.853586</td><td>0.00001662597</td><td>7.112337</td><td>-0.04102747</td></tr>
<tr><td style="text-align:left">Constant</td><td>p = 0.000005793151</td><td>p = 0.9959498</td><td>p = 0.00000348838</td><td>p = 0.6919012</td></tr>
<tr><td style="text-align:left"></td><td></td><td></td><td></td><td></td></tr>
<tr><td colspan="5" style="border-bottom: 1px solid black"></td></tr><tr><td colspan="5" style="border-bottom: 1px solid black"></td></tr><tr><td style="text-align:left"><em>Note:</em></td><td colspan="4" style="text-align:right"><sup>*</sup>p<0.1; <sup>**</sup>p<0.05; <sup>***</sup>p<0.01</td></tr>
</table>


==> anc/Supplementary_Materials/data_cleaning.R <==
## EIA-861 files can be downloaded from https://www.eia.gov/electricity/data/eia861/
## THe EIA download will give a .zip file and we need the particular excel file named 
## "Sales_Ult_Cust_XXXX"
## OE-417 excel files can be downloaded from https://www.oe.netl.doe.gov/OE417_annual_summary.aspx
## Save OE-417 excel files as Tab Delimited Text (txt)


## this file should be run first to load all environment variables. it will clean all datasets except the manual work as noted in the paper.
## this maps produced from this file were experimental and were not used used in the final paper

library(lubridate)
library(readxl)
library(plyr)
library(ggplot2)
library(xlsx)
library(ggpubr)
library(dplyr)
library(usmap)
library(BBmisc)
library(scales)

setwd("/Users/amanankit/Documents/Research/Data EIA + OE/Data/")

## automatically import files from working directory
files <- list.files(pattern = '.xls')
customerDataEIA <- lapply(files, read_excel, col_names = TRUE, skip = 2)

customerDataEIA <- rbind.fill(customerDataEIA)

## automatically import the OE files and stores them as lists
files <- list.files(pattern = '.txt')
customerDataOE <- lapply(files, read.table, header = TRUE, quote = "", sep = "\t", skip = 1, fill = T)

## combine the lists into one dataframe
customerDataOE <- rbind.fill(customerDataOE)

## 50 states
state <- c("Alabama","Alaska","Arizona","Arkansas","California","Colorado","Connecticut","Delaware","Florida","Georgia","Hawaii","Idaho",
           "Illinois","Indiana","Iowa","Kansas","Kentucky","Louisiana","Maine","Maryland","Massachusetts","Michigan","Minnesota",
           "Mississippi","Missouri","Montana","Nebraska","Nevada","New Hampshire","New Jersey","New Mexico","New York","North Carolina",
           "North Dakota","Ohio","Oklahoma","Oregon","Pennsylvania","Rhode Island","South Carolina","South Dakota","Tennessee","Texas",
           "Utah","Vermont","Virginia","Washington","West Virginia","Wisconsin","Wyoming")
stateAbbrev <- c("AL","AK","AZ","AR","CA","CO","CT","DE","FL","GA","HI","ID","IL","IN","IA","KS","KY","LA","ME","MD","MA","MI","MN","MS",
                 "MO","MT","NE","NV","NH","NJ","NM","NY","NC","ND","OH","OK","OR","PA","RI","SC","SD","TN","TX","UT","VT","VA","WA","WV",
                 "WI","WY")

## isolates relevant columns
customerStateAndPopEIA <- na.omit(customerDataEIA[,c("YEAR", "State", "Count__4")])

## assigns column names
colnames(customerStateAndPopEIA) <- c("year", "state", "population")

## removes commas from the population
customerStateAndPopEIA$population <- as.numeric(gsub(",", "", customerStateAndPopEIA$population))

customerStateAndPopEIA <- na.omit(customerStateAndPopEIA)

## isolates relevant columns
customerStateAndPopOE <- customerDataOE[,c("Date.Event.Began", 
                                           "Time.Event.Began", 
                                           "Date.of.Restoration", 
                                           "Time.of.Restoration", 
                                           "Area.Affected", 
                                           "Event.Type", 
                                           "Number.of.Customers.Affected")]

## assigns column names
colnames(customerStateAndPopOE) <- c("dayStart", "timeStart", "dayEnd", "timeEnd", "state", "cause", "population")

## removes extra characters (commas, quotes)
customerStateAndPopOE$population <- gsub(",", "", customerStateAndPopOE$population)
customerStateAndPopOE$population <- gsub("\"", "", customerStateAndPopOE$population)
customerStateAndPopOE$state <- gsub("\"", "", customerStateAndPopOE$state)

## converts time to 24 hour style to elimante AM and PM notation
customerStateAndPopOE$timeStart <- format(strptime(customerStateAndPopOE$timeStart, "%I:%M %p"), format = "%H:%M:%S")
customerStateAndPopOE$timeEnd <- format(strptime(customerStateAndPopOE$timeEnd, "%I:%M %p"), format = "%H:%M:%S")

## manually parses the dates
customerStateAndPopOE$dayStart <- parse_date_time(customerStateAndPopOE$dayStart, orders = "mdy")
customerStateAndPopOE$dayEnd <- parse_date_time(customerStateAndPopOE$dayEnd, orders = "mdy")

## merges date and time into one column
customerStateAndPopOE$dayStart <- paste(customerStateAndPopOE$dayStart, customerStateAndPopOE$timeStart)
customerStateAndPopOE$dayEnd <- paste(customerStateAndPopOE$dayEnd, customerStateAndPopOE$timeEnd)

## converts characters to POSIXct to allow for calculations
customerStateAndPopOE$dayStart <- parse_date_time(customerStateAndPopOE$dayStart, "Ymd HMS")
customerStateAndPopOE$dayEnd <- parse_date_time(customerStateAndPopOE$dayEnd, "Ymd HMS")

## calculates the time elapsed
time.interval <- customerStateAndPopOE$dayStart %--% customerStateAndPopOE$dayEnd
customerStateAndPopOE["Time.Elapsed"] <- NA 

## converts time elapsed to days: remove " / 1440" to revert back to minutes
customerStateAndPopOE$Time.Elapsed <- as.double((as.duration(time.interval) / 60) / 1440)

## removes rows that have NA value
customerStateAndPopOE$population <- as.numeric(customerStateAndPopOE$population)
customerStateAndPopOE <- na.omit(customerStateAndPopOE)

## converts negative values to positive values verify negative populations???? 
customerStateAndPopEIA$population <- abs(as.numeric(customerStateAndPopEIA$population))

## extract year and make into new column
customerStateAndPopOE$Year <- format(as.Date(customerStateAndPopOE$dayStart, format="%y/%m/%d:%h:%m:%s"), "%Y")

## customerStateAndPopOE$Year <- as.numeric(customerStateAndPopOE$Year)

## segment years into three 5 year intervals
# customerStateAndPopOE$YearSection <- customerStateAndPopOE$Year
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year<=2006] <- "2002 - 2006"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year==2007] <- "2007 - 2011"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year==2008] <- "2007 - 2011"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year==2009] <- "2007 - 2011"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year==2010] <- "2007 - 2011"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year==2011] <- "2007 - 2011"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year>=2012] <- "2012 - 2016"

## create frequency tables (run only when you want to create the tables)
# CauseFreq <- count(customerStateAndPopOE, "cause")
# names(CauseFreq) <- c("Event Type", "Frequency")
#write.xlsx(CauseFreq, file = "Frequency of Event Types.xlsx")
customerStateAndPopOE$cause <- gsub("deliberate", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("natural", "Natural", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("human attack", "Human Attack", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("mechanical", "Mechanical Failure", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("System Operations", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("operations", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Unit Tripped", "Mechanical", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Units Tripped", "Mechanical", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Transmission Tripped", "Mechanical", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Shed Load", "Operations", customerStateAndPopOE$cause)

customerStateAndPopOE <- customerStateAndPopOE %>% filter(cause %in% c("Operations", "Natural", "Human Attack", "Mechanical Failure"))


## make plots for 2002 - 2009 or 2010 - 2017
## comment both out for full 16 years of data; make sure to change the output file name to differentiate
yearSectionA <- c(2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009)
yearSectionB <- c(2010, 2011, 2012, 2013, 2014, 2015, 2016, 2017)

#customerStateAndPopOE <- customerStateAndPopOE %>% filter(Year %in% c(yearSectionA))

#customerStateAndPopOE <- customerStateAndPopOE %>% filter(Year %in% c(yearSectionB))

grandMaxRestorationTime <- max(customerStateAndPopOE$Time.Elapsed)
cause <- c("Natural", "Operations", "Mechanical Failure", "Human Attack")

temp_state <- state[1]
statistics <- NULL
areaAboveForEachState <- data.frame(matrix(NA, nrow = 50, ncol = 4))
rownames(areaAboveForEachState) <- state
colnames(areaAboveForEachState) <- cause

remove_influential_rows = FALSE
for (i in 1:length(state)) {
  temp_state <- state[i]
  temp_abbrev <- stateAbbrev[i]
  
  populationSumEIA <- sum(as.numeric(as.character(customerStateAndPopEIA$population
                                                  [grepl(temp_abbrev, customerStateAndPopEIA$state)])), na.rm = TRUE)
  
  InfoState <- customerStateAndPopOE[grep(temp_state, customerStateAndPopOE$state), ]
 
  
  if((nrow(InfoState) >= 1)) {
    
    InfoState["Percentage.Without.Power"] <- NA
    InfoState$Percentage.Without.Power <- 100 * ((as.double(InfoState$population)/populationSumEIA))
    minPercentage <- min(InfoState$Percentage.Without.Power) - 1
    
    slopes <- data.frame(matrix(NA, nrow = 1, ncol = 4))
    rownames(slopes) <- "Slopes"
    colnames(slopes) <- cause
    areaAbove <- data.frame(matrix(NA, nrow = 1, ncol = 4))
    rownames(areaAbove) <- "Area.Above"
    colnames(areaAbove) <- cause
    yGivenX <- data.frame(matrix(NA, nrow = 1, ncol = 4))
    rownames(yGivenX) <- "Y.values"
    colnames(yGivenX) <- cause
    areaUnder <- data.frame(matrix(NA, nrow = 1, ncol = 4))
    rownames(areaUnder) <- "Area.Under"
    colnames(areaUnder) <- cause
    areaAll <- 100 * grandMaxRestorationTime
    
    for (j in 1:4) {
      temp_cause <- cause[j]
      cat("Cause: ", temp_cause,"\n")
      cat("State: ", temp_state,"\n")
      temp_subset_data_cause <- subset(InfoState, cause == temp_cause)
      if (nrow(temp_subset_data_cause) >= 1) {
        formula <- lm((temp_subset_data_cause$Time.Elapsed) ~ (temp_subset_data_cause$Percentage.Without.Power - 1))
        FormulaSummary <- summary(formula)
        if (nrow(temp_subset_data_cause) > 4 & remove_influential_rows) { # to prevent error 
          summary(influence.measures(formula))
          influential_rows <- which(apply(influence.measures(formula)$is.inf, 1, any))
          if (remove_influential_rows) { # check flag on row 156
            temp_subset_data_cause <- temp_subset_data_cause[-c(influential_rows), ]
            formula <- lm((temp_subset_data_cause$Time.Elapsed) ~ (temp_subset_data_cause$Percentage.Without.Power - 1))
            FormulaSummary <- summary(formula)
            InfoState <- anti_join(InfoState, temp_subset_data_cause, by = colnames(temp_subset_data_cause))
          }
        }
        SlopeEstimate <- FormulaSummary$coefficients[1]
        P_Value <- FormulaSummary$coefficients[4]
        slopes[1,j] <- formula$coefficients
        if (slopes[1,j] <= grandMaxRestorationTime/100 && !is.na(slopes[1,j])) { # normal
          yGivenX[1,j] <- slopes[1,j] * 100
          areaUnder[1,j] <- .5 * yGivenX[1,j]
          areaAbove[1,j] <- areaAll - areaUnder[1,j]
          areaAboveForEachState[i,j] <- areaAbove[1,j]
        } else if (slopes[1,j] > grandMaxRestorationTime/100 && !is.na(slopes[1,j])) { # high slope (slope > max/100)
          areaAbove[1,j] <- 0.5 * (grandMaxRestorationTime^2/slopes[1,j])
          areaAboveForEachState[i,j] <- areaAbove[1,j]
       }
      }
    }
    maxPercentage <- max(InfoState$Percentage.Without.Power)
    maxPercentage <- maxPercentage + 0.2
    ScatterPlot <- 
      #
      ggplot() + 
      #ggtitle(paste(temp_state)) + 
      scale_x_continuous(limits = c(0, maxPercentage)) +
      scale_color_manual(values = c("Natural" = "blue", "Operations" = "purple", "Mechanical Failure" = "green", "Human Attack" = "red")) + 
      geom_point(data = InfoState, mapping = aes(x = Percentage.Without.Power, y = Time.Elapsed, color = cause), size = 5) +
      xlab('Percentage of Customers Without Power') + 
      ylab('Time to Restore Power (days)') +
      theme_bw() + 
      theme(text=element_text(family="CMU Serif"), 
            legend.position = c(0.9, 0.7), 
            legend.background = element_rect(fill="white",
                                             size=0.5, linetype="solid", 
                                             colour ="darkblue"),
            axis.title=element_text(size=40), legend.text = element_text(size=38), legend.title = element_text(size=40), axis.text = element_text(size = 40)) +
      guides(color=guide_legend('Cause for outage')) +
      geom_abline(intercept = 0, slope = slopes[1,1], color = "blue") +
      geom_abline(intercept = 0, slope = slopes[1,2], color = "purple") +
      geom_abline(intercept = 0, slope = slopes[1,3], color = "green") +
      geom_abline(intercept = 0, slope = slopes[1,4], color = "red") 
      
      # add areas to the legends
      #+annotate("text", x = maxPercentage, y = 5, label = paste("Natural", areaAbove[1,1])) +
      #annotate("text", x = maxPercentage, y = 4, label = paste("Operations", areaAbove[1,2])) +
      #annotate("text", x = maxPercentage, y = 3, label = paste("Mechanical Failure", areaAbove[1,3])) +
      #annotate("text", x = maxPercentage, y = 1, label = paste("Human Attack", areaAbove[1,4]))
    
      # reset matrices
      slopes[slopes < 10000000000000000000000000] <- NA
      areaAbove[areaAbove < 10000000000000000000000000] <- NA
      yGivenX[yGivenX < 10000000000000000000000000] <- NA
      areaUnder[areaUnder < 10000000000000000000000000] <- NA
    
    # prints 49 plots (missing Alaska)
    print(ScatterPlot)
    ## saves the last displayed plot
    ggsave(filename = paste0(temp_state, ".png"), 
           path = paste("/Users/amanankit/Documents/Research/Data/Plots"), 
           width = 10, 
           height = 5, 
           scale = 3, 
           units = "in",
           limitsize =  FALSE)
    dev.off()
    cat("State: ", state[i],"\n")
  } else {
    next
  }
}

areaAboveForEachStateNorm <- data.frame(matrix(NA, nrow = 50, ncol = 4))
rownames(areaAboveForEachStateNorm) <- state
colnames(areaAboveForEachStateNorm) <- cause

# remove areas for Hawaii, row 11 and Wyoming, row 50
# areaAboveForEachState[11,1] <- NA
# areaAboveForEachState[50,1] <- NA
# areaAboveForEachStateNorm[11,1] <- NA
# areaAboveForEachStateNorm[50,1] <- NA

# normalize the areas
areaAboveForEachStateNorm$Natural <- (areaAboveForEachState$Natural - min(areaAboveForEachState$Natural, na.rm = TRUE)) / (max(areaAboveForEachState$Natural, na.rm = TRUE) - min(areaAboveForEachState$Natural, na.rm = TRUE))
areaAboveForEachStateNorm$Operations <- (areaAboveForEachState$Operations - min(areaAboveForEachState$Operations, na.rm = TRUE)) / (max(areaAboveForEachState$Operations, na.rm = TRUE) - min(areaAboveForEachState$Operations, na.rm = TRUE))
areaAboveForEachStateNorm$`Mechanical Failure` <- (areaAboveForEachState$`Mechanical Failure` - min(areaAboveForEachState$`Mechanical Failure`, na.rm = TRUE)) / (max(areaAboveForEachState$`Mechanical Failure`, na.rm = TRUE) - min(areaAboveForEachState$`Mechanical Failure`, na.rm = TRUE))
areaAboveForEachStateNorm$`Human Attack` <- (areaAboveForEachState$`Human Attack` - min(areaAboveForEachState$`Human Attack`, na.rm = TRUE)) / (max(areaAboveForEachState$`Human Attack`, na.rm = TRUE) - min(areaAboveForEachState$`Human Attack`, na.rm = TRUE))


# fips_codes <- c("01", "02", "04", "05", "06", "08", "09", "10", "12", "13", "15", "16", "17", "18", "19", "20", 
#                 "21", "22", "23", "24", "25", "26", "27", "28", "29", "30", "31", "32", "33", "34", "35", "36", 
#                 "37", "38", "39", "40", "41", "42", "44", "45", "46", "47", "48", "49", "50", "51", "53", "54", 
#                 "55", "56")
# fipsdf <- fips_info(fips_codes)
# 
# #sort by fips code
# fipsdf <- fipsdf[with(fipsdf, order(fips)), ]
# 
# legendLabel <- c("Resilience Metric")
# usmap_data_natural <- data.frame(fips_codes, areaAboveForEachStateNorm$Natural)
# colnames(usmap_data_natural) <- c("fips", "Resilience")
# # plot_usmap(data = usmap_data_natural, value = "Resilience", labels = TRUE, label_color = "white") +
# #   scale_fill_continuous(low = "red1", high = "green", name = "Resilience for Natural Hazards") +
# #   theme(legend.position = "right")
#  # prev : red1, yellow, darkgreen
# plot_usmap(data = usmap_data_natural, value = "Resilience", labels = TRUE, label_color = "black") +
#   scale_fill_gradient2(low = "#9ecae1", mid = "#08519c", high = "#08306b", midpoint = 0.50, name = legendLabel, labels = c("0.00 (least resilient)", "0.25", "0.50", "0.75", "1.00 (most resilient)")) +
#   theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
#   labs(title = "Resilience for Outages Caused by Natural Hazards", subtitle = "2002 - 2017")
# 
# ggsave(filename = paste0("Resilience for Outages Caused by Natural Hazards.pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"))
# 
# usmap_data_operations <- data.frame(fips_codes, areaAboveForEachStateNorm$Operations)
# colnames(usmap_data_operations) <- c("fips", "Resilience")
# plot_usmap(data = usmap_data_operations, value = "Resilience", labels = TRUE, label_color = "black") +
#   scale_fill_gradient2(low = "#9ecae1", mid = "#08519c", high = "#08306b", midpoint = 0.50, name = legendLabel, labels = c("0.00 (least resilient)", "0.25", "0.50", "0.75", "1.00 (most resilient)")) +
#   theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
#   labs(title = "Resilience for Outages Caused by Operational Failures", subtitle = "2002 - 2017")
# 
# ggsave(filename = paste0("Resilience for Outages Caused by Operational Failures.pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"))
# 
# usmap_data_mechfailure <- data.frame(fips_codes, areaAboveForEachStateNorm$`Mechanical Failure`)
# colnames(usmap_data_mechfailure) <- c("fips", "Resilience")
# plot_usmap(data = usmap_data_mechfailure, value = "Resilience", labels = TRUE, label_color = "black") +
#   scale_fill_gradient2(low = "#9ecae1", mid = "#08519c", high = "#08306b", midpoint = 0.50, name = legendLabel, labels = c("0.00 (least resilient)", "0.25", "0.50", "0.75", "1.00 (most resilient)")) +
#   theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
#   labs(title = "Resilience for Outages Caused by Mechanical Failures", subtitle = "2002 - 2017")
# 
# ggsave(filename = paste0("Resilience for Outages Caused by Mechanical Failures.pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"))
# 
# usmap_data_humanattack <- data.frame(fips_codes, areaAboveForEachStateNorm$`Human Attack`)
# colnames(usmap_data_humanattack) <- c("fips", "Resilience")
# plot_usmap(data = usmap_data_humanattack, value = "Resilience", labels = TRUE, label_color = "black") +
#   scale_fill_gradient2(low = "#9ecae1", mid = "#08519c", high = "#08306b", midpoint = 0.50, name = legendLabel, labels = c("0.00 (least resilient)", "0.25", "0.50", "0.75", "1.00 (most resilient)")) +
#   theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
#   labs(title = "Resilience for Outages Caused by Human Attacks", subtitle = "2002 - 2017")
# 
# ggsave(filename = paste0("Resilience for Outages Caused by Human Attacks.pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"))

==> anc/Supplementary_Materials/datasets/CAIDI.csv <==
NERC_regions,State,CAIDI_state,CAIDI_state_log,CAIDI_cause_human_attack,CAIDI_cause_human_attack_log,CAIDI_cause_mechanical,CAIDI_cause_mechanical_log,CAIDI_cause_natural,CAIDI_cause_natural_log,CAIDI_cause_operations,CAIDI_cause_operations_log,CAIDI_range_1,CAIDI_range_1_log,CAIDI_range_2,CAIDI_range_2_log
SERC,Alabama,2.08826598686565,0.319785814862264,0,,0,,2.08826598686565,0.319785814862264,0,,2.31921100682162,0.365340263484639,1.85878838890581,0.269229950954514
ASCC,Alaska,0,,0,,0,,0,,0,,0,,0,
WECC,Arizona,1.79188509679436,0.253310157430968,0.214448628700281,-0.66867672652822,0.12540160725024,-0.901696897194003,2.41666666666667,0.383216751851331,1.82801050545835,0.261978687267332,1.52485115199372,0.183227452192466,1.81955605583997,0.259965439623806
SERC,Arkansas,2.78968068895665,0.445554496119364,0.0763888888888889,-1.11696980693702,0.143123361824597,-0.844289471177937,2.81648858336286,0.449707995162153,1.028505129192,0.0122064618783135,2.27592821909995,0.357158560649046,3.69881581441279,0.568062705801542
WECC,California,3.81518513894855,0.581515617749041,0.0758433171721058,-1.12008268044272,0.412745614391296,-0.384317532615813,4.476170159651,0.650906587684915,1.10913908622546,0.0449860101642265,4.13443128220658,0.616415777978948,3.28252208893612,0.516207657250714
WECC,Colorado,1.23592533819103,0.0919922359704157,0,,0,,1.54265399299166,0.188268527628073,0.0895909953079377,-1.04773563860346,1.70816814038047,0.232530617433425,0.99159833441678,-0.00366421138607272
NPCC,Connecticut,5.78664646775905,0.762426950172177,0,,0,,5.78664646775905,0.762426950172177,0,,7.37392451617595,0.867698687599356,4.77308710186339,0.678799359678098
RF,Delaware,1.81128961865032,0.257987897981253,0,,0.0347222222222222,-1.45939248775923,1.8771203336177,0.273492114150934,0,,1.33973273266959,0.127018168287293,1.973540199555,0.295245977079192
FRCC,Florida,2.23492224934727,0.34926241907118,0,,0.142224241107854,-0.84702637489927,2.36933027378409,0.37462560360344,0.0907387654093253,-1.04220713403589,2.27583567611713,0.357140901162434,2.08040427207483,0.31814773692005
SERC,Georgia,1.59289216422049,0.202186375883245,0,,0,,1.59289216422049,0.202186375883245,0,,1.23287705354463,0.0909197695159212,1.86264580029264,0.27013027754611
HICC,Hawaii,0.951872334812505,-0.0214212953176159,0,,0,,0.984837879595169,-0.0066352555856953,0.164583333333333,-0.783614146085146,1.02653497773409,0.0113737519317455,0.120833333333333,-0.91781324381265
WECC,Idaho,0.52971213712464,-0.275960076099951,0.0409722222222222,-1.38751048045311,0,,0.870846968337336,-0.0600581557223041,0.0471833425677914,-1.32621129602086,0.543681323925345,-0.264655585253714,0.0409722222222222,-1.38751048045311
SERC,Illinois,2.37069699783369,0.374876049727675,0,,0.118322583710478,-0.926932355585267,2.38372155001727,0.377255522731884,0,,3.50704975217004,0.544941926970652,1.08912459218792,0.0370775644248274
RF,Indiana,3.13752516842295,0.496587218302119,0,,0,,3.14433795017366,0.497529217395347,0.0381936609575964,-1.41800871142295,3.99131658425044,0.601116176628953,2.78144141325655,0.444269916634439
MRO,Iowa,0.907405909847445,-0.0421983965425873,0,,0,,0.936111899619469,-0.0286722340796683,0.03125,-1.50514997831991,0.936111899619469,-0.0286722340796683,0.03125,-1.50514997831991
MRO,Kansas,4.98463038417377,0.697632960428005,0,,0,,4.98463038417377,0.697632960428005,0,,9.66904969558693,0.985383792361867,0.388417617149403,-0.410701080367382
SERC,Kentucky,3.02801777705675,0.481158420515944,0.075,-1.1249387366083,0.452777777777778,-0.34411489636333,3.02805333790656,0.481163520813001,0,,3.16038375880163,0.499739821292667,2.95235780757508,0.470168990155974
SERC,Louisiana,3.41772605707906,0.533737249529597,0,,0.00693122063754152,-2.15919027628757,3.45086757969839,0.537928294408939,0.0897456307611704,-1.04698668573018,3.45136217349108,0.537990534978435,3.34854936322364,0.524856705547133
NPCC,Maine,4.92794596401929,0.692665937050665,0,,0,,4.92794596401929,0.692665937050665,0,,5.48011106824712,0.738789360644592,4.71824327543866,0.673780329609512
RF,Maryland,4.7959095528832,0.680870984048552,0,,0.110416666666667,-0.956965367774798,4.81965659713202,0.683016095648895,0,,5.10473479095413,0.707973183873057,4.44433297257092,0.647806589137635
NPCC,Massachusetts,5.11254496354324,0.708637140542605,0.741666666666667,-0.129791239402712,2.00763888888889,0.302685599575408,5.17152020008663,0.713618225388421,0.0215277777777778,-1.66700079826098,5.13293216794681,0.710365525067104,5.10142478854137,0.707691488133901
RF,Michigan,3.04689239642827,0.48385711701801,0,,3.42643231577129,0.534842157377004,3.05419542346763,0.484896822051872,1.44791666666667,0.160743567214527,3.78962302706422,0.578596010651857,2.53839042224046,0.404558420431797
MRO,Minnesota,2.41694601291052,0.383266949722126,0.107638888888889,-0.968030793924958,0.000694444444444444,-3.15836249209525,2.58420711984428,0.412327318688625,0,,3.98981094455826,0.600952317320743,1.90622925781485,0.280175131043353
SERC,Mississippi,2.98594812507619,0.475082258449671,0,,0.1875,-0.726998727936262,2.9859625876484,0.475084361969166,0,,2.58372064252619,0.412245555001068,3.37715456234506,0.528550937460249
SERC,Missouri,4.38136719665298,0.641609652355858,0,,0,,4.48476794212009,0.651739976016883,0.104165571168519,-0.982275800444072,6.57727802843018,0.818046200329831,1.58605238334041,0.200317526878177
WECC,Montana,17.2013888888889,1.23556351449059,0,,0,,17.2013888888889,1.23556351449059,0,,17.2013888888889,1.23556351449059,0,
MRO,Nebraska,0.401874474163706,-0.395909577987878,0,,0,,0.401874474163706,-0.395909577987878,0,,0.401874474163706,-0.395909577987878,0,
WECC,Nevada,0.043263043834209,-1.3638829284037,0.043263043834209,-1.3638829284037,0,,0,,0,,0,,0.043263043834209,-1.3638829284037
NPCC,New Hampshire,6.4603543933737,0.810256342587193,0,,0,,6.4603543933737,0.810256342587193,0,,8.09270979398145,0.908093966794102,5.72216867347477,0.757560655440524
RF,New Jersey,4.38381271845396,0.641851992310402,0,,0.23125,-0.63591825858893,4.45341665348134,0.648693328826004,0,,2.66684465563538,0.425997718665038,4.68874899888778,0.67105698443096
WECC,New Mexico,0.316938459466176,-0.4990250573686,0,,0,,0.222222222222222,-0.653212513775344,0.320525399743387,-0.4941375495108,0.222222222222222,-0.653212513775344,0.320525399743387,-0.4941375495108
NPCC,New York,5.63491823526765,0.75088761865547,0.283839254376997,-0.546927542703712,0,,5.70584265853941,0.756319791598966,2.36111111111111,0.373116424947005,3.89409409499209,0.590406441391028,6.48033014675383,0.811597131991119
SERC,North Carolina,3.60289891598089,0.556652077596467,0,,0,,3.60289891598089,0.556652077596467,0,,5.09392490127755,0.707052537957558,1.57863830342219,0.198282636137586
MRO,North Dakota,0.395133011387,-0.403256685670822,0,,0,,0.196582362930616,-0.706455448993749,0.5,-0.301029995663981,0.196582362930616,-0.706455448993749,0.5,-0.301029995663981
RF,Ohio,3.6607035442908,0.563564559722352,0,,0,,3.66578800360824,0.564167345643848,0.244444444444444,-0.611819828617119,4.39245087509451,0.642706913071219,2.94695781732665,0.469373919415116
MRO,Oklahoma,6.5017747959195,0.813031922621921,0,,0,,6.5271451612877,0.814723271351593,0.683333333333333,-0.165367393663908,8.01122479018555,0.903698917951395,2.28610121108347,0.359095453724197
WECC,Oregon,1.37559789617749,0.138491502945842,0.0416666666666667,-1.38021124171161,0.138888888888889,-0.857332496431268,1.37981468506655,0.139820762736559,2.27222222222222,0.356450802904036,2.22292515272532,0.346924839979415,0.219703789805392,-0.658162451603051
RF,Pennsylvania,3.70601953215625,0.568907703888795,1.14027777777778,0.0570106606881723,0,,3.71280318662456,0.569701928157383,0,,3.51493807129776,0.545917677711296,3.86837483043416,0.587528548891379
NPCC,Rhode Island,6.33345058940222,0.801640386737213,0,,0,,6.33345058940222,0.801640386737213,0,,8.35980305663598,0.922196046287853,5.41529133804897,0.733621826262071
SERC,South Carolina,1.91229269566914,0.281554366175064,0,,0,,1.91229269566914,0.281554366175064,0,,3.21930495248877,0.507762117695303,0.943608076342247,-0.025208350643732
MRO,South Dakota,0.196582362930616,-0.706455448993748,0,,0,,0.196582362930616,-0.706455448993748,0,,0.196582362930616,-0.706455448993748,0,
SERC,Tennessee,3.10596085238706,0.49219597756787,0.147573109537499,-0.83099277153344,0,,3.11121541660794,0.492930082148651,0,,7.63791457251502,0.882974796627924,1.64194876602865,0.215359601639582
Texas RE,Texas,5.8517904282118,0.767288764223447,0.143055555555556,-0.844495271726096,0.0878462906499722,-1.05627657206578,6.51960824781797,0.814221500498421,0.630842321821907,-0.200079178505526,7.24825244946239,0.860233310979349,4.16416929113921,0.619528377109651
WECC,Utah,0.392888326513343,-0.405730874741655,0.173400403047069,-0.760949897396634,0,,0.644525075753233,-0.190760181414676,0.123507126101176,-0.908307983804041,0.281647917119448,-0.55029345616971,0.534093988416784,-0.272382310276718
NPCC,Vermont,5.3579172290888,0.72899600019648,0,,0,,5.3579172290888,0.72899600019648,0,,9.40250809061489,0.97324371579376,1.17098621911585,0.0685517840585633
SERC,Virginia,3.91708327989145,0.592962805046162,0,,0,,3.91708327989145,0.592962805046162,0,,5.09409917025866,0.707067395413005,2.7191587135513,0.434434557498447
WECC,Washington,4.62225331039927,0.664853742158694,0.0118055555555556,-1.92791357071698,0,,4.72828728559012,0.674703855934981,0.323077727155452,-0.49069298103188,6.90833523022872,0.839373403751539,1.89400883050777,0.277381999499281
RF,West Virginia,0,,0,,0,,0,,0,,0,,0,
MRO,Wisconsin,1.16209670720264,0.0652422706161614,0,,3.42692304131252,0.534904351553125,1.05791847818761,0.0244522028245451,0.269444444444444,-0.569530766501042,2.1699181135285,0.336443345132526,0.651576650066852,-0.186034487483263
WECC,Wyoming,0.320084762822009,-0.49473499933236,0,,0,,0.320084762822009,-0.49473499933236,0,,0.320084762822009,-0.49473499933236,0,

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2002.txt <==
Table B.2.	"Major Disturbances and Unusual Occurrences, 2002"							
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
1/30/02	SPP	6:00 AM	Oklahoma	natural	500	"1,881,134"	12:00 PM	2/7/02
								
1/29/02	SPP	Evening	Metropolitan Kansas City Area	natural	500-600	"270,000"	NA	NA
1/30/02	SPP	4:00 PM	Missouri	natural	210	"95,000"	9:00 PM	2/10/02
2/27/02	WSCC	10:48 AM	California	Interruption of Firm Load	300	"255,000"	11:35 AM	2/27/02
3/9/02	ECAR	12:00 AM	Lower Peninsula of Michigan	natural	190	"190,000"	12:00 PM	3/11/02
4/8/02	WSCC	3:00 PM	Arizona	human attack	0	0	12:00 AM	4/9/02
				Insulators				
7/9/02	WSCC	12:27 PM	California	Interruption of Firm Power	240	1 PG&E	7:54 PM	7/9/02
7/19/02	WSCC	11:51 AM	California	Interruption of Firm Power (Unit Tripped)	240	1 PG&E	4:30 PM	7/19/02
7/20/02	NPCC	12:40 PM	New York	natural	278	"63,500"	8:12 PM	7/20/02
8/2/02	MAIN	12:43 PM	Illinois	Interruption of Firm Power	232	"53,565"	6:36 PM	8/2/02
8/9/02	SERC	8:23 AM	Florida	Interruption of Firm Power	51	"25,000"	12:13 PM	8/9/02
8/25/02	WSCC	3:41 AM	California	Interruption of Firm Power	120	1 PG&E	9:17 AM	8/25/02
8/28/02	SERC	2:09 PM	Florida	natural	67.6	"25,000"	3:38 PM	8/28/02
10/3/02	SPP	3:33 AM	Coastal Areas of Southern Louisiana	natural	NA	"242,910"	12:00 AM	10/12/02
11/6/02	WSCC	10:00 PM	Northern and Central California	natural	270	"939,000"	12:00 PM	11/10/02
11/17/02	NPPC	3:48 PM	"Northport, NY"	Cable Tripped	0	0	Unknown	Unknown
			"Norwalk, CT"					
11/17/02	NPCC	6:00 AM	Northwest and North Central Connecticut	natural	NA	"224,912"	8:00 AM	11/21/02
12/3/02	SPP	6:30 PM	Arkansas	natural	NA	"43,000"	10:30 PM	12/9/02
12/11/02	SERC	1:09 PM	Northern Virginia to Fredericksburg	natural	63	"130,000"	10:00 PM	12/13/02
			Staunton to Harrisonburg					
12/14/02	WSCC	11:00 AM	Northern and Central California	natural	180	1.5 million	4:00 PM	12/19/02
12/19/02	WSCC	6:00 AM	Northern and Central California	natural	56	"385,000"	5:00 PM	12/21/02
12/25/02	MAAC	5:00 PM	Eastern Pennsylvania	natural	250	"106,000"	5:00 AM	12/26/02
12/25/02	MAAC	10:00 AM	"Reading, York, Hanover, Hamburg Pennsylvania"	natural	NA	"95,630"	8:30 AM	12/27/02

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2003.txt <==
Table B.2.	Major Disturbances and Unusual Occurrences 2003							
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
								
1/25/03	ECAR	2:00 PM	Cincinnati Ohio	human attack	NA	NA	2:00 AM	1/26/03
2/27/03	SERC	11:32 AM	Piedmont North Carolina	natural	"1,000"	340000	8:00 AM	3/1/03
4/3/03	ECAR	7:00 PM	Lower Michigan Peninsula 	natural	300	"425,000"	5:00 PM	4/6/03
4/4/03	NPCC	3:11 AM	New York 	natural	200-250	"160,000"	2:00 PM	4/5/03
			Upstate New York					
								
4/15/03	ERCOT	11:00 AM	Cities of Bryan Texas	mechanical	212	"68,530"	2:06 PM	4/15/03
			College Station					
			and surrounding					
			areas					
4/28/03	MAIN	3:41 PM	County of Waukesha  Wisconsin 	human attack	0	0	12:00 PM	4/29/03
			Town of Lisbon Wisconsin					
								
5/2/03	SERC	5:00 PM	North Carolina	natural	"1,500"	"139,000"	12:00 PM	5/4/03
5/2/03	SERC	5:00 PM	South Carolina	natural	"1,500"	"139,000"	12:00 PM	5/4/03
								
5/2/03	SERC	8:00 PM	Central Georgia	natural	130	102842	8:00 AM	5/3/03
5/2/03	SERC	8:00 PM	Alabama	natural	130	12897	8:00 AM	5/3/03
5/15/03	ERCOT	2:52 AM	North Texas	Interruption of Firm 	476	"192,000"	3:29 AM	5/15/03
				Power				
5/15/03	MAIN	2:00 PM	Upper Michigan Peninsula	natural	240	2	2:00 PM	6/16/03
								
6/15/03	WECC	3:12 PM	Idaho	deliberate	0	0	5:00 PM	6/16/03
								
								
6/30/03	SPP	1:00 PM	Coastal areas of Louisiana	natural	NA	"179,299"	12:00 AM	6/30/03
			Southwest Louisiana					
			entire New Orleans					
			metropolitan area					
7/1/03	WECC	3:15 PM	Phoenix Arizona	mechanical	"1,000"	"47,000"	3:50 PM	7/1/03
7/2/03	WECC	1:54 PM	Northern California	Unit Tripped	200	1	3:59 PM	7/2/03
7/4/03	MAIN	6:00 AM	Southeast Wisconsin	natural	150	"52,000"	10:00 AM	7/4/03
7/4/03	ECAR	9:00 AM	Lower Michigan Peninsula	natural	75-90 	"131,000"	4:00 PM	7/6/03
7/4/03	ECAR	11:41 PM	Southwest Ohio portions of Indiana	natural	200	"55,142"	9:00 PM	7/6/03
7/5/03	MAIN	3:00 AM	Northern Illinois	natural	80	"130,000"	7:00 AM	7/5/03
7/7/03	MAIN	9:00 AM	Northern Illinois	natural	NA	"72,000"	3:00 PM	7/7/03
7/8/03	ECAR	4:00 AM	Ohio	natural	"11,000"	"134,500"	4:00 PM	7/11/03
7/9/03	SERC	5:14 PM	Northern Central and Eastern Virginia	natural	120	"80,000"	7:09 PM	7/9/03
7/15/03	ERCOT	8:24 AM	Texas	natural	230-300	"108,000"	10:30 AM	7/21/03
7/21/03	MAAC	5:15 PM	Pennsylvania	natural	500-1000	"185,000"	5:33 AM	7/24/03
7/28/03	WECC	6:55 PM	Arizona	Breaker Closed	440	"90,000"	8:35 PM	7/28/03
8/14/03	ECAR	Approximately 3:00 PM	Geographic areas for MISO Reliability Coordination footprint:  Michigan and Ohio	Unknown *	Approx. 18500 MW in MISO area:	NA	Approximately 	Approximately 
					First Energy 7500		5:00 PM	8/17/03
					Detroit Edison 9200			
					Consumers Energy 1800			
8/14/03	ECAR	4:09 PM	Southeastern Michigan including all of Detroit	Unknown *	"11,000"	"2,100,000"	7:00 AM	8/16/03
8/14/03	ECAR	4:09 PM	Southern Lower  Michigan and small areas near Flint Alma Saginaw and Lansing Michigan	Unknown *	"1,007"	"101,000"	1:03 PM	8/16/03
8/14/03	ECAR	4:10 PM	Northeast Ohio	Unknown *	"7,000"	"1,203,000"	8:27 PM	8/16/03
8/14/03	NPCC	4:10 PM	Southwestern Connecticut	Unknown *	"2,500"	NA	3:45 AM	8/16/03
8/14/03	NPCC	4:10 PM	Massachusetts	Unknown *	"2,500"	NA	3:45 AM	8/16/03
8/14/03	NPCC	4:10 PM	Vermont	Unknown *	"2,500"	NA	3:45 AM	8/16/03
								
8/14/03	NPCC	4:10 PM	New York State	Unknown *	"22,934"	unknown	12:03 AM	8/18/03
8/14/03	NPCC	4:10 PM	New York- Buffalo to Albany; Ontario Canada	Unknown *	NA	"840,137"	11:48 PM	8/14/03
8/14/03	NPCC	4:10 PM	Pennsylvania	Unknown *	NA	"840,137"	11:48 PM	8/14/03
8/14/03	MAAC	4:10 PM	Northern New Jersey Erie 	Unknown *	4100 MW (Northern NJ) and 400 MW (Erie  PA) area	NA	6:00 AM	8/15/03
8/14/03	MAAC	4:10 PM	Pennsylvania	Unknown *	4100 MW (Northern NJ) and 400 MW (Erie  PA) area	NA	6:00 AM	8/15/03
8/14/03	NPCC	4:11 PM	Entire Con Edison System (five boroughs of NYC and Westchester County) New York	Unknown *	"11,202"	"3,125,350"	9:03 PM	8/15/03
8/26/03	MAAC	4:00 PM	Maryland: Anne Arundel County Baltimore County Calvert County Carroll County Howard County Montgomery County  Prince George's and Baltimore City.	natural	625	133000	12:00 PM	8/29/03
8/26/03	MAAC	4:22 PM	Washington D.C.  Montgomery County  Prince Georges County Maryland	natural	"1,500"	"153,000"	6:00 PM	8/31/03
9/7/03	MAIN	5:19 AM	Upper Michigan Peninsula	mechanical	310	4	6:00 PM	9/7/03
9/18/03	SERC	8:20 AM	North Eastern North Carolina Eastern Central  and Northern Virginia	natural	"6,512"	"1,800,000"	10:42 PM	9/29/03
9/18/03	SERC	8:20 AM	North Carolina	natural	"6,512"	"1,800,000"	10:42 PM	9/29/03
9/18/03	SERC	11:45 AM	Eastern North Carolina	natural	peak 1655 	32000	12:00 AM	9/18/03
9/18/03	MAAC	12:00 PM	Central Maryland (Baltimore City Baltimore County Anne Arundel County Hartford County Montgomery County Calvert County Prince George's County Carroll County and Howard County)	natural	"2,000"	"650,000"	10:50 PM	9/26/03
9/18/03	MAAC	2:00 PM	Maryland West Virginia Virginia and Pennsylvania	natural	"3,085"	"237,366"	12:00 AM	9/24/03
9/18/03	MAAC	2:00 PM	West Virginia	natural	"3,085"	"237,366"	12:00 AM	9/24/03
9/18/03	MAAC	2:00 PM	Virginia	natural	"3,085"	"237,366"	12:00 AM	9/24/03
9/18/03	SERC	3:32 PM	Triangle and Tridad (Greensboro _ High Point)  Areas North Carolina - Northern Region	natural	500-700	50000	5:00 PM	9/19/03
9/18/03	MAAC	4:20 PM	District of Columbia Montgomery and Prince George's Counties Maryland	natural	NA	530000	6:00 PM	9/28/03
9/18/03	MAAC	9:00 PM	All PPL including: Williamsport Harrisburg Lancaster Scranton and Allentown areas Pennsylvania	natural	"1,300"	"425,000"	5:00 PM	9/21/03
10/26/03	WECC 	1:44 AM	San Diego County California	natural	N/A	108000	11/18/03 10:54 AM (Trans. Only)	11/18/03 10:54 AM (Trans. Only)
11/5/03	MAAC	3:16 PM	Maryland/Virginia border	natural	350	1	3:54 PM	11/5/03
11/5/03	MAAC	3:16 PM	Maryland	natural	350	1	3:54 PM	11/5/03
11/12/03	ECAR	5:00 PM	Lower Michigan Peninsula	natural	75-90 	"245,000"	6:00 PM	11/16/03
11/12/03	MAIN	5:00 PM	Northern Illinois	natural	Est. 371.1	"51,000"	7:00 PM	11/12/03
11/12/03	ECAR	6:00 PM	Southeastern Michigan	natural	Est. 75	"160,000"	5:00 PM	11/16/03
11/13/03	MAAC	6:00 AM	Central Maryland (Baltimore City Baltimore County Anne Arundel County Harford County Montgomery County Calvert County Prince George's County Carroll County and Howard County)	natural	375	"110,000"	4:00 PM	11/16/03
11/13/03	NPCC	7:30 AM	New York	natural	Approx. 180	"50,280"	6:30 AM	11/14/03
11/13/03	MAAC	11:00 AM	Washington D.C. Montgomery County Prince Georges County Md Maryland	natural	Est. 400	104195	7:30 AM	11/14/03
11/13/03	SERC	1:40 PM	Northern Virginia Richmond area Eastern Virginia	natural	300	"67,000"	3:51 PM	11/13/03
12/1/03	NPCC	6:16 PM	Cape Cod and part of SE Massachusetts	natural	630	"300,000"	8:11 PM	12/1/03
12/4/03	WECC	7:00 AM	Eastern portions of King County and Pierce County Washington	natural	175	200000	7:00 AM	12/8/03
12/4/03	MAIN	10:34 PM	Northeast Wisconsin and Central/Western Upper Peninsula of Michigan	mechanical	650	6	8:30 AM	12/7/03
12/4/03	MAIN	10:15 PM	Upper Peninsula of Michigan and Northeastern Wisconsin	mechanical	500	"36,000"	8:30 AM	12/8/03
12/4/03	MAIN	10:15 PM	Michigan	mechanical	500	"36,000"	8:30 AM	12/8/03
12/5/03	FRCC	4:49 AM	State of Florida - Dade County	mechanical	27	"16,500"	6:25 AM	12/5/03
12/5/03	MAIN	7:00 AM	Northeast Wisconsin and Central/Western Upper Peninsula of Michigan	mechanical	14	2	8:00 PM	12/5/03
12/5/03	MAIN	7:00 AM	Wisconsin	mechanical	14	2	8:00 PM	12/5/03
12/20/03	WECC	3:51 PM	San Francisco California	mechanical	150	"120,000"	11:45 PM	12/21/03
12/22/03	WECC	11:15 AM	Central California Coast	natural	220	"109,750"	11:16 AM	12/22/03
12/28/03	WECC	9:00 PM	Northern California	natural	160	"241,000"	11:30 AM	1/1/04

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2004.txt <==
Table B.2.	Major Disturbances and Unusual Occurrences  January through December 2004							
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
								
1/1/04	WECC	7:30 AM	Northern California	natural	170	"263,000"	4:00 PM	1/2/04
1/7/04	WECC	12:00 AM	King County Washington	natural	150	"145,000"	5:00 PM	1/10/04
1/8/04	NPCC	3:00 PM	Lake Placid/Saranac New York	deliberate	100	"18,600"	7:00 PM	1/10/04
1/14/04	NPCC	6:00 AM	Lake Placid/Saranac New York	deliberate	100	"18,600"	12:00 PM	1/17/04
1/26/04	SERC 	10:00 AM	Central South Carolina	natural	500-700	"150,000"	8:00 AM	1/28/04
1/26/04	SERC	2:00 PM	North and Central area of Georgia	natural	Less than 150	"30,689"	8:00 PM	1/27/04
1/26/04	SERC	4:00 PM	Central and Eastern North Carolina and Northern and Eastern South Carolina	natural	475	"9,905"	6:30 AM	1/29/04
1/26/04	SERC	4:00 PM	North Carolina	natural	475	"9,905"	6:30 AM	1/29/04
1/28/04	 MAAC	1:09 PM	Harford County Maryland	natural	300	70000	5:00 AM	1/29/04
2/5/04	MAAC	8:00 PM	Maryland Southeastern West Virginia Northern Virginia Northern Pennsylvania and South Central Pennsylvania	natural	60	"87,456"	8:00 PM	2/9/04
2/5/04	MAAC	8:00 PM	West Virginia	natural	60	"87,456"	8:00 PM	2/9/04
2/5/04	MAAC	8:00 PM	Maryland	natural	60	"87,456"	8:00 PM	2/9/04
2/5/04	MAAC	8:00 PM	Virginia	natural	60	"87,456"	8:00 PM	2/9/04
2/14/04	NPCC	8:00 PM	Lake Colby Lake Placid Tupper Lake New York	deliberate	30	"18,600"	12:00 PM	2/16/04
2/17/04	WECC	2:25 PM	San Francisco Bay area California	natural	220	 PG&E	11:57 PM	2/17/04
2/25/04	WECC	12:01 AM	Northern California	natural	240	"505,000"	10:00 AM	2/26/04
2/26/04	SERC	12:00 AM	Georgia	natural	10	"47,165"	1:30 AM	2/26/04
3/4/04	ERCOT	5:00 AM	North Texas	natural	Less than 300	"63,000"	2:45 PM	3/16/04
3/7/04	SERC	6:30 PM	North and South Carolina	natural	"1,000"	"206,000"	8:00 AM	3/9/04
3/8/04	WECC	6:22 PM	Southern California not including LA	mechanical	300	70000	6:55 PM	3/8/04
3/17/04	WECC	1:27 PM	El Paso Texas	mechanical	300	100000	2:06 PM	3/17/04
4/10/04	ERCOT	8:00 PM	Houston Texas and surrounding suburban areas	natural	100	85000	4:00 PM	4/11/04
4/12/04	FRCC	5:30 AM	FPL's service territory mostly in Naples and Ft. Myers Florida	natural	250	"179,000"	10:15 AM	4/12/04
4/27/04	WECC	12:35 PM	Snohomish County Washington	natural	300	"187,000"	12:00 PM	4/30/04
5/3/04	WECC	2:30 PM	Central and Southern California	natural	662	940	7:00 PM	5/3/04
5/11/04	ERCOT	3:30 PM	Houston Texas and surrounding suburban areas	natural	85	62500	6:00 PM	5/11/04
5/21/04	ECAR	2:00 AM	Akron and Youngstown areas Ohio	natural	133 on 5/21/04  between 3:00 AM and 4:00  AM 392 on 5/21/04 between 4:00 PM and 5:00 PM	"281,000"	12:00 AM	5/24/04
5/21/04	ECAR	2:00 AM	Cleveland area Ohio	natural	177 on 5/21/04 between 3:00 PM and 5:00 PM	"127,000"	12:00 AM	5/24/04
5/21/04	MAAC	5:30 AM	Western Pennsylvania Northern West Virginia Western Maryland Northern Virginia	natural	60	94366	12:00 AM	5/25/04
5/21/04	MAAC	5:30 AM	Pennsylvania	natural	60	94366	12:00 AM	5/25/04
5/21/04	MAAC	5:30 AM	West Virginia	natural	60	94366	12:00 AM	5/25/04
5/21/04	MAAC	5:30 AM	Maryland	natural	60	94366	12:00 AM	5/25/04
5/21/04	ECAR	11:00 AM	Northern and Southern Michigan AEP Fort Wayne/Michigan Region Buchanan Elkhart New Buffalo South Bend St. Joseph Three Rivers areas	natural	303	"122,600"	9:00 PM	5/26/04
5/21/04	ECAR	1:00 PM	Lower peninsula of Michigan following cities:  Grand Rapids Kalamazoo Battle Creek Jackson Bronson Jonesville Flint	natural	200	"248,209"	12:00 PM	5/25/04
5/21/04	ECAR	4:00 PM	Southeast Michigan	natural	630	250000	8:00 PM	5/24/04
5/28/04	FRCC 	12:00 PM	Florida counties of Gadsden Wakulla Leon and Liberty	deliberate	0	0	12:00 AM	5/31/04
5/28/04	FRCC	12:00 PM	Florida counties of Gadsden Wakulla Leon and Liberty	deliberate	0	0	12:00 AM	5/31/04
5/28/04	FRCC	12:00 PM	Florida counties of Gadsden Wakulla Leon and Liberty	deliberate	0	0	12:00 AM	5/31/04
6/1/04	ERCOT	5:00 PM	Collin Dallas Denton Ellis Parker and Tarrant Counties Texas 	natural	"1,900"	"500,000"	1:00 AM	6/2/04
6/2/04	ECAR	1:46 AM	Shreveport Louisiana	natural	350	"59,057"	4:00 PM	6/7/04
6/2/04	ECAR	2:35 AM	Tulsa Oklahoma	natural	280	"56,874"	6:00 PM	6/6/04
6/12/04	MAPP	5:37 PM	Lincoln Nebraska	natural	428	"120,212"	5:41 PM	6/12/04
6/14/04	WECC 	7:41 AM	Phoenix Arizona	mechanical	200	"30,000"	2:39 PM	6/14/04
6/23/04	WECC	5:35 PM	Southern Idaho	deliberate	157	"35,000"	7:10 PM	6/23/04
6/23/04	SERC	7:00 PM	Georgia and Alabama	natural	50	"50,595"	8:00 PM	6/23/04
6/23/04	SERC	7:00 PM	Georgia	natural	50	"50,595"	8:00 PM	6/23/04
7/6/04	WECC	6:00 AM	Metro Phoenix Arizona	deliberate	-	-	12:00 PM	8/9/04
7/6/04	WECC 	6:00 AM	Metro Phoenix Arizona	deliberate	-	-	12:00 PM	8/9/04
7/7/04	SERC	1:30 PM	Central Virginia	natural	120	"88,110"	11:54 PM	7/7/04
7/13/04	FRCC	1:34 PM	Leon  County Florida	Units Tripped	283	"42,124"	5:15 PM	7/13/04
7/13/04	ECAR	4:30 PM	West West Central and Southern Indiana	natural	600	"135,000"	8:00 AM	7/17/04
7/20/04	WECC	2:26 PM	Soledad Canyon near Acton California	natural	214	-	2:00 AM	7/21/04
7/20/04	PR	3:44 PM	Regions of  San Juan Caguas Ponce Bayamon Carolina Arecibo and Mayaguez Puerto Rico	natural	200	"61,624"	5:51 PM	7/20/04
7/21/04	MAIN	5:30 PM	Chicago Illinois	natural	200	"200,000"	7:00 PM	7/22/04
7/24/04	SPP	3:45 PM	Southwest Louisiana in the Acadia Parish vicinity	deliberate	-	-	9:00 PM	7/25/04
7/25/04	SERC	10:00 PM	Georgia Alabama Florida panhandle Southern Mississippi	natural	61	"61,004"	11:00 PM	7/25/04
7/25/04	SERC	10:00 PM	Georgia	natural	61	"61,004"	11:00 PM	7/25/04
7/25/04	SERC	10:00 PM	Alabama	natural	61	"61,004"	11:00 PM	7/25/04
7/25/04	SERC	10:00 PM	Florida	natural	61	"61,004"	11:00 PM	7/25/04
8/2/04	SPP	10:00 AM	Southeast Texas	deliberate	-	-	8:00 PM	8/2/04
8/3/04	MAIN	9:00 PM	Northern Illinois	natural	127	"127,000"	7:00 AM	8/4/04
8/4/04	WECC	12:46 PM	Northwest Orange County California	mechanical	480	"182,000"	1:50 PM	8/4/04
8/9/04	PR	8:23 AM	Whole Island of Puerto Rico	Two Large Units Tripped	451.7	"259,478"	11:10 AM	8/9/04
8/13/04	FRCC	8:00 AM	Florida counties of Hardee Highlands Lake Orange Osceola Polk Seminole Volusia	natural	"1,300"	"502,000"	12:00 AM	8/23/04
8/13/04	FRCC	3:00 PM	West Coast of Florida from Naples to Charlotte and in an area centered around Daytona Beach	natural	"1,400"	"1,200,000"	11:00 PM	8/13/04
8/13/04	FRCC 	1:30 PM	Florida counties of Collier Hendry Glades Highlands Charlotte Desoto Lee Hardee and Polk	natural	700	"200,000"	12:00 AM	8/14/04
8/13/04	FRCC	4:43 PM	Eastern Hillsborough Polk County Florida	natural	250	"78,000"	8:24 PM	8/13/04
8/13/04	FRCC	10:04 PM	New Smyrna Beach Florida	natural	65	"23,000"	4:23 PM	8/14/04
8/14/04	SERC	1:00 PM	Central and Eastern North Carolina and Northern and Eastern South Carolina	natural	500	"94,000"	11:00 PM	8/14/04
8/14/04	SERC	1:00 PM	North Carolina	natural	500	"94,000"	11:00 PM	8/14/04
8/20/04	NPCC	3:31 PM	Boston Massachusetts	natural	"22,700"	"380,000"	9:45 PM	8/20/04
8/29/04	SERC	9:52 AM	Southeastern South Carolina	natural	450	"125,000"	6:00 PM	8/29/04
8/30/04	SERC	6:58 PM	Central Virginia South to North Carolina and East to the Virginia Coast	natural	150	"99,816"	3:35 PM	8/31/04
8/30/04	SERC	6:58 PM	North Carolina	natural	150	"99,816"	3:35 PM	8/31/04
9/3/04	FRCC	9:00 PM	City of Fort Pierce Florida	natural	125	"26,000"	2:00 PM	9/5/04
9/4/04	FRCC	8:00 AM	West Palm Beach to Daytona Beach Florida	natural	"6,000"	"2,775,093"	8:00 AM	9/6/04
9/4/04	FRCC	10:00 AM	Hillsborough Pasco and Polk County Florida	natural	"1,100"	"268,000"	7:00 PM	9/12/04
9/5/04	FRCC	1:00 AM	Orlando Florida	natural	200	"65,000"	5:00 PM	9/9/04
9/5/04	FRCC	7:00 AM	Florida counties of Alachua Citrus Columbia Dixie Franklin Gilchrist Gulf Hamilton Hardee Hernando Highlands Jefferson Lafayette Lake Levy Madison Marion Orange Osceola Pasco Pinellas Polk Seminole Sumter Suwannee Taylor Volusia and Wakulla	natural	"2,100"	"832,898"	12:00 AM	9/12/04
9/6/04	SERC	1:00 PM	Florida Mississippi Alabama Georgia	natural	"3,000"	"99,000"	12:00 PM	9/9/04
9/6/04	SERC	1:00 PM	Florida	natural	"3,000"	"99,000"	12:00 PM	9/9/04
9/6/04	SERC	1:00 PM	Mississippi	natural	"3,000"	"99,000"	12:00 PM	9/9/04
9/6/04	SERC	1:00 PM	Alabama	natural	"3,000"	"99,000"	12:00 PM	9/9/04
9/7/04	SERC	10:00 AM	Georgia	natural	"2,200"	"150,000"	12:00 PM	9/8/04
9/15/04	PR	12:04 PM	Whole Island of Puerto Rico	natural	"1,243"	"1,423,590"	12:00 PM	9/23/04
9/15/04	SERC	7:00 PM	Florida Mississippi Alabama Georgia	natural	916	"916,316"	7:00 PM	9/17/04
9/15/04	SERC	7:00 PM	Florida	natural	916	"916,316"	7:00 PM	9/17/04
9/15/04	SERC	7:00 PM	Mississippi	natural	916	"916,316"	7:00 PM	9/17/04
9/15/04	SERC	7:00 PM	Alabama	natural	916	"916,316"	7:00 PM	9/17/04
9/16/04	SERC	2:00 AM	Baldwin County Alabama Escambia County Florida Washington County Alabama	natural	263	"75,000"	10:02 AM	9/16/04
9/16/04	SERC	2:00 AM	Florida	natural	263	"75,000"	10:02 AM	9/16/04
9/16/04	SERC	9:00 PM	Western  North and South Carolina	natural	500	"175,000"	4:00 PM	9/20/04
9/16/04	SERC	9:00 PM	North Carolina	natural	500	"175,000"	4:00 PM	9/20/04
9/17/04	SERC	4:30 AM	Western North Carolina	natural	400	"112,000"	12:00 PM	9/18/04
9/25/04	FRCC	5:00 PM	City of Fort Pierce Florida	natural	125	"26,000"	9:00 AM	9/26/04
9/26/04	FRCC	2:00 AM	Hillsborough Pasco and Polk County Florida	natural	"1,250"	"285,300"	12:00 AM	9/27/04
9/26/04	FRCC	3:00 AM	Orlando and St. Cloud Florida	natural	350	"110,000"	9:00 AM	9/30/04
9/26/04	FRCC	6:00 AM	Florida counties of Alachua Bay Brevard Citrus Columbia Dixie Flagler Franklin Gilchrist Gulf Hamilton Hardee Hernando Highlands Hillsborough Jefferson Lafayette Lake Leon Levy Madison Marion Orange Osceola Pasco Pinellas Polk Seminole Sumter Suwannee Taylor Volusia and Wakulla	natural	"1,800"	"722,000"	12:00 AM	10/1/04
9/27/04	SERC	8:00 AM	Georgia	natural	854	"85,455"	2:00 PM	9/27/04
9/27/04	NPCC	4:06 PM	Nova Scotia	mechanical	-	-	4:12 PM	9/27/04
10/10/04	PR	5:09 PM	Island Wide Puerto Rico	mechanical	All	All	7:57 PM	10/11/04
10/18/04	WECC	 10:30 PM	Northern California	natural	140	"407,440"	9:00 AM	10/20/04
10/25/04	SPP	11:00 AM	Southeastern Louisiana in the New Orleans area	deliberate	-	-	10:00 AM	10/26/04
10/28/04	WECC	3:27 PM	San  Jose California	Major Transmission Distribution System Interruption	103	"59,458"	6:08 PM	10/28/04
10/30/04	ECAR	10:00 AM	Lower peninsula of Michigan. following area:  Grand Rapids Kalamazoo Battle Creek Greenville Jackson  Flint Lansing Allegan Temperance	natural	60	"122,000"	6:00 PM	11/1/04
10/30/04	ECAR	12:30 PM	Southeastern Michigan	natural	700	"159,870"	1:50 PM	11/3/04
11/9/04	NPCC	2:15 PM	Sayreville New Jersey Long Island New York	mechanical	0	0	1:07 PM	11/12/04
11/9/04	NPCC	2:15 PM	New Jersey	mechanical	0	0	1:07 PM	11/12/04
11/14/04	NPCC	4:55 AM	Nova Scotia 	natural	165	"165,000"	1:31 AM	11/15/04
11/23/04	ERCOT	10:00 PM	Houston Texas and surrounding suburban areas	natural	150	"119,000"	1:00 AM	11/24/04
11/24/04	SERC	10:00 AM	Georgia	natural	100	"83,450"	4:00 PM	11/24/04
12/1/04	 MAAC	10:00 AM	Central Maryland (Baltimore City Baltimore County Anne Arundel County Hartford County Montgomery County Calvert County Prince George's County Carroll County and Howard County)	natural	270	"122,000"	11:59 PM	12/2/04
12/1/04	MAAC	7:30 AM	Bucks Chester Delaware Montgomery and Philadelphia Counties Pennsylvania	natural	-	"105,312"	10:09 PM	12/2/04
12/23/04	ECAR	3:37 AM	Columbus District Ohio	natural	800	"359,171"	11:00 PM	12/31/04
12/27/04	WECC	7:50 AM	Salinas California and surrounding communities	natural	100	"95,000"	10:50 AM	12/27/04

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2005.txt <==
Table B.2.	"Major Disturbances and Unusual Occurrences,  January through December 2005"							
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
								
1/4/05	SPP	6:00 PM	Eastern one third of the state of Kansas	natural	200	"211,000"	12:00 PM	1/14/05
1/5/05	ECAR	4:00 PM	Akron and Mansfield areas Ohio	natural	250	"246,990"	6:00 PM	1/13/05
1/5/05	ECAR	9:10 PM	Indiana Michigan Region - Muncie District	natural	545	"114,791"	11:00 AM	1/16/05
1/7/05	WECC	1:00 PM	Northern California	natural	120	"442,000"	8:00 AM	1/10/05
1/19/05	PR	9:17 AM	Island of Puerto Rico	deliberate	209	N/A	9:27 AM	1/19/05
1/23/05	PR	10:42 AM	Island of Puerto Rico	deliberate	140	N/A	11:24 AM	1/23/05
1/24/05	PR	6:38 AM	Island of Puerto Rico	deliberate	225	"70,717"	6:50 AM	1/24/05
1/24/05	PR	12:27 PM	Island of Puerto Rico	deliberate	385	N/A	12:34 PM	1/24/05
1/29/05	SERC	10:00 AM	Parts of Alabama and Georgia	natural	100	"150,000"	10:00 AM	1/31/05
1/29/05	SERC	10:00 AM	Alabama	natural	100	"150,000"	10:00 AM	1/31/05
1/29/05	SERC	4:00 PM	Georgia	natural	65 to 100	"82,000"	3:00 PM	1/30/05
2/1/05	PR	5:78 PM	Island of Puerto Rico	deliberate	460	N/A	6:01 PM	2/1/05
2/15/05	PR	1:12 PM	Island of Puerto Rico	Generator Loss	380	N/A	1:30 PM	2/15/05
2/16/05	PR	1:26 PM	Island of Puerto Rico	deliberate	325	"139,438"	1:43 PM	2/16/05
2/18/05	PR	8:16 AM	Island of Puerto Rico	deliberate	648	"372,288"	8:41 AM	2/18/05
2/24/05	PR	12:58 AM	Island of Puerto Rico	deliberate	200	N/A	1:05 AM	2/24/05
3/8/05	SERC	11:00 AM	Eastern and Central North Carolina	natural	180	"51,600"	3:00 PM	3/8/05
4/1/05	ECAR	12:00 AM	"Cleveland, Ohio and northeast Ohio "	natural	N/A	"211,000"	12:00 PM	4/6/05
4/22/05	WECC	3:51 PM	"San Francisco Bay area, California"	natural	126	PG&E	3:59 PM	4/22/05
4/23/05	PR	4:22 AM	Island of Puerto Rico	deliberate	345	"116,552"	4:48 AM	4/23/05
4/23/05	ECAR	6:00 AM	"Cleveland, Ohio and northeast Ohio "	natural	N/A	"150,000"	6:00 AM	4/27/05
4/30/05	SERC	8:00 AM	Alabama and Georgia	natural	100	"51,808"	10:00 AM	4/30/05
4/30/05	SERC	8:00 AM	Alabama	natural	100	"51,808"	10:00 AM	4/30/05
5/8/05	ERCOT	3:00 PM	"Houston, Texas and surrounding suburban areas"	natural	672	"243,000"	10:00 PM	5/8/05
5/11/05	PR	7:00 PM	Island of Puerto Rico	deliberate	529	N/A	8:31 PM	5/11/05
5/29/05	ERCOT	8:00 PM	"Houston, Texas and surrounding suburban areas"	natural	328	"123,000"	2:30 AM	5/30/05
6/5/05	ECAR	2:00 PM	Southeast  Michigan	natural	"1,826"	"201,580"	7:30 AM	6/10/05
6/5/05	ECAR	2:00 PM	Portions of  the southern 2/3 of  Michigan's Lower Peninsula	natural	50-60 	"105,000"	6:00 PM	6/7/05
6/6/05	NPCC	12:00 PM	Central/Eastern New York state	natural	N/A	"65,000"	6:00 PM	6/8/05
6/6/05	MAAC	4:43 PM	"Bucks, Montgomery, Delaware, Chester, Philadelphia counties, Pennsylvania"	natural	N/A	"143,000"	10:00 PM	6/7/05
6/8/05	MRO	4:00 AM	Minnesota	natural	50-100	"300,000"	10:00 PM	6/10/05
6/20/05	PR	11:16 AM	Island of Puerto Rico	deliberate	35	"600,000"	5:15 PM	6/20/05
6/24/05	MAIN	8:37 PM	"Chicago, Illinois"	mechanical	350	"51,500"	11:06 PM	6/24/05
6/28/05	WECC	11:30 AM	Denver Metropolitan area of Colorado	mechanical	0	0	Ongoing	Ongoing
6/29/05	ECAR	4:30 PM	Southeast  Michigan	natural	"1,000"	"114,711"	11:30 PM	7/4/05
7/1/05	ERCOT	N/A	"Texas, New Mexico, Oklahoma, Kansas"	mechanical	0	0	Ongoing	Ongoing
7/1/05	ERCOT	N/A	Texas	mechanical	0	0	Ongoing	Ongoing
7/1/05	ERCOT	N/A	New Mexico	mechanical	0	0	Ongoing	Ongoing
7/1/05	ERCOT	N/A	Oklahoma	mechanical	0	0	Ongoing	Ongoing
7/2/05	PR	1:27 AM	Island of Puerto Rico	deliberate	226	"132,290"	1:46 AM	7/2/05
								
7/5/05	SPP	9:00 PM	"Southeast and Northeast, Louisiana including the New Orleans area"	natural	unknown	"287,000"	9:00 AM	7/6/05
7/10/05	SERC	8:00 AM	"Alabama, Mississippi, Florida, Georgia"	natural	45	"228,102"	8:00 AM	7/12/05
7/10/05	SERC	8:00 AM	Alabama	natural	45	"228,102"	8:00 AM	7/12/05
7/10/05	SERC	8:00 AM	Mississippi	natural	45	"228,102"	8:00 AM	7/12/05
7/10/05	SERC	8:00 AM	"Florida counties of Collier, Charlotte and Lee"	natural	45	"228,102"	8:00 AM	7/12/05
7/10/05	SERC	12:53 PM	Southwest Alabama and Western Panhandle of Florida	natural	51.2	"50,000"	5:33 PM	7/11/05
7/10/05	SERC	12:53 PM	Alabama	natural	51.2	"50,000"	5:33 PM	7/11/05
7/21/05	WECC	2:39 PM	Southern California	CA ISO  Stage 2 -Initiated interruption of Air Conditioner Cycling Interruptible Load Program	197	"128,050"	5:30 PM	7/21/05
7/22/05	WECC	1:55 PM	Southern California 	CA ISO Stage 2 -Initiated interruption of Air Conditioner Cycling Interruptible Load Program	206	"133,900"	6:00 PM	7/22/05
7/23/05	MAAC	1:02 AM	"Washington, DC, Montgomery and Prince Georges Counties, Maryland"	natural	N/A	"55,118"	10:50 AM	7/26/05
7/27/05	MAAC	4:50 PM	"Bucks, Chester, Delaware, Montgomery and Philadelphia counties, Pennsylvania"	natural	N/A	"93,837"	9:24 PM	7/28/05
7/27/05	MAAC	5:50 PM	"Washington, DC, Montgomery and Prince Georges Counties, Maryland"	natural	  N/A	"64,943"	9:07 PM	7/30/05
7/27/05	MAAC	6:00 PM	"Baltimore County, Anne Arundel County and Prince Georges County, Maryland"	natural	N/A	"87,600"	4:00 PM	7/29/05
7/28/05	SERC	8:30 PM	Piedmont North and South Carolina	natural	300	"52,200"	5:00 PM	8/1/05
7/28/05	SERC	8:30 PM	North Carolina	natural	300	"52,200"	5:00 PM	8/1/05
8/1/05	PR	10:28 AM	Island of Puerto Rico	deliberate	175	"47,116"	10:47 AM	8/1/05
8/8/05	WECC	12:38 PM	"San Francisco Bay area, California"	Plant Tripped	240	PG&E	4:00 PM	8/8/05
8/19/05	PR	7:37 PM	Island of Puerto Rico	deliberate	259	"71,864"	8:15 PM	8/19/05
8/20/05	ECAR	2:15 PM	Northwest Arkansas	natural	650	"50,797"	4:21 PM	8/20/05
8/25/05	WECC	3:50 PM	Southern California	mechanical	-	-	8:00 PM	8/25/05
8/25/05	WECC	3:51 PM	Southern California	CAISO initiated interruption of  interruptible and firm load due to declaration of  Transmission Emergency in Southern California	864	"409,000"	8:00 PM	8/25/05
8/29/05	SPP	1:10 AM	East and Southeast Louisiana	natural	300	"143,000"	12:42 PM	8/29/05
8/29/05	SPP	6:00 AM	"Buras, Louisiana"	natural	N/A	"1.1 million and 100,000 gas customers"	6:00 AM	8/30/05
8/29/05	FRCC	7:10 AM	"Counties of Alachua, Bay, Citrus, Columbia, Dixie, Franklin, Gilchrist, Gulf, Hamilton, Hardee, Hernando, Highlands, Jefferson, Lafayette, Lake, Levy, Madison, Marion, Orange, Osceola, Pasco, Pinellas, Polk, Seminole, Sumter, Suwannee, Taylor, Volusia and Wakulla Florida"	mechanical	0	0	3:00 PM	9/7/05
8/29/05	SERC	7:10 AM	"Alabama, Florida, Mississippi"	natural	"5,120"	"512,049"	10:00 PM	8/29/05
8/29/05	SERC	7:10 AM	Alabama	natural	"5,120"	"512,049"	10:00 PM	8/29/05
8/29/05	SERC	7:10 AM	Florida	natural	"5,120"	"512,049"	10:00 PM	8/29/05
8/29/05	SERC	3:50 PM	"Alabama, Mississippi,  Tennessee"	natural	118.5	"323,529"	12:00 PM	9/10/05
8/29/05	SERC	3:50 PM	Alabama	natural	118.5	"323,529"	12:00 PM	9/10/05
8/29/05	SERC	3:50 PM	Mississippi	natural	118.5	"323,529"	12:00 PM	9/10/05
8/29/05	FRCC	5:00 PM	"City of Lakeland, Florida"	natural	0	0	12:01 AM	9/8/05
8/31/05	FRCC	4:00 PM	Member Service Territory is located in the West coast of Florida from Tallahassee to Fort Myers	natural	0	0	8:00 AM	9/12/05
9/12/05	WECC	12:32 PM	" Los Angeles, California"	human error	"2,578"	"900,000"	1:56 PM	9/12/05
9/13/05	PR	2:14 PM	Island of Puerto Rico	deliberate	249	"66,480"	2:29 PM	9/13/05
9/13/05	MAIN	6:30 PM	Southeast Wisconsin and Fox Valley	natural	600	"110,000"	8:00 PM	9/16/05
9/14/05	SERC	3:00 PM	Eastern North Carolina	natural	215	"60,000"	3:00 PM	9/15/05
9/21/05	MRO	7:00 PM	Minnesota	natural	N/A	"200,000"	11:00 PM	9/27/05
9/22/05	ECAR	11:00 AM	Southeast Michigan	natural	366	"53,000"	11:30 PM	9/26/05
9/22/05	FRCC	12:00 PM	"Counties of Alachua, Bay, Citrus, Columbia, Dixie, Franklin, Gilchrist, Gulf, Hamilton, Hardee, Hernando, Highlands, Jefferson, Lafayette, Lake, Levy, Madison, Marion, Orange, Osceola, Pasco, Pinellas, Polk, Seminole, Sumter, Suwannee, Taylor, Volusia and Wakulla Florida"	mechanical	0	0	12:00 PM	9/29/05
9/23/05	FRCC	7:00 AM	" Lakeland, Florida"	natural	0	0	11:29 AM	9/28/05
9/23/05	SPP	1:06 PM	West and Southwest Louisiana	natural	350	"125,000"	2:30 PM	10/6/05
9/23/05	ERCOT	5:00 PM	"Houston, Texas and the surrounding suburban areas"	natural	"1,950"	"715,000"	8:00 PM	9/24/05
9/23/05	SPP	9:00 PM	"Texas, Louisiana, Arkansas, and Mississippi"	natural	N/A	"766,000"	7:30 AM	9/25/05
9/23/05	SPP	9:00 PM	Texas	natural	N/A	"766,000"	7:30 AM	9/25/05
9/23/05	SPP	9:00 PM	Louisiana	natural	N/A	"766,000"	7:30 AM	9/25/05
9/23/05	SPP	9:00 PM	Arkansas	natural	N/A	"766,000"	7:30 AM	9/25/05
9/24/05	ERCOT	6:00 AM	"Nacogdoches, Lufkin, Tyler, Jacksonville, Rusk, Paris, Commerce, Huntington Texas"	natural	260	"200,000"	5:00 PM	10/2/05
9/24/05	ECAR	10:00 AM	"Shreveport, Louisiana"	natural	700	"190,000"	6:00 PM	9/28/05
10/2/05	PR	5:40 PM	Island of Puerto Rico	deliberate	312	"71,240"	5:54 PM	10/2/05
10/18/05	PR	3:19 PM	Island of Puerto Rico	deliberate	460	"142,591"	3:37 PM	10/18/05
10/22/05	PR	9:44 AM	Island of Puerto Rico	deliberate	360	"85,682"	11:40 AM	10/22/05
10/23/05	FRCC	8:00 PM	"South Florida, Naples, Ft. Myers, Miami, Ft. Lauderdale, West Palm Beach and Martin county"	natural	"10,000"	"3,241,437"	2:00 PM	10/24/05
10/24/05	FRCC	4:00 AM	"Florida counties of Collier, Charlotte and Lee"	natural	280	"105,000"	4:00 PM	10/24/05
10/24/05	FRCC	7:00 AM	"South Florida - Cities of Key West, Clewiston, Lake Worth, and Ft. Pierce"	natural	148	"84,900"	12:00 AM	11/10/05
10/24/05	MAAC	8:00 PM	"Maryland, North Central West Virginia, Southwestern Pennsylvania, and Northern Pennsylvania"	natural	400	"303,795"	4:30 PM	11/2/05
10/24/05	MAAC	8:00 PM	Maryland	natural	400	"303,795"	4:30 PM	11/2/05
10/24/05	MAAC	8:00 PM	West Virginia	natural	400	"303,795"	4:30 PM	11/2/05
11/3/05	WECC	6:47 PM	"San Francisco Bay area, California"	Plant Tripped	136	--	7:00 PM	11/3/05
11/6/05	ECAR	7:30 AM	Southeast Michigan	natural	212	"118,000"	11:30 PM	11/11/05
11/12/05	WeEnergiesMAIN	4:00 PM	Southeast Wisconsin 	natural	10	"48,000"	6:00 PM	11/14/05
11/12/05	ECAR	11:00 PM	Western and Central portions of Michigan's Lower Peninsula	natural	408	"272,355"	11:59 PM	11/14/05
12/15/05	SERC	4:00 AM	Piedmont North Carolina and South Carolina	natural	"3,500"	"683,000"	5:00 PM	12/21/05
12/15/05	SERC	4:00 AM	North Carolina	natural	"3,500"	"683,000"	5:00 PM	12/21/05
12/15/05	SERC	5:05 AM	Northeast Georgia	natural	75	"52,659"	12:10 PM	12/16/05
12/31/05	WECC	6:00 AM	Northern and Central California	natural	800	"1,667,316"	9:00 AM	1/5/06

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2006.txt <==
"Table B.2.  Major Disturbances and Unusual Occurrences, Year-to-Date through December 2006"								
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
1/14/06	RFC	3:45 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	--	"142,315"	5:30 PM	1/16/06
1/18/06	NPCC	3:16 PM	Southern and Central Maine	natural	75	"63,000"	6:34 PM	1/18/06
2/4/06	WECC	1:34 AM	"Snohomish County, Washington"	natural	150	"123,827"	12:01 AM	2/6/06
2/4/06	WECC	4:30 AM	Western Washington	natural	--	"140,000"	8:00 AM	2/8/06
2/11/06	RFC	9:00 PM	Baltimore Metropolitan and Central Maryland	natural	500	"180,000"	11:00 PM	2/14/06
2/12/06	RFC	12:06 AM	"Washington DC, Montgomery and Prince Georges Counties MD Maryland"	natural	300	"60,000"	5:44 PM	2/14/06
2/12/06	RFC	2:00 AM	Entire Atlantic City Electric territory Southern New Jersey	natural	80	"130,000"	4:00 PM	2/14/06
2/12/06	RFC	2:00 AM	Entire Delmarva Power service territory Delaware	natural	50	"58,000"	7:00 AM	2/13/06
2/12/06	RFC	2:00 AM	Entire Delmarva Power service territory Maryland	natural	50	"58,000"	7:00 AM	2/13/06
2/12/06	RFC	5:55 AM	Northern and Northwestern Virginia	natural	250	"126,000"	2:00 PM	2/12/06
2/16/06	RFC	12:00 PM	"Muskegon, Michigan easterly to Bay City, Michigan"	natural	100	"252,089"	11:00 PM	2/20/06
2/16/06	MRO	Ongoing	North Dakota	mechanical	"1,650"	0	Ongoing	Ongoing
2/17/06	NPCC	4:32 AM	Upstate New York	natural	250	"200,000"	12:00 PM	2/17/06
2/18/06	WECC	8:50 AM	Colorado	mechanical	428	-	4:09 PM	2/18/06
2/27/06	WECC	6:25 PM	Northern and Central California	natural	-	"160,000"	2:30 PM	3/1/06
3/9/06	SERC	2:00 PM	"Arkansas, Mississippi, Louisiana, Southeast Texas"	natural	N/A	"73,000"	10:00 PM	3/9/06
3/9/06	SERC	2:00 PM	Arkansas	natural	N/A	"73,000"	10:00 PM	3/9/06
3/9/06	SERC	2:00 PM	Mississippi	natural	N/A	"73,000"	10:00 PM	3/9/06
3/9/06	SERC	2:00 PM	Louisiana	natural	N/A	"73,000"	10:00 PM	3/9/06
3/12/06	RFC	8:30 PM	"Springfield, Illinois and vicinity"	natural	200	"65,400"	12:00 PM	3/14/06
4/2/06	RFC	9:00 PM	Southern half of Indiana	natural	"1,000"	"186,000"	4:25 AM	4/5/06
4/7/06	PR	8:43 AM	Island of Puerto Rico	deliberate	116	"54,700"	9:29 AM	4/7/06
4/8/06	SERC	4:00 AM	North and Central Alabama and Northern Georgia areas	natural	300	"115,589"	11:00 AM	4/8/06
4/8/06	SERC	4:00 AM	Alabama	natural	300	"115,589"	11:00 AM	4/8/06
4/17/06	ERCOT	3:25 PM	ERCOT Region of Texas	deliberate	"1,000"	"200,000"	7:30 PM	4/17/06
4/17/06	ERCOT	4:10 PM	System-wide greater Houston metro area (and across ERCOT) Texas	deliberate	260	"68,000"	6:11 PM	4/17/06
4/17/06	ERCOT	4:11 PM	North and East Texas	deliberate	380	"489,478"	7:20 PM	4/17/06
4/17/06	ERCOT	4:20 PM	State of Texas (all of Austin Energy)	deliberate	37- 40	"8,000 -10,000"	6:30 PM	4/17/06
4/17/06	ERCOT	4:35 PM	AEP Texas Central/Texas North	deliberate	108	"51,404"	6:10 PM	4/17/06
4/21/06	ERCOT	7:00 AM	System-wide greater Houston metro area Texas	natural	219	"82,000"	10:00 AM	4/21/06
4/29/06	PR	2:55 PM	Island of Puerto Rico	natural	237	"164,105"	3:45 PM	4/29/06
5/3/06	WECC	3:30 PM	City of Bakersfield area California	natural	300	"55,655"	9:35 PM	5/3/06
5/4/06	PR	2:12 PM	Island of Puerto Rico	deliberate	140	"94,639"	2:45 PM	5/4/06
5/19/06	WECC	3:13 PM	"San Francisco Bay area, California"	natural	133	-	10:30 PM	5/19/06
5/25/06	RFC	7:50 PM	"Southwest Ohio, Northern Kentucky, Central Indiana"	natural	800	"210,000"	9:00 AM	5/27/06
5/25/06	RFC	7:50 PM	Ohio	natural	800	"210,000"	9:00 AM	5/27/06
5/25/06	RFC	7:50 PM	Kentucky	natural	800	"210,000"	9:00 AM	5/27/06
6/1/06	HECO	2:12 PM	Island of Oahu Hawaii	deliberate	120	"29,300"	6:09 PM	6/1/06
6/1/06	RFC	6:00 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	N/A	"111,555"	9:00 AM	6/3/06
6/1/06	RFC	6:30 PM	Central Maryland	natural	335	"70,000"	2:00 PM	6/3/06
6/11/06	SERC	6:00 PM	"Charlotte, North Carolina Metropolitan area"	natural	70	"72,000"	9:00 PM	6/11/06
6/22/06	RFC	2:00 PM	Ohio and Indiana	natural	750	"195,000"	11:00 PM	6/27/06
6/22/06	RFC	2:00 PM	Ohio	natural	750	"195,000"	11:00 PM	6/27/06
7/2/06	RFC	6:39 PM	Northern Virginia	natural	300	"75,000"	12:31 AM	7/3/06
7/4/06	SERC	5:30 PM	Northern Virginia	natural	335	"67,000"	8:18 PM	7/4/06
7/16/06	RFC	2:00 PM	Middle 1/3 of Michigan Lower Peninsula	natural	150	"315,000"	12:00 AM	7/21/06
7/17/06	NPCC	6:50 PM	"Northwest Queens, New York City"	natural	N/A	"25,000"	3:06 AM	7/25/06
7/17/06	RFC	9:00 PM	Northern Counties of Illinois	natural	N/A	"170,519"	9:00 AM	7/18/06
7/18/06	RFC	6:36 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	N/A	"492,955"	11:59 PM	7/23/06
7/18/06	NPCC	8:07 PM	"Norwalk, Stamford, Connecticut"	natural	0	0	10:32 PM	7/18/06
7/19/06	SERC	11:00 AM	"Greater Little Rock, Arkansas"	deliberate	40	"8,000"	5:54 PM	7/19/06
7/19/06	MRO	6:00 PM	Greater St. Louis Metropolitan area (Missouri and Illinois)	natural	"1,500"	"700,000 (peak)  2,500,000 (actual)"	8:00 AM	7/31/06
7/19/06	MRO	6:00 PM	Missouri	natural	"1,500"	"700,000 (peak)  2,500,000 (actual)"	8:00 AM	7/31/06
7/22/06	WECC	1:09 PM	California	natural	200	"1,271,893"	4:00 PM	7/27/06
7/24/06	WECC	2:33 PM	California	natural	414	Interruptible Tarriff 1-6 customers	5:33 PM	7/24/06
7/24/06	WECC	2:33 PM	California	natural	695	N/A	5:33 PM	7/24/06
7/27/06	RFC	6:38 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	N/A	"167,564"	9:36 PM	7/29/06
8/1/06	RFC	12:00 PM	Northern Ohio	natural	N/A	N/A	7:00 PM	8/1/06
8/1/06	RFC	1:00 PM	"Ohio, Indiana, Kentucky"	deliberate	90	N/A	8:30 PM	8/1/06
8/1/06	RFC	1:00 PM	Ohio	deliberate	90	N/A	8:30 PM	8/1/06
8/1/06	RFC	1:00 PM	Indiana	deliberate	90	N/A	8:30 PM	8/1/06
8/2/06	MRO	12:00 PM	"Midwest ISO's Market Sub-regions:  AMRN, CIN, CILC, CWLD, CWLP, FE, HE, IP, IPL, LGEE, MECS, NIPS, SIGE, SIPC"	natural	N/A	N/A	4:45 PM	8/2/06
8/2/06	NPCC	1:00 PM	New England	deliberate	N/A	N/A	4:35 PM	8/2/06
8/2/06	NPCC	7:00 PM	New England	natural	100-140	"77,000"	1:00 AM	8/3/06
8/3/06	PR	2:16 PM	Island of Puerto Rico	deliberate	369	"227,480"	2:46 PM	8/3/06
8/7/06	RFC	1:00 PM	"Tulsa, Oklahoma"	deliberate	75	deliberate	6:00 PM	8/7/06
8/10/06	WECC	8:00 PM	Southwest Idaho and Eastern Oregon	natural	80 to 100	"65,000"	12:00 PM	8/12/06
8/10/06	WECC	8:00 PM	Idaho	natural	80 to 100	"65,000"	12:00 PM	8/12/06
8/24/06	PR	9:58 PM	Island of Puerto Rico	deliberate	180	"106,000"	11:25 PM	8/24/06
9/1/06	SERC	5:30 AM	Eastern North Carolina	natural	N/A	"61,000"	10:00 AM	9/1/06
9/1/06	SERC	6:41 AM	Virginia and North Carolina	natural	500	"333,000"	3:25 PM	9/3/06
9/1/06	RFC	10:00 AM	Southern Delmarva Peninsula Virginia	natural	380	"105,000"	2:00 PM	9/4/06
9/1/06	RFC	3:00 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	N/A	"146,094"	11:00 PM	9/4/06
9/1/06	RFC	8:00 PM	Southern New Jersey Counties	natural	400	"100,000"	5:00 PM	9/4/06
9/14/06	PR	8:56 AM	Island of Puerto Rico	deliberate	59	"34,716"	9:08 AM	9/14/06
9/28/06	SERC	8:08 PM	"North, Central and Eastern Virginia and Northern North Carolina"	natural	84	"56,500"	10:10 PM	9/28/06
9/28/06	SERC	8:08 PM	Virginia	natural	84	"56,500"	10:10 PM	9/28/06
10/2/06	RFC	2:00 PM	"Chicago Metro, Northeast Illinois"	natural	N/A	"471,932"	6:00 PM	10/3/06
10/2/06	WECC	3:05 PM	"Newhall, San Frenando, Saugus, and Santa Clarita, California"	deliberate	308	"130,000"	8:39 PM	10/2/06
10/3/06	ERCOT	5:28 PM	"Grimes, Robertson, Fort Bend, Brazos, Burleson and Walker Counties Texas"	deliberate	339	N/A	9:59 PM	10/3/06
10/12/06	NPCC	5:48 PM	Western New York State	natural	600	"250,000"	12:00 AM	10/23/06
10/12/06	NPCC	8:00 PM	Western New York State	natural	353	"120,000"	11:00 PM	10/21/06
10/15/06	MECO	7:09 AM	Island of Maui Hawaii	natural	110	"59,886"	4:12 PM	10/15/06
10/15/06	HECO	7:09 AM	Island of Oahu Hawaii	natural	"1,170"	"291,000"	2:55 PM	10/16/06
10/20/06	RFC	1:00 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	N/A	"90,000"	5:00 PM	10/22/06
10/26/06	MRO	5:30 AM	"Metro Denver and Boulder, Colorado"	natural	N/A	"65,000"	5:10 PM	10/27/06
11/15/06	ERCOT	10:00 AM	System-wide greater Houston area Texas	natural	221	"83,000"	8:00 PM	11/15/06
11/15/06	WECC	1:00 PM	"Whatcom and Skagit Counties, Washington"	natural	50	"50,000"	2:35 AM	11/19/06
11/15/06	SERC	3:00 PM	Georgia	natural	363	"109,000"	5:00 PM	11/15/06
11/26/06	WECC	1:00 PM	"Snohomish County, Washington"	natural	180	"63,992"	6:00 PM	12/2/06
11/30/06	MRO	9:00 PM	Missouri and Illinois	natural	N/A	"550,000"	6:00 PM	12/9/06
11/30/06	MRO	9:00 PM	Missouri	natural	N/A	"550,000"	6:00 PM	12/9/06
12/1/06	RFC	6:20 PM	Ohio	natural	N/A	"59,106"	6:00 AM	12/2/06
12/10/06	WECC	7:35 PM	"San Francisco Bay area, California"	Unit Tripped	220	N/A	10:14 PM	12/10/06
12/13/06	WECC	4:30 AM	Western Washington	natural	N/A	"700,000"	11:59 PM	12/28/06
12/14/06	WECC	12:01 AM	"City of Seattle, Washington"	natural	750	"175,000"	8:00 AM	12/15/06
12/14/06	WECC	5:30 AM	"Snohomish County, Washington"	natural	360	"172,060"	10:00 PM	12/20/06
12/14/06	WECC	9:44 AM	"Oregon, Washington, Idaho, Montana"	natural	258	24	2:34 PM	12/31/06
12/14/06	WECC	9:44 AM	Oregon	natural	258	24	2:34 PM	12/31/06
12/14/06	WECC	9:44 AM	Washington	natural	258	24	2:34 PM	12/31/06
12/14/06	WECC	9:44 AM	Idaho	natural	258	24	2:34 PM	12/31/06
12/14/06	WECC	12:07 PM	State of Oregon Coastal area	natural	N/A	"111,000 (peak)"	12:00 PM	12/17/06
12/14/06	WECC	5:00 PM	"Greater Tacoma area (City of Fircrest, University Place, City of Lakeland) and portions of South Pierce County in State of Washington"	natural	280	"75,000"	4:00 PM	12/16/06
12/14/06	WECC	7:00 PM	"Oregon Counties: Multnomah, Clackamas, Washington, Marion. Oregon"	natural	N/A	"249,500"	8:00 PM	12/17/06
12/16/06	WECC	7:30 PM	"Oregon Counties:  Washington, Yamhill. Oregon"	natural	350	"84,500"	1:00 AM	12/17/06
12/26/06	WECC	12:01 AM	Northern California	natural	420	"850,068"	9:13 AM	12/31/06
12/29/06	PR	4:25 PM	North Part of the Island Puerto Rico	deliberate	50	"18,386"	6:59 PM	12/31/06
12/30/06	MRO	10:25 PM	"Gosper, Harlan, Franklin, Webster, Clay, Adams, Kearney, Phelps, Dawson, Buffalo, Hall, Hamilton, Sherman, Custer, Valley, Greeley, Howard, Merrick, York, Fillmore, Nance, Boone, Wheeler, Madison, Antelope, Pierce, Platte and Seward Counties in Central Nebraska"	natural	300-500	"15,000"	2:25 PM	1/6/07

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2007.txt <==
"Table B.1.Major Disturbances and Unusual Occurrences, Year-to-Date through December 2007"								
Date Event Began	 NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
1/5/07	PR	10:44 AM	Island of Puerto Rico	deliberate	0	0	11:13 AM	1/5/07
1/13/07	MRO	5:00 AM	Missouri and Illinois	natural	N/A	"225,000"	12:00 PM	1/19/07
1/13/07	MRO	5:00 AM	Missouri	natural	N/A	"225,000"	12:00 PM	1/19/07
1/13/07	RFC	7:30 AM	Eastern and Lower Michigan	natural	500	"129,607"	4:00 PM	1/19/07
1/16/07	WECC	2:00 AM	"Snohomish County, Washington"	natural	260	"110,433"	12:00 AM	1/17/07
2/13/07	RFC	2:00 PM	Indiana and Southwest Ohio	natural	250	"367,500"	12:00 AM	2/16/07
2/13/07	RFC	2:00 PM	Indiana	natural	250	"367,500"	12:00 AM	2/16/07
2/13/07	RFC	5:00 PM	Central Maryland	natural	400	"155,183"	5:30 AM	2/17/07
2/24/07	MRO	4:00 PM	"NE quarter of State of Iowa and Rock Island, Illinois"	natural	210	"75,000"	12:57 AM	3/4/07
2/24/07	MRO	6:00 PM	Central Iowa and Cedar Rapids areas	natural	400	"140,000"	11:47 PM	2/24/07
2/24/07	RFC	7:23 PM	"Cedar Rapids, Iowa"	natural	750	"215,000"	12:47 AM	2/25/07
2/28/07	WECC	12:45 AM	Northern California	natural	110	"671,189"	8:45 PM	3/2/07
3/1/07	SERC	9:40 PM	"Parts of Alabama, Mississippi, Georgia, Florida"	natural	95	"25,445"	11:30 PM	3/2/07
3/1/07	SERC	9:40 PM	Alabama	natural	95	"25,445"	11:30 PM	3/2/07
3/1/07	SERC	9:40 PM	Mississippi	natural	95	"25,445"	11:30 PM	3/2/07
3/1/07	SERC	9:40 PM	Georgia	natural	95	"25,445"	11:30 PM	3/2/07
3/31/07	ERCOT	7:30 AM	"Houston, Texas"	natural	179	"67,000"	7:00 PM	3/31/07
4/5/07	NPCC	9:20 PM	Southern and Coastal Maine	natural	-	"117,142"	1:10 PM	4/6/07
4/12/07	WECC	12:32 AM	"City of Los Angeles, California"	natural	200	"158,977"	9:02 PM	4/12/07
4/12/07	WECC	9:09 AM	"San Francisco Bay Area, California"	Trip of a Unit	130	-	11:23 AM	4/12/07
4/14/07	NPCC	9:00 AM	"Massachusetts, New Hampshire, Rhode Island"	natural	65-80	"70,000"	11:00 AM	4/14/07
4/14/07	NPCC	9:00 AM	Massachusetts	natural	65-80	"70,000"	11:00 AM	4/14/07
4/14/07	NPCC	9:00 AM	New Hampshire	natural	65-80	"70,000"	11:00 AM	4/14/07
4/16/07	NPCC	8:00 AM	New Hampshire	natural	-	"102,568"	7:00 PM	4/16/07
4/16/07	NPCC	10:14 AM	Southern and Coastal Maine	natural	-	"127,545"	10:18 PM	4/18/07
4/16/07	SERC	11:00 AM	North and South Carolina	natural	-	"33,000"	7:00 PM	4/16/07
4/16/07	SERC	11:00 AM	North Carolina	natural	-	"33,000"	7:00 PM	4/16/07
4/16/07	RFC	2:00 PM	Central Maryland - Baltimore City and surrounding Counties	natural	160	"138,000"	5:00 PM	4/18/07
4/16/07	SERC	2:04 PM	"North, East and Central Virginia/Parts of Northeast North Carolina"	natural	90	"242,000"	7:03 PM	4/16/07
4/16/07	SERC	2:04 PM	North Carolina	natural	90	"242,000"	7:03 PM	4/16/07
5/2/07	ERCOT	1:30 PM	"North Texas, Dallas Fort Worth Metroplex and Surrounding Counties, South to Waco and North to Red River"	natural	-	"300,000"	8:00 PM	5/3/07
5/10/07	WECC	9:57 AM	"San Francisco Bay Area, California"	Unit Tripped	150	-	1:47 PM	5/10/07
5/14/07	WECC	11:15 AM	"San Francisco Bay Area, California"	Unit Tripped	150	-	1:50 PM	5/14/07
5/15/07	RFC	3:00 PM	Southeastern Michigan	natural	500	"66,000"	7:00 AM	5/17/07
5/16/07	NPCC	6:00 PM	All of Connecticut	natural	-	"67,000"	5:00 AM	5/19/07
5/21/07	WECC	1:48 PM	"San Franscisco Bay Area, California"	Unit Tripped	140	-	4:50 PM	5/21/07
6/1/07	WECC	1:00 PM	Restricted Hydroelectric Capability	mechanical	-	-	Ongoing	Ongoing
6/5/07	WECC	10:56 AM	Restricted Hydroelectric Capability	deliberate	424	"80,000"	11:51 AM	6/5/07
6/5/07	WECC	10:56 AM	Idaho	deliberate	424	"80,000"	11:51 AM	6/5/07
6/27/07	NPCC	3:41 PM	"Northern Manhattan NY (Yorkville) and SW Bronx (Motthaven, Melrose, High Bridge Sections) New York"	natural	460	"137,000"	4:30 PM	6/27/07
6/27/07	NPCC	3:42 PM	New York State	Loss of Load	460	-	4:30 PM	6/27/07
6/29/07	WECC	9:23 AM	Metropolitan Phoenix Area Arizona	Loss of Load	399	"98,700"	10:09 AM	6/29/07
7/3/07	WECC	10:59 AM	CAISO Controlled Grid California	deliberate	N/A	N/A	6:00 PM	7/5/07
7/5/07	RFC	7:00 PM	Southeastern Michigan	natural	-	"69,000"	7:00 AM	7/8/07
7/6/07	WECC	5:18 PM	Southeast Idaho and Eastern Oregon	deliberate	60	0	6:20 PM	7/6/07
7/6/07	WECC	5:18 PM	Idaho	deliberate	60	0	6:20 PM	7/6/07
7/10/07	NPCC	11:00 AM	Eastern New York	natural	650	"300,000"	6:00 AM	7/12/07
7/16/07	WECC	4:17 PM	"St. George, Utah"	natural	306	-	9:00 PM	7/16/07
7/18/07	RFC	6:00 PM	Northern Counties of Illinois	natural	300	"135,000"	2:00 AM	7/19/07
7/19/07	RFC	3:00 PM	Southwestern Region of Service Territory	natural	-	"60,000"	11:30 PM	7/22/07
7/19/07	SERC	3:50 PM	"North, East and Central Virginia"	natural	72	"107,000"	10:15 PM	7/19/07
8/8/07	SERC	1:00 PM	Portions of North Carolina and South Carolina	deliberate	N/A	N/A	9:00 PM	8/8/07
8/8/07	SERC	1:00 PM	North Carolina	deliberate	N/A	N/A	9:00 PM	8/8/07
8/8/07	RFC	3:56 PM	Mid-Altantic Region of PJM	deliberate	N/A	N/A	5:59 PM	8/8/07
8/9/07	SERC	12:45 PM	Portions of North Carolina and South Carolina	deliberate	N/A	N/A	9:00 PM	8/9/07
8/9/07	SERC	12:45 PM	North Carolina	deliberate	N/A	N/A	9:00 PM	8/9/07
8/9/07	RFC	2:53 PM	"Highland Area of Pittsburgh, Pennsylvania"	natural	90	"55,000"	4:11 PM	8/9/07
8/10/07	SERC	12:20 PM	Portions of North Carolina and South Carolina	deliberate	N/A	N/A	9:00 PM	8/10/07
8/10/07	SERC	12:20 PM	North Carolina	deliberate	N/A	N/A	9:00 PM	8/10/07
8/13/07	SERC	1:30 AM	State of Missouri	natural	N/A	"63,000"	12:00 AM	8/14/07
8/14/07	SPP	2:00 PM	"CSWS Control Area of Southwest Power Pool Parts of Oklahoma, Texas, Louisiana, Arkansas"	natural	20	-	6:00 PM	8/14/07
8/14/07	SPP	2:00 PM	Oklahoma	natural	20	-	6:00 PM	8/14/07
8/14/07	SPP	2:00 PM	Texas	natural	20	-	6:00 PM	8/14/07
8/14/07	SPP	2:00 PM	Louisiana	natural	20	-	6:00 PM	8/14/07
8/16/07	SERC	9:30 PM	Virginia and Eastern North Carolina - Primarily in Central Virginia	natural	200	"93,300"	10:49 PM	8/17/07
8/16/07	SERC	9:30 PM	North Carolina	natural	200	"93,300"	10:49 PM	8/17/07
8/19/07	SERC	11:34 PM	Central and Eastern Virginia	natural	100	"58,500"	1:10 AM	8/20/07
8/23/07	RFC	4:00 PM	Northern Illinois	natural	N/A	"629,590"	10:49 PM	8/28/07
8/24/07	RFC	6:00 PM	Southeastern Michigan	natural	N/A	"75,000"	6:30 AM	8/28/07
8/29/07	WECC	1:53 PM	Modesto California and the Surrounding Areas	Shed Load	180	"26,000"	2:57 PM	8/29/07
8/29/07	WECC	4:00 PM	CAISO Controlled Grid California	deliberate	N/A	N/A	6:00 PM	8/30/07
8/31/07	WECC	12:45 PM	CAISO Controlled Grid California	natural	N/A	N/A	8:00 PM	8/31/07
9/3/07	WECC	12:30 PM	"San Diego County, Southern Orange County, California"	deliberate	N/A	N/A	5:30 PM	9/3/07
9/4/07	WECC	8:30 AM	"San Diego County, Southern Orange County, California"	deliberate	N/A	N/A	3:30 PM	9/4/07
9/5/07	ERCOT	7:53 AM	"Central Texas, ERCOT Grid"	natural	"1,084"	N/A	1:11 PM	9/5/07
9/6/07	WECC	8:00 PM	Hydro Electric System	mechanical	N/A	N/A	Ongoing	Ongoing
9/13/07	SPP	4:00 AM	"Between Galveston and Beaumont, Texas"	natural	N/A	"118,000"	7:00 AM	9/14/07
9/17/07	RFC	7:01 PM	"City of Crawfordsville, Indiana"	Electrical System Separation	50	"9,600"	7:48 PM	9/17/07
9/18/07	MRO	5:14 AM	"Minnesota, Wisconsin, North Dakota, South Dakota and Michigan"	natural	16	"6,000"	6:10 AM	9/18/07
9/18/07	MRO	5:14 AM	Minnesota	natural	16	"6,000"	6:10 AM	9/18/07
9/18/07	MRO	5:14 AM	Wisconsin	natural	16	"6,000"	6:10 AM	9/18/07
9/18/07	MRO	5:14 AM	North Dakota	natural	16	"6,000"	6:10 AM	9/18/07
9/18/07	MRO	5:14 AM	South Dakota	natural	16	"6,000"	6:10 AM	9/18/07
9/18/07	MRO	5:15 AM	"Minnesota, North Dakota, Manitoba"	natural	"8,000-10,000"	"GRE (1,900) Total 11,175"	6:30 AM	9/18/07
9/18/07	MRO	5:15 AM	Minnesota	natural	"8,000-10,000"	"GRE (1,900) Total 11,175"	6:30 AM	9/18/07
9/18/07	MRO	5:15 AM	North Dakota	natural	"8,000-10,000"	"GRE (1,900) Total 11,175"	6:30 AM	9/18/07
9/18/07	RFC	5:15 AM	"Manitoba, Minnesota, North Dakota, Portions of South Dakota and Wisconsin.  Midwest ISO's Market subregions: OTP, NSP, GRE, ALTW, MP"	natural	"8,000-10,000"	"11,175"	12:00 PM	9/18/07
9/18/07	RFC	5:15 AM	Minnesota	natural	"8,000-10,000"	"11,175"	12:00 PM	9/18/07
9/18/07	RFC	5:15 AM	North Dakota	natural	"8,000-10,000"	"11,175"	12:00 PM	9/18/07
9/18/07	RFC	5:15 AM	South Dakota	natural	"8,000-10,000"	"11,175"	12:00 PM	9/18/07
9/24/07	RFC	1:38 PM	Southwest Michigan	Unit Tripped	320	N/A	4:26 PM	9/24/07
10/18/07	WECC	3:00 PM	Western Washington	natural	N/A	"160,000"	11:36 AM	10/22/07
10/22/07	WECC	2:01 PM	Southern California	natural	451	"90,323"	2:22 PM	10/22/07
10/22/07	WECC	2:05 PM	Southern California	natural	700	"300,000"	2:22 PM	10/22/07
10/22/07	WECC	2:06 PM	"San Diego County, California"	natural	199	"68,780"	2:43 PM	10/22/07
10/26/07	WECC	6:44 AM	Southern Califonia	natural	280	"20,345"	10:46 AM	10/26/07
10/26/07	WECC	6:44 AM	"Riverside, California"	deliberate	240	"104,000"	10:43 AM	10/26/07
11/3/07	NPCC	6:00 PM	"Eastern Massachusetts, Rhode Island, Cape Cod"	natural	100	"62,843"	6:00 AM	11/4/07
11/3/07	NPCC	6:00 PM	Massachusetts	natural	100	"62,843"	6:00 AM	11/4/07
12/1/07	NPCC	6:04 PM	State of Maine	deliberate	0	0	10:00 PM	12/2/07
12/4/07	PR	2:16 PM	Island of Puerto Rico	deliberate	0	0	5:53 PM	12/4/07
12/10/07	SPP	3:08 AM	"Tulsa, Oklahoma"	natural	N/A	"256,663"	8:00 AM	12/19/07
12/11/07	MRO	4:00 AM	Eastern half of the State of Kansas	natural	500	"95,000"	3:30 PM	12/20/07
12/11/07	PR	8:57 PM	Island of Puerto Rico	deliberate	0	0	9:22 PM	12/11/07
12/23/07	RFC	1:00 AM	The Entire ComEd Service Territory Illinois	natural	N/A	"237,000"	9:00 PM	12/23/07
12/23/07	RFC	5:30 AM	Lower 2/3 of Michigan Lower Peninsula	natural	50	"134,288"	6:07 PM	12/25/07

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2008.txt <==
"Table B.2.  Major Disturbances and Unusual Occurrences, Year-to-Date through December 2008"								
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
								
1/4/08	WECC	4:00 AM	Northern California	natural	500	"2,606,931"	5:00 PM	1/14/08
1/4/08	WECC	7:47 AM	Sacramento County California	natural	300	"150,000"	4:30 PM	1/4/08
1/29/08	WECC	5:00 AM	"San Francisco Bay Area, California"	mechanical	N/A	-	12:17 PM	1/29/08
1/29/08	SERC	4:00 PM	"Arkansas, Mississippi, North Louisiana"	natural	N/A	"110,000"	8:00 AM	2/3/08
1/29/08	SERC	4:00 PM	Arkansas	natural	N/A	"110,000"	8:00 AM	2/3/08
1/29/08	SERC	4:00 PM	Mississippi	natural	N/A	"110,000"	8:00 AM	2/3/08
1/29/08	RFC	10:00 PM	Southeastern Michigan	natural	N/A	"86,915"	6:30 PM	2/1/08
1/29/08	RFC	11:23 PM	"South Metropolitan Areas of Dayton, Ohio"	natural	380	"45,000"	12:48 AM	1/30/08
1/30/08	NPCC	3:06 AM	"Western, New York"	natural	50	"54,316"	2:50 PM	2/1/08
2/1/08	WECC	6:00 AM	"San Francisco Bay Area, California"	mechanical	N/A	-	7:49 AM	2/1/08
2/2/08	WECC	3:58 AM	"San Francisco Bay Area, California"	mechanical	N/A	-	4:27 PM	2/2/08
2/5/08	SERC	10:00 PM	State of Kentucky	natural	N/A	"76,000"	3:00 AM	2/6/08
2/6/08	SERC	9:00 AM	Mid to West Tennessee	natural	N/A	"57,000"	11:00 AM	2/6/08
2/9/08	WECC	11:59 AM	"Near Arnold, California"	Electrical System Separation	0	0	3:33 PM	2/9/08
2/10/08	RFC	4:00 AM	"Southwestern Pennsylvania, West Virginia, Virginia, Maryland"	natural	412	"100,969"	8:43 PM	2/12/08
2/10/08	RFC	4:00 AM	Pennsylvania	natural	412	"100,969"	8:43 PM	2/12/08
2/10/08	RFC	4:00 AM	West Virginia	natural	412	"100,969"	8:43 PM	2/12/08
2/10/08	RFC	4:00 AM	Virginia	natural	412	"100,969"	8:43 PM	2/12/08
2/10/08	RFC	11:00 AM	"Virginia, West Virginia, Ohio, Pennsylvania"	natural	N/A	"212,560"	11:36 PM	2/10/08
2/10/08	RFC	11:00 AM	West Virginia	natural	N/A	"212,560"	11:36 PM	2/10/08
2/10/08	RFC	11:00 AM	Ohio	natural	N/A	"212,560"	11:36 PM	2/10/08
2/10/08	RFC	11:00 AM	Virginia	natural	N/A	"212,560"	11:36 PM	2/10/08
2/10/08	RFC	11:00 AM	Virginia and West Virginia Area of AEP	natural	N/A	"97,342"	5:05 PM	2/14/08
2/10/08	RFC	11:00 AM	Virginia	natural	N/A	"97,342"	5:05 PM	2/14/08
2/10/08	SERC	2:06 PM	Dominion Service Territory Idaho	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory North Carolina	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory Ohio	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory South Carolina	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory Utah	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory Virginia	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory West Virginia	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory Wyoming	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	6:02 PM	"Greenboro, North Carolina and I-40 Corridor"	natural	300	"50,718"	4:00 AM	2/11/08
2/12/08	SERC	3:00 PM	"Arkansas, Mississippi, Louisiana"	natural	N/A	"54,000"	5:00 PM	2/15/08
2/12/08	SERC	3:00 PM	Arkansas	natural	N/A	"54,000"	5:00 PM	2/15/08
2/12/08	SERC	3:00 PM	Mississippi	natural	N/A	"54,000"	5:00 PM	2/15/08
2/13/08	NPCC	6:43 PM	State of Maine	natural	50	"50,462"	12:00 PM	2/14/08
2/14/08	WECC	8:15 AM	Utah	deliberate	"2,818"	"74,031"	10:46 AM	2/14/08
2/15/08	WECC	3:06 PM	"Antioch, California"	Electrical System Separation	10	"10,008"	7:36 PM	2/15/08
2/25/08	RFC	8:00 AM	Restricted Coal Capability	mechanical	N/A	0	8:00 AM	3/12/08
2/26/08	SERC	5:00 AM	Southern Service Area/Alabama and Georgia	natural	484	"145,380"	3:00 PM	2/26/08
2/26/08	SERC	5:00 AM	Alabama	natural	484	"145,380"	3:00 PM	2/26/08
2/26/08	FRCC	1:09 PM	Various Cities in Florida	deliberate	140	"47,661"	2:10 PM	2/26/08
2/26/08	FRCC	1:09 PM	Tampa Electric Service Territory Florida	deliberate	318	"53,965"	2:40 PM	2/26/08
2/26/08	FRCC	1:09 PM	Primary Dade County Florida	mechanical	"3,200"	"584,384"	4:11 PM	2/26/08
2/26/08	FRCC	1:09 PM	FRCC Region-West Coast Florida	deliberate	120	"56,000"	1:47 PM	2/26/08
2/26/08	FRCC	1:10 PM	"The entire PEF system was affected, including the following counties: Alachua, Bay, Citrus, Columbia, Dixie, Franklin, Gilchrist, Gulf, Hamilton, Hardee, Hernando, Highlands, Jefferson, Lafayette, Lake, Levy, Madison, Marion, Orange, Osecola, Pasco, Pinellas, Polk, Seminole, Sumter, Suwannee, Taylor, Volusia, Wakulla. Florida"	deliberate	500	"150,000"	3:45 PM	2/26/08
3/4/08	SERC	9:30 PM	North and South Carolina	natural	300	"55,267"	10:45 PM	3/4/08
3/4/08	SERC	9:30 PM	North Carolina	natural	300	"55,267"	10:45 PM	3/4/08
3/8/08	SERC	2:14 PM	Virginia and Eastern Part of North Carolina	natural	210	"141,130"	9:59 PM	3/8/08
3/8/08	SERC	2:14 PM	Virginia	natural	210	"141,130"	9:59 PM	3/8/08
3/8/08	RFC	4:00 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks County, Pennsylvania"	natural	N/A	"168,449"	1:44 PM	3/10/08
3/15/08	SERC	8:55 PM	Parts of Alabama and Georgia	natural	200	"157,744"	8:30 PM	3/16/08
3/15/08	SERC	8:55 PM	Alabama	natural	200	"157,744"	8:30 PM	3/16/08
4/4/08	SERC	12:31 PM	"Arkansas, North Louisiana, Mississippi"	natural	N/A	"122,600"	5:00 PM	4/4/08
4/4/08	SERC	12:31 PM	Arkansas	natural	N/A	"122,600"	5:00 PM	4/4/08
4/4/08	SERC	12:31 PM	Louisiana	natural	N/A	"122,600"	5:00 PM	4/4/08
4/9/08	TRE	4:00 PM	"North, Central and East Texas"	natural	N/A	"488,689"	1:15 AM	4/13/08
5/8/08	WECC	10:21 AM	California	deliberate	483	0	12:56 PM	5/8/08
5/11/08	SERC	6:00 AM	Georgia	natural	100	"80,539"	2:30 PM	5/12/08
5/11/08	RFC	4:50 PM	"City of Crawfordsville, Indiana"	Electric System Separation	47	"9,700"	8:43 PM	5/11/08
5/12/08	RFC	12:01 AM	"Cape May, Cumberland, Gloucester, Salem, Camden, Atlantic, Burliington  Counties, New Jersey"	natural	55	"135,000"	12:00 AM	5/14/08
5/27/08	NPCC	2:02 PM	South West Connecticut	natural	130	"56,400"	3:52 PM	5/27/08
5/30/08	RFC	9:30 AM	Northern and Western Counties of Illinois	natural	N/A	"109,000"	11:00 PM	5/30/08
5/30/08	SERC	2:05 PM	South Louisiana	deliberate	200-250	N/A	8:00 PM	5/30/08
5/30/08	RFC	10:00 PM	"Northeastern Marion County, Indiana"	natural	N/A	"70,000"	11:59 PM	6/4/08
6/3/08	RFC	5:00 PM	"Maryland, West Virginia, Virginia"	natural	634	"157,168"	11:00 PM	6/7/08
6/3/08	RFC	5:00 PM	Maryland	natural	634	"157,168"	11:00 PM	6/7/08
6/3/08	RFC	5:00 PM	West Virginia	natural	634	"157,168"	11:00 PM	6/7/08
6/4/08	RFC	3:00 PM	"Montgomery, Prince Georges,  Maryland, Washington, D.C. Maryland"	natural	N/A	"249,408"	1:00 AM	6/5/08
6/4/08	RFC	3:00 PM	Entire BGE Service Territory Maryland	natural	N/A	"108,000"	5:30 AM	6/7/08
6/4/08	SERC	3:04 PM	Northern Virginia	natural	850	"253,800"	9:30 PM	6/5/08
6/4/08	PR	3:14 PM	Island of Puerto Rico	deliberate	90	"100,948"	3:46 PM	6/4/08
6/6/08	RFC	3:18 PM	Lower 2/3 of Michigan's Lower Peninsula	natural	100	"358,000"	8:00 AM	6/12/08
6/8/08	RFC	9:30 AM	The Entire ComEd Territory Illinois	natural	N/A	"125,000"	7:00 AM	6/9/08
6/8/08	RFC	6:00 PM	Southwestern Michigan (DECO Service Territory)	natural	500	"150,000"	11:30 PM	6/16/08
6/9/08	SERC	2:00 PM	Entergy System Arkansas	mechanical	300	19	7:00 PM	6/9/08
6/9/08	SERC	2:00 PM	Entergy System Louisiana	mechanical	300	19	7:00 PM	6/9/08
6/9/08	SERC	2:00 PM	Entergy System Mississippi	mechanical	300	19	7:00 PM	6/9/08
6/9/08	SERC	2:00 PM	Entergy System Texas	mechanical	300	19	7:00 PM	6/9/08
6/9/08	RFC	2:52 PM	"Area Around West Orange Switching Station, New Jersey"	mechanical	215	"75,654"	8:25 PM	6/9/08
6/10/08	NPCC	11:00 AM	Upstate New York	natural	400	"68,000"	5:30 PM	6/13/08
6/10/08	SERC	2:00 PM	Entergy System Arkansas	mechanical	300	19	6:00 PM	6/10/08
6/10/08	SERC	2:00 PM	Entergy System Louisiana	mechanical	300	19	6:00 PM	6/10/08
6/10/08	SERC	2:00 PM	Entergy System Mississippi	mechanical	300	19	6:00 PM	6/10/08
6/10/08	SERC	2:00 PM	Entergy System Texas	mechanical	300	19	6:00 PM	6/10/08
6/10/08	RFC	6:00 PM	"Bergen, Essex and Hudson Counties, New Jersey"	natural	N/A	"248,800"	11:30 AM	6/14/08
6/10/08	RFC	7:00 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks County, Pennsylvania"	natural	N/A	"198,000"	3:59 PM	6/14/08
6/10/08	NPCC	11:00 PM	All Six New England States Maine	natural	50	"60,000"	9:00 AM	6/11/08
6/10/08	NPCC	11:00 PM	All Six New England States Vermont	natural	50	"60,000"	9:00 AM	6/11/08
6/10/08	NPCC	11:00 PM	All Six New England States New Hampshire	natural	50	"60,000"	9:00 AM	6/11/08
6/10/08	NPCC	11:00 PM	All Six New England States Massachusetts	natural	50	"60,000"	9:00 AM	6/11/08
6/10/08	NPCC	11:00 PM	All Six New England States Rhode Island	natural	50	"60,000"	9:00 AM	6/11/08
6/10/08	NPCC	11:00 PM	All Six New England States Connecticut	natural	50	"60,000"	9:00 AM	6/11/08
6/11/08	NPCC	1:15 PM	New York State	Uncontrolled Loss	200	"61,000"	2:05 PM	6/11/08
6/12/08	RFC	3:30 PM	East Central Iowa	natural	200	"21,000"	4:00 PM	6/18/08
6/15/08	RFC	8:00 AM	The Entire ComEd Territory Illinois	natural	N/A	"165,000"	8:00 PM	6/15/08
6/15/08	RFC	7:06 PM	"City of Crawfordsville, Indiana"	Electrical System Separation	57	"9,700"	8:42 PM	6/15/08
6/16/08	SERC	4:15 PM	Northern Virginia	natural	"800-1,000"	"115,000"	11:19 PM	6/16/08
6/17/08	TRE	9:01 AM	"North, Central and East Texas"	natural	N/A	"234,393"	8:30 PM	6/19/08
6/17/08	SPP	8:35 PM	Southwestern Public Service Company Operating in the Panhandle of Texas and New Mexico	natural	560	"18,000"	1:55 AM	6/18/08
6/17/08	SPP	8:35 PM	Texas	natural	560	"18,000"	1:55 AM	6/18/08
6/17/08	TRE	8:40 PM	"Texas Panhandle and Texas South Plains Regions, and Oklahoma Panhandle"	natural	276	"37,330"	11:00 PM	6/17/08
6/17/08	TRE	8:40 PM	Oklahoma	natural	276	"37,330"	11:00 PM	6/17/08
6/21/08	WECC	3:09 PM	"Near Rogers Flat, California"	natural	3	477	6:53 PM	6/21/08
6/22/08	RFC	4:55 PM	Northwest Indiana	natural	650	N/A	5:05 PM	6/22/08
6/23/08	RFC	1:44 PM	Northcentral Indiana	mechanical	425	N/A	1:45 PM	6/23/08
6/23/08	FRCC	4:52 PM	"Pinellas County, Florida"	deliberate	113	"32,593"	11:28 PM	6/23/08
6/26/08	RFC	5:00 PM	Southeastern Michigan (DTE Service Territory)	natural	N/A	"53,000"	9:30 PM	6/26/08
6/27/08	MRO	4:30 PM	"Omaha, Nebraska (Metro Area)"	natural	650	"126,000"	5:30 PM	6/27/08
7/1/08	WECC	7:31 AM	"San Francisco Bay Area, California"	Unit Tripped	160	-	12:00 PM	7/1/08
7/2/08	RFC	3:00 PM	Lower 2/3 of Michigan's Lower Peninsula	natural	125	"239,663"	12:00 PM	7/6/08
7/2/08	WECC	4:00 PM	Restricted Hydroelectric Capability	mechanical	-	-	Ongoing	Ongoing
7/2/08	WECC	7:16 PM	"Santa Barbara County, California, near Goleta"	natural	208	"200,000"	11:28 PM	7/2/08
7/2/08	WECC	7:36 PM	Goleta and Santa Barbara Areas of Southern California	natural	119	"37,784"	1:10 AM	7/3/08
7/2/08	RFC	8:00 PM	Southeastern Michigan (DTE Service Territory)	natural	N/A	"56,000"	3:00 AM	7/3/08
7/7/08	WECC	12:15 PM	ISO Balancing Area California	natural	0	0	5:00 PM	7/10/08
7/10/08	WECC	2:22 PM	"San Francisco Bay Area, California"	Unit Tripped	240	-	5:21 PM	7/10/08
7/21/08	MRO	12:49 AM	"Sioux City, Carroll, Des Moines, Iowa City, and Davenport Iowa, Rock Island, Moline, and Surrounding Area of Illinois"	natural	170	"185,000"	6:00 PM	7/22/08
7/21/08	MRO	12:49 AM	Iowa	natural	170	"185,000"	6:00 PM	7/22/08
7/22/08	RFC	3:00 AM	Indiana	natural	N/A	"58,000"	7:32 PM	7/24/08
7/22/08	RFC	3:00 AM	Southwest Ohio	natural	N/A	"56,000"	3:30 AM	7/23/08
7/22/08	SPP	2:00 PM	Texas Panhandle and Southeastern New Mexico	mechanical	N/A	-	5:09 AM	7/24/08
7/22/08	SPP	2:00 PM	Texas	mechanical	N/A	-	5:09 AM	7/24/08
7/23/08	TRE	5:56 AM	"Port Isabel, Harlingen, Weslaco, Pharr, San Benito, Mission, McAllen, Edinburg, Texas"	natural	703	"211,266"	4:00 AM	7/31/08
7/24/08	NPCC	7:23 AM	"Bangor Hydro System, northern Maine"	natural	180	"110,000"	5:41 PM	7/24/08
8/2/08	SERC	8:00 PM	Georgia and Alabama	natural	400	"131,115"	5:30 AM	8/3/08
8/2/08	SERC	8:00 PM	Georgia	natural	400	"131,115"	5:30 AM	8/3/08
8/3/08	SERC	1:30 AM	"Mississippi, Louisiana, Texas"	natural	N/A	"59,500"	4:15 AM	8/3/08
8/3/08	SERC	1:30 AM	Mississippi	natural	N/A	"59,500"	4:15 AM	8/3/08
8/3/08	SERC	1:30 AM	Louisiana	natural	N/A	"59,500"	4:15 AM	8/3/08
8/4/08	RFC	6:00 PM	The ComEd Territory Illinois	natural	N/A	"653,000"	8:00 AM	8/6/08
8/5/08	RFC	3:00 AM	Northwest Indiana	natural	0	"63,000"	9:50 AM	8/5/08
8/9/08	SPP	12:00 PM	Texas Panhandle and Eastern New Mexico	deliberate	0	0	8:46 PM	8/9/08
8/9/08	SPP	12:00 PM	Texas	deliberate	0	0	8:46 PM	8/9/08
8/15/08	WECC	12:52 PM	Part of Seattle's Downtown Washington	deliberate	100	"8,000"	5:00 PM	8/15/08
8/16/08	TRE	5:23 AM	City of Lubbock Texas	natural	153	"71,823"	7:30 AM	8/16/08
8/16/08	PR	8:14 AM	Island of Puerto Rico	deliberate	300	"200,000"	3:00 PM	8/16/08
8/18/08	PR	7:22 PM	North Part of Island Puerto Rico	deliberate	225	"100,000"	6:44 PM	8/19/08
8/19/08	FRCC	9:29 AM	Florida	natural	N/A	"101,950"	10:00 PM	8/22/08
8/21/08	FRCC	7:00 PM	"Alachua, Bay, Brevard, Citrus, Columbia, Dixie, Flagler, Franklin, Gilchrist, Gulf, Hamilton, Hardee, Hernando, Highlands, Jefferson, Lafayette, Lake, Leon, Levy, Madison, Marion, Orange, Osceola, Pasco, Pinellas, Polk, Seminole, Sumter,  Suwannee, Taylor, Volusia and Wakulla Counties in Florida"	natural	N/A	"430,000"	8:00 AM	8/25/08
8/22/08	RFC	12:00 PM	-	mechanical	0	0	12:00 PM	8/23/08
8/24/08	SERC	4:30 AM	Georgia and Alabama	natural	110	"87,390"	2:00 PM	8/24/08
8/24/08	SERC	4:30 AM	Georgia	natural	110	"87,390"	2:00 PM	8/24/08
8/31/08	SERC	7:30 AM	"Plaquemine, Louisiana"	mechanical	200	0	9:00 AM	9/19/08
8/31/08	SERC	7:00 PM	"Louisiana, Mississippi, Arkansas"	natural	N/A	"964,000"	9:00 AM	9/3/08
8/31/08	SERC	7:00 PM	Louisiana	natural	N/A	"964,000"	9:00 AM	9/3/08
8/31/08	SERC	7:00 PM	Mississppi	natural	N/A	"964,000"	9:00 AM	9/3/08
9/1/08	SERC	10:30 AM	Primarily South and Central Louisiana	natural	400	"150,000"	7:22 PM	9/13/08
9/1/08	SERC	11:45 AM	"Bayou Division and North Lake Division, Louisiana"	natural	N/A	"246,092"	4:00 PM	9/10/08
9/6/08	SERC	7:45 AM	Eastern North Carolina	natural	N/A	"57,000"	10:30 AM	9/6/08
9/6/08	SERC	2:15 PM	North East North Carolina and Virginia	natural	220	"64,463"	4:06 PM	9/6/08
9/6/08	SERC	2:15 PM	North Carolina	natural	220	"64,463"	4:06 PM	9/6/08
9/8/08	WECC	10:03 PM	California	mechanical	300	0	12:28 AM	9/9/08
9/12/08	SERC	5:45 AM	"Primarily Southeast Texas, Louisiana, and Arkansas"	natural	N/A	"705,000"	1:00 PM	9/14/08
9/12/08	SERC	5:45 AM	Texas	natural	N/A	"705,000"	1:00 PM	9/14/08
9/12/08	SERC	5:45 AM	Louisiana	natural	N/A	"705,000"	1:00 PM	9/14/08
9/12/08	TRE	6:21 PM	Greater Houston-Galveston Metro Area Texas	natural	"8,087"	"2,142,678"	11:59 PM	10/1/08
9/12/08	TRE	6:21 PM	Greater Houston Area-Eastern Region of ERCOT Texas	natural	N/A	"2,504,366"	11:59 PM	10/1/08
9/12/08	TRE	8:00 PM	Galveston and Brazoria Counties Texas	natural	650	"113,247"	7:00 PM	9/27/08
9/13/08	SERC	10:24 AM	Southwest Louisiana	natural	40	"50,000"	2:40 PM	9/27/08
9/13/08	TRE	12:00 PM	"North, Central and East Texas"	natural	N/A	"238,392"	8:00 AM	9/15/08
9/13/08	SPP	4:00 PM	Texas and Louisana	natural	N/A	"184,501"	7:44 PM	9/16/08
9/13/08	SPP	4:00 PM	Texas	natural	N/A	"184,501"	7:44 PM	9/16/08
9/14/08	RFC	6:30 AM	"Ohio, Kentucky, Indiana"	natural	N/A	"875,000"	2:38 PM	9/14/08
9/14/08	RFC	6:30 AM	Ohio	natural	N/A	"875,000"	2:38 PM	9/14/08
9/14/08	RFC	6:30 AM	Kentucky	natural	N/A	"875,000"	2:38 PM	9/14/08
9/14/08	MRO	7:30 AM	Missouri and Illinois	natural	N/A	"107,000"	3:00 PM	9/18/08
9/14/08	MRO	7:30 AM	Missouri	natural	N/A	"107,000"	3:00 PM	9/18/08
9/14/08	RFC	10:01 AM	"City of Owensboro, Kentucky"	natural	70	"18,000"	5:00 PM	9/21/08
9/14/08	RFC	11:30 AM	State of Kentucky	natural	N/A	"375,000"	4:30 PM	9/14/08
9/14/08	RFC	2:00 PM	Dayton Ohio Area	natural	"1,000"	"95,000"	12:00 PM	9/17/08
9/14/08	RFC	4:00 PM	"Northern Indiana, Central and Central Southern Ohio"	natural	N/A	"650,000"	11:00 PM	9/20/08
9/14/08	RFC	4:00 PM	Indiana	natural	N/A	"650,000"	11:00 PM	9/20/08
9/14/08	RFC	5:00 PM	Western Pennsylvania	natural	72	"124,596"	12:38 PM	9/19/08
9/14/08	RFC	5:00 PM	"Southern, Eastern, and Central Ohio"	natural	469	"564,728"	5:11 PM	9/22/08
9/14/08	RFC	5:00 PM	Northeast Ohio	natural	430	"245,164"	3:20 AM	9/22/08
9/14/08	RFC	7:00 PM	Allegheny and Beaver Counties in Pennsylvania	natural	600	"105,000"	11:59 PM	9/14/08
9/15/08	RFC	12:37 AM	Western Pennsylvania	natural	546	"160,875"	4:30 PM	9/19/08
9/22/08	PR	5:49 PM	Island of Puerto Rico	deliberate	125	"43,600"	6:39 AM	9/22/08
9/30/08	WECC	2:02 PM	"Plumas County, California"	Electrical System Separation	30	"10,000"	2:05 PM	9/30/08
10/2/08	SERC	2:50 PM	Louisiana	deliberate	200	0	9:50 AM	10/2/08
10/25/08	NPCC	11:00 PM	Connecticut	natural	N/A	"52,000"	7:00 AM	10/27/08
11/7/08	WECC	11:13 AM	Goleta and Santa Barbara Areas of Southern California	deliberate	250	"140,000"	11:54 AM	11/7/08
11/7/08	WECC	11:15 AM	Southern California	deliberate	430	"400,000"	11:54 AM	11/7/08
11/11/08	PR	8:30 AM	Island of Puerto Rico	deliberate	250	"261,000"	12:19 AM	11/11/08
11/15/08	WECC	9:39 AM	City of Los Angeles California	deliberate	211	"115,500"	10:10 AM	11/15/08
12/2/08	RFC	4:30 AM	"St. Louis, Missouri"	deliberate	135	"53,000"	7:00 AM	12/2/08
12/9/08	RFC	5:27 PM	Central New Jersey	Lines Loss/Transmission	438	"156,729"	4:12 AM	12/10/08
12/10/08	WECC	5:09 PM	Southern Oregon	mechanical	32	3	8:29 PM	12/10/08
12/11/08	SERC	9:00 AM	"Southern Louisiana, Southern and Central Mississippi"	natural	N/A	"91,300"	11:59 PM	12/13/08
12/11/08	SERC	9:00 AM	Louisiana	natural	N/A	"91,300"	11:59 PM	12/13/08
12/11/08	NPCC	6:00 PM	Northern Dutchess County and Western Ulster County in the Mid-Hudson Region of New York State	natural	N/A	"60,000"	12:00 AM	12/15/08
12/12/08	NPCC	1:00 AM	New England States Maine	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	1:00 AM	New England States Vermont	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	1:00 AM	New England States New Hampshire	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	1:00 AM	New England States Massachusetts	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	1:00 AM	New England States Rhode Island	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	1:00 AM	New England States Connecticut	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	2:38 AM	Eastern New York	natural	200	"190,000"	1:24 PM	12/19/08
12/12/08	NPCC	8:45 AM	Southern and Central Maine	natural	N/A	"169,757"	9:52 AM	12/14/08
12/13/08	WECC	3:30 PM	Humboldt Area of California	deliberate	5	0	9:17 AM	12/21/08
12/19/08	WECC	1:02 AM	"East of Oroville, California"	Electrical System Separation	1	638	6:17 AM	12/19/08
12/19/08	RFC	8:30 AM	"Indiana, Michigan and Northwest Ohio"	natural	N/A	"140,000"	12:00 PM	12/22/08
12/19/08	RFC	8:30 AM	Indiana	natural	N/A	"140,000"	12:00 PM	12/22/08
12/19/08	RFC	8:30 AM	Michigan	natural	N/A	"140,000"	12:00 PM	12/22/08
12/19/08	RFC	9:00 AM	Northwest Indiana	natural	N/A	"50,000"	8:20 AM	12/20/08
12/26/08	WECC	11:40 AM	"Orangevale Area of Sacramento, California"	deliberate	110	"50,000"	3:34 PM	12/26/08
12/26/08	HI	6:13 PM	"Island of Oahu, Hawaii"	natural	"1,060"	"294,000"	5:00 PM	12/27/08
12/27/08	RFC	4:00 PM	Southeastern Michigan	natural	N/A	"247,847"	11:30 PM	1/1/09
12/28/08	RFC	4:45 AM	Michigan Lower Peninsula	natural	N/A	"210,517"	6:00 PM	12/31/08
12/28/08	RFC	11:45 AM	Michigan Lower Peninsula	natural	N/A	"230,000"	11:30 PM	12/28/08
12/30/08	RFC	4:02 PM	"Crawfordsville, Indiana"	deliberate	41	"9,700"	4:37 PM	12/30/08
							  	  

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2009.txt <==
"Table B.2.  Major Disturbances and Unusual Occurrences, Year-to-Date through December 2009"								
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
								
1/5/09	TRE	5:00 AM	North and Central Texas	natural	N/A	"157,019"	6:00 PM	1/6/09
1/7/09	SERC	5:00 PM	Piedmont of North and South Carolina	natural	300	"70,000"	8:05 PM	1/7/09
1/7/09	SERC	5:00 PM	North Carolina	natural	300	"70,000"	8:05 PM	1/7/09
1/8/09	FRCC	11:46 PM	Florida Keys	mechanical	55	"31,000"	11:25 AM	1/9/09
1/17/09	RFC	8:00 AM	"PJM, Indiana"	mechanical	N/A	N/A	8:00 AM	1/25/09
1/22/09	RFC	4:00 PM	"Crawfordsville, Indiana"	deliberate	50	"9,700"	5:05 PM	1/22/09
1/27/09	RFC	5:00 AM	State of Kentucky	natural	N/A	"383,000"	4:30 PM	1/29/09
1/27/09	SERC	5:03 AM	Central and Eastern Kentrucky	natural	600	"190,000"	5:15 PM	1/31/09
1/27/09	SERC	7:10 AM	Western Kentucky and Southern Indiana	natural	350	3	7:30 PM	2/4/09
1/27/09	SERC	7:10 AM	Kentucky	natural	350	3	7:30 PM	2/4/09
1/27/09	SERC	11:00 AM	South Central and Southeast Missouri	natural	200	"62,500"	6:00 PM	1/30/09
1/27/09	SERC	1:46 PM	Northern Arkansas	natural	N/A	"111,818"	5:00 PM	2/3/09
1/27/09	RFC	3:43 PM	CSWS-AEP West	natural	N/A	"59,402"	9:00 AM	1/29/09
1/27/09	SERC	9:00 PM	Northern Arkansas	natural	600	"215,700"	6:00 AM	1/29/09
1/27/09	SERC	9:45 PM	TVA Service Territory Tennessee	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory Alabama	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory Mississippi	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory Kentucky	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory North Carolina	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory Virginia	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory Georgia	natural	850	1	10:17 PM	1/27/09
1/28/09	RFC	12:10 AM	East Central Missouri	natural	300	1	9:20 PM	1/30/09
1/28/09	RFC	3:00 AM	"Illinois, Indiana, Ohio and Kentucky"	natural	N/A	"230,300"	8:03 AM	2/13/09
1/28/09	RFC	3:00 AM	Illinois	natural	N/A	"230,300"	8:03 AM	2/13/09
1/28/09	RFC	3:00 AM	Indiana	natural	N/A	"230,300"	8:03 AM	2/13/09
1/28/09	RFC	3:00 AM	Ohio	natural	N/A	"230,300"	8:03 AM	2/13/09
1/28/09	RFC	4:00 AM	"City of Henderson, Kentucky and Portions of Henderson County, Kentucky"	natural	21	"3,500"	5:00 PM	2/7/09
1/28/09	RFC	6:00 AM	"Indiana, Evansville, Metro Area"	natural	506	"75,000"	6:00 PM	2/5/09
1/28/09	RFC	7:50 AM	Southern Indiana	natural	N/A	"53,700"	8:03 AM	2/13/09
1/28/09	SERC	9:00 AM	Northeast Tennessee and Southwest Kentucky	natural	N/A	"109,527"	8:00 AM	2/5/09
1/28/09	SERC	9:00 AM	Tennessee	natural	N/A	"109,527"	8:00 AM	2/5/09
1/28/09	RFC	10:00 AM	Northern Kentucky and Southwest Ohio	natural	N/A	"53,600"	9:20 PM	1/30/09
1/28/09	RFC	10:00 AM	Kentucky	natural	N/A	"53,600"	9:20 PM	1/30/09
2/11/09	TRE	2:30 AM	"Houston, Texas"	natural	350	"64,801"	12:00 PM	2/11/09
2/11/09	RFC	6:00 PM	"Kentucky, West Virginia and Ohio"	natural	N/A	"279,813"	5:00 PM	2/13/09
2/11/09	RFC	6:00 PM	Kentucky	natural	N/A	"279,813"	5:00 PM	2/13/09
2/11/09	RFC	6:00 PM	West Virginia	natural	N/A	"279,813"	5:00 PM	2/13/09
2/11/09	RFC	6:18 PM	"Maryland, Virginia, West Virginia and Pennsylvania"	natural	N/A	"374,644"	8:10 PM	2/16/09
2/11/09	RFC	6:18 PM	Maryland	natural	N/A	"374,644"	8:10 PM	2/16/09
2/11/09	RFC	6:18 PM	Virginia	natural	N/A	"374,644"	8:10 PM	2/16/09
2/11/09	RFC	6:18 PM	West Virginia	natural	N/A	"374,644"	8:10 PM	2/16/09
2/11/09	RFC	7:00 PM	State of Kentucky	natural	N/A	"78,000"	11:00 AM	2/12/09
2/11/09	RFC	9:00 PM	Northern Kentucky and Southwest Ohio	natural	350	"63,000"	12:00 PM	2/12/09
2/11/09	RFC	9:00 PM	Kentucky	natural	350	"63,000"	12:00 PM	2/12/09
2/12/09	RFC	2:30 AM	Central and Eastern Ohio	natural	168	"184,000"	6:00 AM	2/12/09
2/12/09	RFC	8:00 AM	Western and North Eastern Pennsylvania	natural	130	"132,000"	10:00 PM	2/15/09
2/13/09	RFC	2:30 AM	Central and Eastern Ohio	natural	168	"184,000"	3:00 AM	2/15/09
2/23/09	NPCC	2:38 AM	Southern Central and Western Maine	natural	N/A	"131,000"	1:46 PM	2/24/09
3/1/09	WECC	12:15 AM	"City of El Paso, Texas, County of El Paso"	mechanical	250	"132,000"	3:00 AM	3/1/09
3/1/09	SERC	4:00 PM	Southern Balancing Area	natural	75	"60,000"	11:25 PM	3/1/09
3/1/09	SERC	8:54 PM	Duke Energy Carolinas Balance Authority North Carolina	natural	"1,000"	"180,000"	4:06 PM	3/3/09
3/1/09	SERC	8:54 PM	Duke Energy Carolinas Balance Authority South Carolina	natural	"1,000"	"180,000"	4:06 PM	3/3/09
3/1/09	SERC	10:00 PM	Central Virginia - Spotsylvania County	natural	210	"217,000"	6:00 PM	3/3/09
3/3/09	RFC	6:48 AM	Southwest Michigan	Transformer Faulted/Unit Tripped	378	N/A	6:05 AM	4/26/09
3/3/09	REC	10:00 PM	"Roanoke, Virginia"	deliberate	350	0	8:17 PM	3/4/09
3/8/09	WECC	10:16 PM	"San Francisco Bay Area, California"	Unit Shut Down	150	-	11:45 PM	3/8/09
4/6/09	RFC	1:00 AM	"Michigan, Lower Peninsula"	natural	75	"70,793"	12:00 PM	4/8/09
4/10/09	SERC	10:00 PM	Alabama and Georgia	natural	162	"56,679"	2:30 AM	4/11/09
4/10/09	SERC	10:00 PM	Alabama	natural	162	"56,679"	2:30 AM	4/11/09
4/23/09	WECC	12:00 AM	Restricted Hydro Electric Capability	mechanical	-	-	Ongoing	
4/23/09	WECC	4:25 PM	"Skagit County, Washington"	Transmission Tripped	244	"93,300"	12:29 AM	4/24/09
4/23/09	WECC	5:54 PM	"Communities of Elsinore, Hemet, Moreno Valley, Perris, San Jacinto and Temecula in the southeastern area of Riverside County in California"	Substation Load Interruption	512	"280,000"	7:58 PM	4/23/09
4/24/09	SERC	11:09 AM	"Ruston, Louisiana"	mechanical	32	"11,000"	11:21 AM	4/24/09
4/25/09	RFC	2:30 PM	Western Region of Service Territory	natural	N/A	"125,000"	1:00 AM	4/29/09
4/27/09	TRE	3:30 PM	Greater Houston/Galveston Area Texas	natural	176	"158,000"	11:30 AM	2/28/09
5/8/09	SERC	7:30 AM	SW Missouri	natural	266	"83,000"	9:00 AM	5/8/09
5/8/09	SERC	1:30 PM	Southern Illinois	natural	300	"68,800"	11:20 PM	5/14/09
5/29/09	SERC	9:05 AM	"Henderson County, Kentucky"	mechanical	342	1	7:57 PM	5/29/09
6/5/09	WECC	1:38 PM	East of Fresno California	Electrical System Separation	1	70	8:18 PM	6/5/09
6/9/09	RFC	5:25 PM	Central Maryland	natural	60	"85,091"	5:00 AM	6/11/09
6/10/09	TRE	6:00 PM	North and Central Texas	natural	N/A	"800,000"	10:00 AM	6/14/09
6/12/09	SERC	4:37 PM	"Chattanooga, Tennessee"	natural	860	"136,000"	6:53 PM	6/12/09
6/12/09	SERC	5:45 PM	"Arkansas, North Mississippi"	natural	N/A	"81,645"	11:59 PM	6/15/09
6/12/09	SERC	5:45 PM	Arkansas	natural	N/A	"81,645"	11:59 PM	6/15/09
6/12/09	SERC	10:00 PM	Georgia	natural	290	"102,000"	6:00 PM	6/13/09
6/16/09	WECC	11:00 PM	A.D. Edmonston Pumping Plant California	mechanical	300	0	2:00 AM	6/17/09
6/19/09	RFC	12:01 AM	Michigan Lower Peninsula	natural	75	"99,000"	11:00 PM	6/21/09
6/19/09	SERC	1:00 PM	The Entire ComEd Service Territory Illinois	natural	N/A	"245,000"	11:59 PM	6/19/09
6/24/09	SERC	1:30 PM	Southwest Louisiana	deliberate	N/A	N/A	10:00 PM	6/24/09
6/25/09	TRE	3:16 PM	ERCOT Region Texas	deliberate	N/A	N/A	7:00 PM	6/25/09
6/25/09	RFC	3:30 PM	Western Region of Service Territory	natural	N/A	"118,000"	8:00 PM	6/28/09
6/26/09	RFC	1:00 AM	"Southwest Ohio, Northern Kentudky, Central and Southern Indiana"	natural	327	"85,000"	9:00 AM	6/27/09
6/26/09	RFC	1:00 AM	Ohio	natural	327	"85,000"	9:00 AM	6/27/09
6/26/09	RFC	1:00 AM	Kentucky	natural	327	"85,000"	9:00 AM	6/27/09
6/26/09	NPCC	5:00 PM	Central Connecticut	natural	N/A	"50,752"	9:00 AM	6/29/09
7/2/09	NPCC	10:44 PM	Northern Maine	Electrical System Separation	0	0	1:25 AM	7/3/09
7/7/09	TRE	3:30 PM	"San Antonio, Texas"	deliberate	N/A	N/A	7:00 PM	7/7/09
7/8/09	TRE	1:30 PM	ERCOT Region Texas	deliberate	N/A	N/A	7:00 PM	7/8/09
7/14/09	SPP	1:00 PM	AEP SWEPCO/Louisiana Area	deliberate	N/A	N/A	6:00 PM	7/14/09
7/15/09	SPP	1:00 PM	AEP SWEPCO/Louisiana Area	deliberate	N/A	N/A	6:00 PM	7/15/09
7/16/09	SPP	1:00 PM	AEP SWEPCO/Louisiana Area	deliberate	N/A	N/A	6:00 PM	7/16/09
7/18/09	TRE	7:00 PM	Houston/Galveston Area Texas	natural	51	"73,000"	9:00 PM	7/19/09
7/20/09	WECC	9:50 PM	"Metro Denver (Jefferson, Adams, and Arapahoe Counties) Colorado"	natural	150	"86,058"	7:00 PM	7/22/09
7/21/09	WECC	5:34 AM	"San Francisco Bay Area, California"	Unit Tripped	136	1	8:43 AM	7/21/09
7/27/09	SERC	5:05 AM	"Chattanooga, Tennessee"	mechanical	N/A	N/A	5:47 AM	7/27/09
7/28/09	WECC	8:18 PM	Salt Lake City Utah and Northern Utah	Loss of Part of Substation	316	N/A	8:33 PM	7/28/09
8/2/09	RFC	2:17 AM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsyvania"	natural	N/A	"70,264"	1:09 PM	8/3/09
8/4/09	RFC	1:45 PM	"Northern Kentucky, Southwest Ohio and Central and South Indiana"	natural	50	"63,700"	9:00 PM	8/8/09
8/4/09	RFC	1:45 PM	Kentucky	natural	50	"63,700"	9:00 PM	8/8/09
8/4/09	RFC	1:45 PM	Ohio	natural	50	"63,700"	9:00 PM	8/8/09
8/5/09	TRE	3:00 PM	ERCOT Region Texas	deliberate	N/A	N/A	7:00 PM	8/5/09
8/7/09	RFC	11:00 PM	Western Region of Service Territory	natural	N/A	"137,000"	10:00 PM	8/11/09
8/9/09	RFC	7:31 PM	"Michigan, Lower Peninsula"	natural	N/A	"58,156"	9:59 AM	8/10/09
8/12/09	TRE	6:25 PM	South Houston Service Area Texas	natural	491	"73,000"	10:00 AM	8/12/09
8/21/09	TRE	7:00 PM	Houston Metropolitan Service Area Texas	natural	544	"80,000"	8:00 AM	8/22/09
8/29/09	MRO	11:00 AM	Western South Dakota	Electrical System Separation	373	18	2:01 PM	8/29/09
8/29/09	RFC	10:54 PM	Western South Dakota	Electrical System Separation	84	0	11:53 PM	8/29/09
8/31/09	WECC	10:31 AM	"City of Los Angeles, California"	deliberate	N/A	N/A	12:00 AM	8/31/09
10/7/09	RFC	5:45 AM	Southeast Michigan	natural	N/A	"75,000"	11:00 PM	10/9/09
10/9/09	WECC	6:30 PM	"Central Valley, CA (Bakersfield, CA) California"	Transmission System Interruption	180	N/A	7:10 PM	10/9/09
10/9/09	SERC	10:45 PM	Arkansas and North Louisiana	natural	N/A	"56,000"	4:00 PM	10/11/09
10/9/09	SERC	10:45 PM	Arkansas	natural	N/A	"56,000"	4:00 PM	10/11/09
10/13/09	WECC	12:48 PM	Southeastern Wyoming	natural	101	"35,500"	2:34 PM	10/13/09
10/13/09	WECC	3:45 PM	Sacramento County California	natural	90	"94,000"	5:50 PM	10/13/09
10/13/09	WECC	4:00 PM	Northern California	natural	350	"859,554"	10:30 PM	10/13/09
11/12/09	SERC	6:45 PM	"Southeastern Virginia, Northeastern North Carolina"	natural	400	"335,000"	4:25 AM	11/14/09
11/12/09	SERC	6:45 PM	Virginia	natural	400	"335,000"	4:25 AM	11/14/09
11/18/09	WECC	6:15 PM	"Central Valley, CA California"	mechanical	630	N/A	10:00 AM	11/14/09
12/7/09	WECC	10:00 PM	California	mechanical	400	N/A	4:00 AM	12/8/09
12/8/09	WECC	1:00 AM	Arizona	natural	N/A	"140,000"	11:00 AM	12/10/09
12/8/09	WECC	6:34 AM	California	deliberate	N/A	N/A	12:00 PM	12/8/09
12/9/09	RFC	1:37 PM	Ohio	natural	N/A	"48,102"	6:30 AM	12/10/09
12/10/09	RFC	5:45 PM	Michigan	natural	N/A	"65,562"	8:00 AM	12/12/09
12/18/09	RFC	8:00 PM	"West Virginia, Kentucky, Ohio"	natural	N/A	"403,913"	9:30 PM	12/25/09
12/18/09	RFC	8:00 PM	West Virginia	natural	N/A	"403,913"	9:30 PM	12/25/09
12/18/09	RFC	8:00 PM	Kentucky	natural	N/A	"403,913"	9:30 PM	12/25/09
12/18/09	SERC	10:55 PM	Western North Carolina	natural	N/A	"47,000"	11:15 PM	12/19/09

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2010.txt <==
"Table B.2.  Major Disturbances and Unusual Occurrences, Year-to-Date through December 2010"								
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration 	Date of Restoration
1/6/10	 SERC 	6:00 PM	Southwest Louisiana	deliberate	N/A	N/A	6:00 AM	1/8/10
1/11/10	FRCC/SERC 	3:45 AM	Northern and Central Florida	deliberate	N/A	N/A	9:57 AM	1/11/10
1/18/10	WECC 	11:30 AM	Northern and Central California	natural	290	"1,700,000"	8:00 AM	1/28/10
1/19/10	WECC 	7:30 AM	San Francisco California	natural	300	"30,000"	12:24 PM	1/19/10
1/19/10	 WECC 	2:30 PM	San Diego and Orange Counties California	natural	"2,650"	"50,000"	3:00 PM	1/20/10
1/20/10	WECC 	1:00 PM	"City of Los Angeles, California"	natural	N/A	"147,223"	6:10 PM	1/24/10
1/28/10	 SPP 	12:00 PM	Oklahoma	natural	N/A	"68,705"	12:00 PM	2/2/10
2/1/10	SPP 	2:32 PM	Oklahoma	natural	30	0	5:00 PM	2/1/10
2/5/10	RFC 	3:00 PM	Southern NJ New Jersey	natural	N/A	"221,000"	4:00 PM	2/13/10
2/5/10	SERC 	6:48 PM	North and South Carolina	natural	500	"74,000"	5:00 PM	2/7/10
2/5/10	SERC 	6:48 PM	North Carolina	natural	500	"74,000"	5:00 PM	2/7/10
2/5/10	RFC 	7:00 PM	"District of Columbia, Prince Georges and Montgomery Co. MD Maryland"	natural	N/A	"97,651"	3:46 PM	2/12/10
2/5/10	RFC 	10:30 PM	Southwestern Pennsylvania	natural	N/A	"57,000"	12:00 PM	2/12/10
2/5/10	 RFC 	11:30 PM	"Indiana, Ohio, W. Virginia and Virginia"	natural	N/A	"102,225"	2:38 AM	2/7/10
2/5/10	 RFC 	11:30 PM	Indiana	natural	N/A	"102,225"	2:38 AM	2/7/10
2/5/10	 RFC 	11:30 PM	Ohio	natural	N/A	"102,225"	2:38 AM	2/7/10
2/5/10	 RFC 	11:30 PM	West Virginia	natural	N/A	"102,225"	2:38 AM	2/7/10
2/6/10	SERC 	2:30 AM	"Virginia, North Carolina"	natural	600	"104,736"	7:00 AM	2/7/10
2/6/10	SERC 	2:30 AM	Virginia	natural	600	"104,736"	7:00 AM	2/7/10
2/6/10	RFC 	8:00 AM	Delmarva Peninsula Delaware	natural	N/A	"58,491"	9:00 AM	2/6/10
2/6/10	RFC 	8:00 AM	Delmarva Peninsula Maryland	natural	N/A	"58,491"	9:00 AM	2/6/10
2/6/10	RFC 	8:00 AM	Delmarva Peninsula Virginia	natural	N/A	"58,491"	9:00 AM	2/6/10
2/9/10	 RFC 	6:00 PM	Southeastern Pennsylvania	natural	N/A	"223,000"	4:00 AM	2/14/10
2/11/10	TRE 	12:00 PM	Dallas/Fort Worth and East Texas	natural	N/A	"500,000"	9:00 PM	2/15/10
2/12/10	 SPP 	5:00 AM	"East Texas, Western Arkansas, Northern Lousiania"	natural	N/A	"52,999"	5:00 PM	2/12/10
2/12/10	 SPP 	5:00 AM	Texas	natural	N/A	"52,999"	5:00 PM	2/12/10
2/12/10	 SPP 	5:00 AM	Arkansas	natural	N/A	"52,999"	5:00 PM	2/12/10
2/14/10	RFC 	10:00 AM	Western Pennsylvania nd Northeast Central WV	natural	900	"190,000"	12:00 PM	2/14/10
2/14/10	RFC 	10:00 AM	West Virginia	natural	900	"190,000"	12:00 PM	2/14/10
2/19/10	WECC 	8:30 PM	"San Joaquin Field Division/Bakersfield, CA California"	deliberate	"1,000"	N/A	4:01 AM	2/20/10
2/23/10	NPCC 	10:00 PM	Upstate New York	natural	N/A	"150,000"	4:00 PM	2/25/10
2/25/10	NPCC 	12:01 AM	"Southeastern New York, Northern New Jersey"	natural	N/A	"65,000"	9:00 PM	2/26/10
2/25/10	NPCC 	12:01 AM	New Jersey	natural	N/A	"65,000"	9:00 PM	2/26/10
2/25/10	 NPCC 	5:00 PM	New York City	natural	N/A	"55,000"	7:00 PM	3/2/10
2/25/10	NPCC 	11:53 PM	Southern Maine and New Hampshire	natural	510	"509,606"	4:40 PM	3/1/10
2/25/10	NPCC 	11:53 PM	Maine	natural	510	"509,606"	4:40 PM	3/1/10
3/13/10	RFC 	1:00 AM	Southeasten Pennsylvania	natural	N/A	"177,528"	6:40 PM	3/16/10
3/13/10	NPCC 	12:00 PM	Connecticut	natural	50	"50,246"	8:05 PM	3/15/10
3/13/10	NPCC 	3:00 PM	Long Island New York	natural	N/A	"153,000"	4:00 PM	3/17/10
3/13/10	RFC 	4:00 PM	Central New Jersey and Northern New Jersey	natural	N/A	"180,000"	12:00 AM	3/16/10
3/13/10	RFC 	6:00 PM	"Southern, Central and Northern New Jersey"	natural	100	"360,000"	12:59 PM	3/20/10
3/13/10	NPCC 	6:00 PM	New York City and Westchester County	natural	N/A	"173,000"	9:00 AM	3/20/10
3/31/10	WECC 	11:59 PM	San Diego and Orange Counties California	deliberate	324	"290,000"	12:55 AM	4/1/10
3/31/10	WECC 	11:59 PM	San Diego California	deliberate	324	N/A	12:38 AM	4/1/10
4/16/10	RFC 	5:15 PM	Southwestern Pennsylvania	natural	15	"120,000"	5:00 AM	4/18/10
4/21/10	SERC 	3:05 PM	"Iberville, Parish, Louisiana"	Generator Tripped	N/A	N/A	8:00 PM	4/21/10
4/27/10	SERC 	2:55 PM	"Rocky Mount, NC North Carolina"	Transmission System Interruption	N/A	"29,376"	2:55 PM	4/27/10
5/2/10	SERC 	2:40 PM	Tennessee and Mississippi	natural	N/A	"50,500"	7:30 PM	5/9/10
5/2/10	SERC 	2:40 PM	Tennessee	natural	N/A	"50,500"	7:30 PM	5/9/10
5/18/10	WECC	8:15 AM	Central California	Breakers Tripped	318	N/A	10:46 PM	5/18/10
5/26/10	"RFC, SERC "	11:45 AM	"Maryland, Pennsylvania, West Virginia, Virginia"	deliberate	N/A	N/A	3:00 PM	5/26/10
5/26/10	"RFC, SERC "	11:45 AM	Maryland	deliberate	N/A	N/A	3:00 PM	5/26/10
5/26/10	"RFC, SERC "	11:45 AM	Pennsylvania	deliberate	N/A	N/A	3:00 PM	5/26/10
5/26/10	"RFC, SERC "	11:45 AM	West Virginia	deliberate	N/A	N/A	3:00 PM	5/26/10
6/1/10	RFC 	10:03 PM	Southwestern Indiana	deliberate	500	1	12:30 AM	6/18/10
6/2/10	TRE 	8:18 PM	"San Antonio, TX Texas"	natural	N/A	"126,000"	8:00 AM	6/4/10
6/6/10	WECC 	4:45 AM	Northern California	Electric System Separation	3	"2,650"	5:35 AM	6/6/10
6/7/10	WECC 	6:29 PM	Denver Metropolitan Area Colorado	deliberate	300	"31,000"	1:00 AM	6/8/10
6/8/10	TRE 	11:00 AM	Southeastern Texas	natural	N/A	"79,741"	5:00 PM	6/8/10
6/9/10	SERC 	2:18 PM	"Edenton, NC North Carolina"	Transmission System Interruption	N/A	"4,196"	3:00 PM	6/9/10
6/16/10	NPCC 	11:11 AM	New York (Rockland and Orange Counties)	deliberate	N/A	N/A	11:32 AM	6/16/10
6/17/10	SPP 	8:30 AM	"Morgan City, LA Louisiana"	deliberate	N/A	N/A	5:47 PM	6/17/10
6/17/10	SERC 	9:30 AM	Southern Louisiana	deliberate	N/A	N/A	5:17 PM	6/17/10
6/17/10	SERC 	9:30 AM	Southern Louisiana	deliberate	N/A	N/A	4:40 PM	6/17/10
6/17/10	SPP 	9:30 AM	Southwestern Louisiana	deliberate	N/A	N/A	4:40 PM	6/17/10
6/17/10	MRO 	10:49 AM	Eastern Montana	Electrical System Separation	N/A	N/A	11:02 PM	6/17/10
6/18/10	RFC 	3:30 PM	Northwest Indiana	natural	N/A	"94,345"	12:30 AM	6/20/10
6/18/10	RFC 	4:00 PM	"Chicago, IL Illinois"	natural	N/A	"400,000"	1:00 PM	6/20/10
6/18/10	RFC 	7:00 PM	Southern Portion of Lower Michigan	natural	N/A	"100,000"	5:00 AM	6/19/10
6/18/10	RFC 	8:00 PM	"Indiana, Michigan"	natural	N/A	"79,000"	10:45 AM	6/21/10
6/18/10	RFC 	8:00 PM	Indiana	natural	N/A	"79,000"	10:45 AM	6/21/10
6/18/10	RFC 	8:00 PM	"Detroit, MI Michigan"	natural	N/A	"150,000"	7:30 PM	6/22/10
6/21/10	RFC 	1:48 PM	"Cincinnati, OH Ohio"	natural	400	"50,636"	8:31 PM	6/22/10
6/22/10	SERC 	3:34 PM	West/Central Arkansas	mechanical	84	"25,159"	7:00 PM	6/22/10
6/23/10	RFC 	5:00 PM	"Chicago, IL Illinois"	natural	N/A	"300,000"	1:40 PM	6/25/10
6/23/10	RFC 	5:48 PM	Northwest Indiana	natural	N/A	"53,000"	2:21 AM	6/24/10
6/24/10	RFC 	3:00 PM	Southwestern New Jersey	natural	N/A	"150,000"	12:00 PM	6/29/10
6/24/10	RFC 	3:30 PM	Southeastern Pennsylvania	natural	N/A	"355,000"	11:59 PM	6/29/10
6/25/10	WECC 	11:36 PM	Northern California	Electrical System Separation	N/A	N/A	1:38 AM	6/26/10
7/6/10	RFC 	3:47 AM	"Newark, DE Delaware"	mechanical	95	"18,400"	4:37 AM	7/6/10
7/7/10	RFC 	4:13 PM	"York, South Central Pennsylvania"	Loss of Transmission Equipment	N/A	"43,903"	10:29 PM	7/7/10
7/15/10	RFC 	7:00 PM	Southeastern Michigan	natural	540	"127,534"	11:30 PM	7/19/10
7/17/10	MRO 	8:30 PM	Minnesota	natural	N/A	"63,000"	10:00 PM	7/19/10
7/21/10	NPCC 	6:44 PM	Connecticut	natural	N/A	"50,100"	8:00 PM	7/21/10
7/23/10	WECC 	10:00 AM	Northern Utah	deliberate	8-Jun	N/A	11:55 PM	7/24/10
7/23/10	RFC 	7:30 PM	Southeastern Michigan	natural	400	"82,000"	6:30 PM	7/26/10
7/25/10	RFC 	3:10 PM	DC Region	natural	N/A	"297,700"	11:30 PM	7/30/10
7/25/10	RFC 	3:20 PM	Central Maryland	natural	480	"124,000"	6:00 PM	7/27/10
7/25/10	SERC 	4:11 PM	Northern Virginia	natural	900-1000	"81,000"	8:06 PM	7/25/10
7/29/10	SERC 	5:43 PM	Virginia	natural	N/A	"55,000"	8:07 PM	7/29/10
7/29/10	WECC 	6:39 PM	Southern California	natural	522	N/A	7:26 PM	7/29/10
7/29/10	WECC 	6:39 PM	Southern California	natural	522	N/A	7:26 PM	7/29/10
8/2/10	WECC 	12:00 PM	Central California	mechanical	N/A	N/A	11:00 PM	8/2/10
8/2/10	SERC 	12:45 PM	Southern Louisiana	deliberate	N/A	N/A	11:00 AM	8/4/10
8/2/10	SERC 	12:45 PM	Southern Louisiana	deliberate	N/A	N/A	11:00 AM	8/4/10
8/2/10	SERC 	12:45 PM	Southwestern Louisiana	deliberate	N/A	N/A	11:00 AM	8/4/10
8/2/10	SPP 	12:45 PM	Southern Louisiana	deliberate	N/A	N/A	11:00 AM	8/4/10
8/4/10	SPP 	12:00 PM	"Northern Texas, Eastern New Mexico"	deliberate	N/A	N/A	10:00 PM	8/4/10
8/4/10	SPP 	12:00 PM	Texas	deliberate	N/A	N/A	10:00 PM	8/4/10
8/4/10	RFC 	4:45 PM	"Western Pennsylvania, Northwestern and Central West Virginia"	natural	60	"11,186"	12:00 AM	8/7/10
8/4/10	RFC 	4:45 PM	Pennsylvania	natural	60	"11,186"	12:00 AM	8/7/10
8/4/10	RFC 	5:00 PM	"Ohio, West Virginia, Kentucky"	natural	N/A	"37,000"	4:00 AM	8/6/10
8/4/10	RFC 	5:00 PM	Ohio	natural	N/A	"37,000"	4:00 AM	8/6/10
8/4/10	RFC 	5:00 PM	West Virginia	natural	N/A	"37,000"	4:00 AM	8/6/10
8/5/10	RFC 	3:30 PM	"District of Columbia, Maryland"	natural	N/A	"76,729"	10:00 PM	8/5/10
8/5/10	RFC 	3:54 PM	Northern Virginia	natural	N/A	"145,157"	12:00 AM	8/8/10
8/9/10	RFC 	12:00 PM	Upstate New York	mechanical	N/A	N/A	12:00 PM	8/16/10
8/11/10	RFC 	3:21 PM	Ohio	natural	N/A	"57,000"	12:12 PM	8/11/10
8/12/10	RFC 	6:45 AM	"District of Columbia, Maryland"	natural	N/A	"101,003"	9:00 PM	8/12/10
8/12/10	SPP 	8:21 AM	Central Nebraska	deliberate	65	N/A	11:00 AM	8/12/10
8/12/10	MRO 	3:42 PM	"City of Oshkosh, Wisconsin"	deliberate	30	"7,600"	10:10 PM	8/12/10
8/19/10	RFC 	6:00 PM	Southeastern Michigan	natural	340	"80,000"	3:30 PM	8/23/10
8/23/10	TRE 	5:50 PM	"Houston, Texas"	natural	746	"81,586"	9:30 AM	8/24/10
9/1/10	WECC 	10:20 AM	"Pittsburg (Bay Area), California"	deliberate	31	"15,000"	12:44 PM	9/1/10
9/7/10	TRE 	2:02 PM	"San Antonio, Texas"	natural	N/A	"340,350"	1:27 AM	9/8/10
9/20/10	SERC 	5:00 PM	"King George County, Virginia"	human error	N/A	N/A	5:30 PM	9/20/10
9/21/10	RFC 	9:31 PM	Central and Southern Michigan	natural	N/A	"138,000"	2:30 PM	9/22/10
9/22/10	WECC 	6:12 AM	"Bakersfield, California"	deliberate	526	N/A	11:00 PM	9/22/10
9/22/10	RFC 	4:08 PM	"City of Pittsburgh, Pennsylvania"	natural	156	"52,000"	12:00 AM	9/26/10
9/22/10	RFC 	5:38 PM	Western Pennsylvania	natural	389	"82,861"	11:30 PM	9/24/10
9/27/10	WECC 	3:15 PM	Central and Southern California	deliberate	595	N/A	6:12 PM	9/27/10
10/5/10	WECC 	5:45 AM	"City of Los Angeles, California"	natural	N/A	"73,514"	6:00 AM	10/7/10
10/26/10	RFC 	9:00 AM	Northern Illinois	natural	N/A	"192,106"	11:00 AM	10/28/10
10/26/10	MRO 	8:00 PM	Minnesota	natural	N/A	"70,000"	10:00 PM	10/28/10
10/27/10	MRO 	4:00 AM	Northeast and North Central Wisconsin	natural	N/A	"63,000"	12:00 PM	10/27/10
10/27/10	RFC 	8:00 AM	Michigan's Northerly Lower Peninsula	natural	240	"285,000"	7:00 AM	10/29/10
10/27/10	RFC 	5:00 PM	Northern Illinois	natural	N/A	"127,000"	4:00 AM	10/29/10
10/27/10	WECC 	5:16 PM	Northern California	deliberate	16	"2,674"	5:27 PM	10/27/10
10/31/10	WECC 	10:26 PM	"Bakersfield, California"	Firm System Load Loss	500	N/A	1:45 AM	11/1/10
11/4/10	WECC 	9:46 AM	"Rock Springs, Wyoming"	mechanical	N/A	N/A	10:47 AM	11/4/10
11/6/10	WECC 	3:53 PM	Northern California	deliberate	20	4	6:08 PM	11/6/10
11/8/10	NPCC 	6:47 AM	Maine	natural	N/A	"60,863"	6:00 PM	11/8/10
11/13/10	MRO 	3:00 PM	Minnesota	natural	N/A	"60,000"	10:00 PM	11/14/10
11/15/10	WECC 	11:00 PM	Puget Sound Region Washington	natural	391	"149,256"	2:14 AM	11/16/10
11/21/10	WECC 	1:39 AM	Northern and Central California	natural	75	"60,000"	4:46 PM	11/24/10
11/22/10	WECC 	11:00 PM	"Puget Sound Region, Washington"	natural	420	"123,535"	8:00 PM	11/24/10
11/23/10	WECC 	2:01 PM	Northern California	deliberate	22	"7,077"	6:12 PM	11/23/10
12/3/10	WECC 	9:32 PM	California	deliberate	22	"7,077"	2:00 AM	12/4/10
12/12/10	RFC 	4:30 PM	Southeastern Michigan	natural	210	"60,175"	2:00 PM	12/15/10
12/14/10	WECC 	7:20 AM	California	deliberate	9	"6,635"	7:25 AM	12/14/10
12/14/10	WECC 	7:36 AM	Southern California	Transmission Equipment/Firm System Load	464	N/A	9:00 AM	12/15/10
12/18/10	WECC 	5:00 AM	"Redmond, Washington"	natural	184	"92,090"	10:00 PM	12/19/10
12/26/10	SERC 	8:15 AM	Carolina	natural	N/A	"42,000"	4:15 PM	12/26/10
12/30/10	RFC 	2:00 PM	New York	mechanical	300	N/A	6:00 AM	1/12/11

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2011.txt <==
"OE-417 Electric Emergency and Disturbance (OE-417) Events, 2011"								
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
January  								
1/11/11	11:08 PM	1/11/11	11:08 PM	"Athens, New York"	NPCC	mechanical	0	0
1/12/11	6:00 AM	1/12/11	2:00 PM	Massachusetts	NPCC	natural	N/A	"80,000"
1/13/11	7:21 AM	1/13/11	8:13 AM	North Florida	FRCC	deliberate	150	"20,900"
1/18/11	2:00 PM	1/18/11	2:00 PM	"Whitman, Auburn St Substation, Massachusetts"	NPCC	human attack	0	0
1/23/11	7:00 AM	1/23/11	1:00 PM	"Franklin County, Idaho"	WECC	human attack	0	0
1/24/11	1:20 PM	1/24/11	1:30 PM	"Newman Power Plant, Texas"	WECC	human attack	0	0
1/25/11	3:23 AM	1/25/11	11:00 AM	"Newark, Delaware"	RFC	human attack	0	0
1/26/11	9:25 AM	1/27/11	5:00 PM	"Carson City, Nevada"	WECC	human attack	0	0
1/26/11	9:33 AM	1/27/11	3:03 PM	Michigan	RFC	human attack	0	0
1/26/11	5:00 PM	1/31/11	8:00 AM	"Montgomery and Prince George's County, Maryland and District of Columbia"	RFC	natural	N/A	"210,000"
1/26/11	6:28 PM	1/29/11	5:00 PM	Maryland	RFC	natural	N/A	"234,326"
1/26/11	7:43 PM	1/27/11	6:18 PM	Northern Virginia	SERC	natural	600	"150,084"
1/27/11	9:30 AM	1/27/11	9:30 AM	"Hockessin, Delaware"	RFC	human attack	0	0
1/27/11	5:00 PM	1/30/11	5:00 AM	Central New York	NPCC	mechanical	108	N/A
1/31/11	10:00 PM	2/3/11	12:00 PM	Southwestern Ohio and Indiana	RFC	natural	996	"272,880"
1/31/11	10:00 PM	2/3/11	12:00 PM	Ohio	RFC	natural	996	"272,880"
February  								
2/1/11	3:00 PM	2/3/11	12:00 PM	"Indiana, Ohio"	RFC	natural	UNK	"158,013"
2/1/11	3:00 PM	2/3/11	12:00 PM	Indiana	RFC	natural	UNK	"158,013"
2/1/11	9:00 PM	2/2/11	2:00 PM	Northern Illinois	RFC	natural	UNK	"190,000"
2/2/11	3:00 AM	2/4/11	11:59 PM	"Philadelphia area, Pennsylvania"	RFC	natural	UNK	"213,000"
2/2/11	5:43 AM	2/3/11	10:00 AM	Texas	TRE	deliberate	"4,000"	"1,069,730"
2/2/11	6:22 AM	2/2/11	9:57 AM	Central Arizona	WECC	deliberate	"3,963"	"69,000"
2/2/11	7:24 AM	2/2/11	10:23 PM	"Dona Ana and El Paso Counties, Texas and Hudspeth County, New Mexico"	WECC	deliberate	280	"178,000"
2/2/11	7:24 AM	2/2/11	10:23 PM	Texas	WECC	deliberate	280	"178,000"
2/2/11	5:00 PM	2/3/11	10:00 PM	"Texas Panhandle, Southeastern New Mexico"	SPP	mechanical	UNK	UNK
2/2/11	5:00 PM	2/3/11	10:00 PM	Texas	SPP	mechanical	UNK	UNK
2/3/11	3:00 PM	2/4/11	12:00 PM	"San Diego area, California"	WECC	mechanical	N/A	UNK
2/3/11	2:30 PM	2/3/11	2:30 PM	"Bowie, Maryland"	RFC	human attack	N/A	0
2/3/11	10:04 PM	2/4/11	12:32 PM	Texas	TRE	deliberate	400	"86,013"
2/9/11	3:45 AM	2/9/11	9:12 AM	"Western Houston, Texas"	TRE	natural	399	"60,000"
2/9/11	2:54 PM	2/9/11	5:00 PM	"University Place, Washington"	WECC	human attack	0	0
2/9/11	4:30 PM	2/10/11	12:33 PM	Texas	TRE	natural	N/A	N/A
2/10/11	1:00 PM	2/10/11	1:00 PM	"LaGrande, Washington"	WECC	human attack	0	0
2/17/11	1:25 AM	2/19/11	10:13 AM	Northern and Central California	WECC	natural	91	"80,000"
2/17/11	1:00 PM	2/23/11	4:53 PM	"Roseville, California"	WECC	human attack	0	0
2/19/11	12:30 PM	2/20/11	4:00 AM	"Philadelphia area, Pennsylvania"	RFC	natural	UNK	118000
2/19/11	4:34 PM	2/19/11	4:34 PM	"Harrington, Delaware"	RFC	human attack	0	0
2/20/11	4:00 PM	2/23/11	4:00 PM	"Southern Lower Peninsula, Michigan"	RFC	natural	262	"160,000"
2/24/11	4:51 PM	2/24/11	4:54 PM	Arkansas	SPP	deliberate	4	UNK
2/25/11	3:20 PM	2/25/11	6:00 PM	Virginia	SERC	natural	UNK	50000
2/25/11	3:23 PM	2/27/11	6:00 PM	Maryland	RFC	natural	UNK	93000
2/25/11	8:00 AM	2/28/11	5:30 PM	Northern and Central California	WECC	natural	91	"80,000"
2/25/11	10:30 AM	2/25/11	10:45 AM	"Salt Lake City, Utah"	WECC	human attack	0	0
March								
3/1/11	8:00 AM	3/5/11	9:30 AM	Western New York	NPCC	mechanical	675	UNK
3/6/11	2:54 AM	3/8/11	8:00 AM	"Salt Lake City Region, Utah"	WECC	human attack	UNK	0
3/8/11	8:00 AM	3/18/01	9:00 AM	Western New York	NPCC	mechanical	676	UNK
3/10/11	12:03 PM	3/11/11	6:00 AM	Texas	TRE	human attack	N/A	N/A
3/11/11	7:02 AM	3/11/11	9:15 AM	"Humboldt and Eureka, California"	WECC	deliberate	15	"6,800"
3/13/11	2:20 PM	3/14/11	3:46 PM	Oregon	WECC	natural	UNK	"9,000"
3/14/11	7:30 AM	3/14/11	4:55 PM	"Baltimore, Maryland"	RFC	human attack	N/A	N/A
3/15/11	6:00 PM	3/15/11	7:14 PM	"The Woodlands, Texas"	TRE	human attack	N/A	N/A
3/17/11	7:40 AM	3/17/11	11:00 AM	"Deerfield, New Hampshire"	NPCC	human attack	N/A	N/A
3/18/11	9:54 AM	3/18/11	3:34 PM	"Greene County, Ohio"	RFC	human attack	N/A	N/A
3/19/11	11:56 PM	3/24/11	7:10 PM	Northern and Central California	WECC	natural	91	"128,000"
3/20/11	9:44 AM	3/21/11	10:00 AM	"Los Angeles, California"	WECC	natural	UNK	"79,000"
3/21/11	12:35 PM	3/21/11	2:45 PM	Southern California	WECC	natural	150	"54,332"
3/21/11	12:57 AM	3/21/11	2:29 AM	"Deerfield, New Hampshire"	NPCC	human attack	N/A	N/A
3/23/11	6:30 PM	3/24/11	4:55 AM	"Indiana. Kentucky, Michigan, Ohio, Tennessee, Virginia, West Virginia"	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Indiana	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Kentucky	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Michigan	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Ohio	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Tennessee	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Virginia	RFC	natural	UNK	"60,596"
3/27/11	1:27 PM	3/27/11	5:00 PM	"Sonoma and Central Valley, California"	WECC	Transmission Level Outage	295	"165,000"
3/31/11	2:30 PM	4/1/11	11:59 PM	Central and Western Florida	FRCC	natural	UNK	"50,000"
3/31/11	11:30 AM	3/31/11	8:30 PM	"Greater Tampa Bay, Florida"	FRCC	natural	206	"87,000"
April								
4/3/11	8:23 PM	4/5/11	3:00 PM	Unknown	SERC	human attack	0	0
4/4/11	11:47 AM	4/8/11	12:01 AM	"Memphis, Tennessee"	SERC	natural	359	"63,000"
4/4/11	1:00 PM	4/5/11	12:00 AM	"Shelby County, Tennessee"	SERC	natural	300	"63,000"
4/4/11	2:00 PM	4/8/11	12:01 AM	"Davidson County, Tennessee"	SERC	natural	300	"73,000"
4/4/11	7:00 PM	4/5/11	8:00 PM	"Southeast Arkansas, Southeast Louisiana, Western Mississippi, Eastern Texas"	SERC	natural	UNK	"74,645"
4/4/11	7:00 PM	4/5/11	8:00 PM	Arkansas	SERC	natural	UNK	"74,645"
4/4/11	7:00 PM	4/5/11	8:00 PM	Louisiana	SERC	natural	UNK	"74,645"
4/4/11	7:00 PM	4/5/11	8:00 PM	Mississippi	SERC	natural	UNK	"74,645"
4/4/11	7:00 PM	4/5/11	12:00 PM	"Kentucky, West Virginia"	RFC	natural	UNK	"52,920"
4/4/11	7:00 PM	4/5/11	12:00 PM	Kentucky	RFC	natural	UNK	"52,920"
4/4/11	9:00 PM	4/5/11	11:30 PM	"Alabama, Florida, Georgia, Mississippi"	SERC	natural	674	"303,434"
4/4/11	9:00 PM	4/5/11	11:30 PM	Alabama	SERC	natural	674	"303,434"
4/4/11	9:00 PM	4/5/11	11:30 PM	Florida	SERC	natural	674	"303,434"
4/4/11	9:00 PM	4/5/11	11:30 PM	Georgia	SERC	natural	674	"303,434"
4/5/11	2:00 AM	4/7/11	11:00 PM	"North Carolina, South Carolina"	SERC	natural	"1,200"	"256,000"
4/5/11	2:00 AM	4/7/11	11:00 PM	North Carolina	SERC	natural	"1,200"	"256,000"
4/6/11	10:50 AM	4/6/11	10:50 AM	"Felton, Delaware"	RFC	human attack	0	0
4/11/11	5:40 PM	4/11/11	5:51 PM	"Salt Lake City, Utah"	WECC	human attack	0	0
4/16/11	2:16 PM	4/17/11	4:30 PM	Central and Eastern North Carolina	SERC	natural	UNK	"220,000"
4/19/11	8:00 PM	4/19/11	10:00 PM	Illinois	SERC	natural	UNK	"80,000"
4/19/11	2:01 PM	4/19/11	4:04 PM	"Graham, Washington"	WECC	human attack	0	0
4/19/11	10:44 PM	4/20/11	2:00 AM	"Memphis, Tennessee"	SERC	natural	100	"64,000"
4/19/11	11:02 PM	4/21/11	5:32 PM	"Memphis, Tennessee"	SERC	natural	300	"105,000"
4/19/11	11:13 PM	4/20/11	7:14 PM	"Osceola, Arkansas"	SERC	natural	22	UNK
4/20/11	2:00 AM	4/21/11	12:00 PM	"Indiana, Kentucky, Ohio"	RFC	natural	UNK	"165,711"
4/20/11	2:00 AM	4/21/11	12:00 PM	Indiana	RFC	natural	UNK	"165,711"
4/20/11	2:00 AM	4/21/11	12:00 PM	Kentucky	RFC	natural	UNK	"165,711"
4/20/11	8:07 AM	4/20/11	8:14 AM	"Ruston, Louisiana"	SERC	mechanical	33	"11,000"
4/21/11	7:15 AM	4/21/11	4:50 PM	"Oquirrh Substation, Salt Lake City, Utah"	WECC	human attack	0	0
4/21/11	7:00 PM	4/29/11	7:05 PM	"Trenton, Michigan"	RFC	human attack	UNK	UNK
4/22/11	9:00 PM	4/22/11	11:00 PM	"Metro St. Louis area, Missouri"	SERC	natural	0	"55,000"
4/25/11	4:33 PM	4/25/11	5:19 PM	Northeast Tennessee	SERC	mechanical	140	UNK
4/25/11	5:30 PM	4/27/11	6:00 PM	"Arkansas, Louisiana, Mississippi"	SPP	natural	UNK	"141,700"
4/25/11	5:30 PM	4/27/11	6:00 PM	Arkansas	SPP	natural	UNK	"141,700"
4/25/11	5:30 PM	4/27/11	6:00 PM	Louisiana	SPP	natural	UNK	"141,700"
4/26/11	5:49 AM	4/27/11	9:59 AM	Southern Louisiana	SPP	natural	120	UNK
4/26/11	9:51 AM	4/28/11	9:51 AM	"Alabama, Georgia, Mississippi, Tennessee"	SERC	natural	UNK	"55,000"
4/26/11	9:51 AM	4/28/11	9:51 AM	Alabama	SERC	natural	UNK	"55,000"
4/26/11	9:51 AM	4/28/11	9:51 AM	Georgia	SERC	natural	UNK	"55,000"
4/26/11	9:51 AM	4/28/11	9:51 AM	Mississippi	SERC	natural	UNK	"55,000"
4/26/11	1:04 PM	4/26/11	2:00 PM	"Salt Lake City, Utah"	WECC	human attack	0	0
4/26/11	6:14 PM	4/28/11	5:00 PM	Eastern Arkansas	SPP	natural	50	"13,000"
4/27/11	8:00 AM	5/2/11	4:03 PM	"Alabama, Florida, Georgia, Mississippi"	SERC	natural	"1,422"	"426,640"
4/27/11	8:00 AM	5/2/11	4:03 PM	Alabama	SERC	natural	"1,422"	"426,640"
4/27/11	8:00 AM	5/2/11	4:03 PM	Florida	SERC	natural	"1,422"	"426,640"
4/27/11	8:00 AM	5/2/11	4:03 PM	Georgia	SERC	natural	"1,422"	"426,640"
4/27/11	10:00 AM	4/29/11	4:29 PM	"Alabama, Georgia, Mississippi, Tennessee"	SERC	natural	UNK	"612,000"
4/27/11	10:00 AM	4/29/11	4:29 PM	Alabama	SERC	natural	UNK	"612,000"
4/27/11	10:00 AM	4/29/11	4:29 PM	Georgia	SERC	natural	UNK	"612,000"
4/27/11	10:00 AM	4/29/11	4:29 PM	Mississippi	SERC	natural	UNK	"612,000"
4/27/11	10:00 PM	4/28/11	10:00 AM	"Ohio, Tennessee, Virginia"	SERC	natural	0	"69,000"
4/27/11	10:00 PM	4/28/11	10:00 AM	Ohio	SERC	natural	0	"69,000"
4/27/11	10:00 PM	4/28/11	10:00 AM	Tennessee	SERC	natural	0	"69,000"
4/28/11	5:00 AM	4/30/11	6:30 PM	"Cleveland area, Ohio"	RFC	natural	UNK	"86,000"
4/28/11	4:09 PM	4/28/11	4:10 PM	"Phoenix, Arizona"	WECC	mechanical	960	UNK
May								
5/2/11	5:06 PM	5/2/11	8:00 PM	Hawaii	N/A	natural	220	"62,000"
5/2/11	2:00 PM	5/2/11	2:00 PM	"West River Substation, New Haven, Connecticut"	NPCC	human attack	0	0
5/2/11	8:52 AM	5/2/11	10:46 AM	"N. Ogden Substation, Ogden, Utah"	WECC	human attack	0	0
5/3/11	12:00 PM	5/5/11	12:00 PM	"St. Lawrence Power Dam, New York"	NPCC	human attack	0	0
5/4/11	1:08 PM	5/4/11	1:25 PM	Maryland	RFC	human attack	0	0
5/4/11	12:20 PM	5/4/11	3:40 PM	Michigan	RFC	human attack	0	0
5/5/11	9:15 AM	5/5/11	9:15 AM	New Hampshire	NPCC	human attack	0	0
5/6/11	6:56 AM	5/6/11	10:30 AM	"Alderwood Substation, Portland, Oregon"	WECC	human attack	0	0
5/8/11	7:35 PM	5/8/11	7:35 PM	New York	NPCC	human attack	UNK	0
5/9/11	1:11 PM	5/9/11	1:11 PM	"Milton, New Hampshire"	NPCC	human attack	0	0
5/9/11	4:08 AM	5/9/11	6:40 AM	"Holtwood, Pennsylvania"	RFC	human attack	630	UNK
5/10/11	10:21 PM	5/11/11	2:25 PM	"Kentucky, West Virginia"	RFC	natural	UNK	"58,000"
5/10/11	1:45 PM	5/10/11	3:00 PM	New Hampshire	NPCC	human attack	0	0
5/10/11	3:25 AM	5/11/11	2:10 PM	"Upper Peninsula, Michigan"	RFC	deliberate	585	"78,213"
5/11/11	3:55 PM	5/12/11	1:57 PM	"Colbyville, Haines Road and Arrowhead Substations, Minnesota"	MRO	human attack	0	0
5/11/11	1:35 PM	5/11/11	1:35 PM	"Green River, Wyoming"	WECC	human attack	0	0
5/11/11	11:00 AM	5/11/11	11:30 AM	"North Chelsea Substation, New York"	NPCC	human attack	0	0
5/11/11	12:15 AM	5/11/11	5:20 PM	"Charlotte, North Carolina"	SERC	natural	300	"71,000"
5/13/11	6:00 AM	5/13/11	6:00 AM	"Salt Lake, Utah"	WECC	human attack	0	0
5/21/11	5:00 PM	5/22/11	6:34 PM	"Dixie Valley Area, Nevada"	WECC	human attack	56	UNK
5/22/11	5:09 PM	5/31/11	12:01 PM	"Joplin, Sarcoxie, and Wentworth, Missouri"	SPP	natural	200	"20,000"
5/23/11	4:45 PM	5/25/11	11:59 PM	"Central, Indiana"	RFC	natural	"1,024"	"215,387"
5/23/11	12:30 PM	5/25/11	12:30 PM	"St. Louis County, Missouri"	SERC	natural	UNK	"70,000"
5/24/11	4:45 PM	5/26/11	5:00 PM	Central Oklahoma	SPP	natural	UNK	"54,000"
5/24/11	4:35 PM	5/25/11	12:40 PM	Eastern Virginia	SERC	natural	790	"175,000"
5/24/11	9:00 AM	5/25/11	9:10 AM	"Chicago, Illinois"	RFC	human attack	0	0
5/25/11	10:14 PM	5/28/11	11:00 AM	Central Indiana	RFC	natural	200	"141,000"
5/26/11	7:56 PM	5/27/11	6:00 PM	Central Pennsylvania	RFC	natural	150	"120,001"
5/26/11	6:30 PM	5/28/11	4:44 AM	"Southern Balancing Area, Georgia"	SERC	natural	729	"218,783"
5/26/11	1:00 AM	5/26/11	6:00 AM	"Greenwood, Mississippi"	SERC	Transmission Level Interruption	30	"10,000"
5/29/11	6:30 PM	5/31/11	10:00 PM	"Mid and Southern Lower Peninsula, Michigan"	RFC	natural	250	"113,000"
June								
6/2/11	11:45 PM	6/4/11	4:00 PM	"Greater Columbia, South Carolina"	SERC	natural	0	"50,465"
6/4/11	1:17 AM	6/4/11	3:25 AM	"Midway, California"	WECC	human attack	UNK	420
6/5/11	5:30 AM	6/6/11	1:30 AM	"Houston Metro-Area, Texas"	TRE	natural	473	"78,000"
6/5/11	8:02 PM	6/5/11	8:55 PM	"Melones, California"	WECC	deliberate	10	"5,314"
6/6/11	12:13 AM	6/6/11	3:15 AM	"El Paso County, Texas; Dona Ana County, New Mexico"	SPP	deliberate	450	"162,000"
6/6/11	12:13 AM	6/6/11	3:15 AM	"El Paso County, Texas"	SPP	deliberate	450	"162,000"
6/6/11	3:00 PM	6/8/11	3:00 PM	"Eastern, Arkansas"	SPP	deliberate	UNK	"13,000"
6/7/11	2:00 PM	6/8/11	6:00 AM	Ohio	RFC	natural	UNK	"52,747"
6/8/11	12:58 PM	6/8/11	12:58 PM	"Fredrickson Substation, Washington"	WECC	human attack	N/A	N/A
6/9/11	4:30 AM	6/9/11	12:00 PM	Illinois	RFC	natural	UNK	"169,000"
6/9/11	2:15 PM	6/9/11	2:15 PM	"San Antonio Dam Area, Los Angeles County, California"	WECC	human attack	0	0
6/9/11	5:51 PM	6/10/11	12:00 PM	"Western, Massachusetts; Connecticut"	NPCC	natural	0	"100,000"
6/9/11	5:51 PM	6/10/11	12:00 PM	Western Massachusetts	NPCC	natural	0	"100,000"
6/12/11	7:00 PM	6/12/11	8:30 PM	Virginia	RFC	natural	250	"56,000"
6/15/11	4:00 PM	6/16/11	6:30 AM	"Bingham County, Idaho"	WECC	human attack	N/A	N/A
6/15/11	7:15 PM	6/16/11	6:00 AM	Georgia	SERC	natural	563	"169,000"
6/15/11	7:17 PM	6/16/11	1:45 AM	"Piedmont, North Carolina"	SERC	natural	300	"70,135"
6/18/11	3:30 PM	6/19/11	3:42 PM	"Northern, Georgia"	SERC	natural	312	"93,828"
6/18/11	4:45 PM	6/20/11	11:59 PM	"Eastern, Arkansas"	SPP	deliberate	UNK	UNK
6/18/11	5:00 PM	6/18/11	9:33 PM	North Carolina; South Carolina	SERC	natural	300	"70,000"
6/18/11	5:00 PM	6/18/11	9:33 PM	North Carolina	SERC	natural	300	"70,000"
6/20/11	10:36 AM	6/20/11	10:36 AM	"Collins Substation, Washington"	WECC	human attack	0	0
6/21/11	6:30 PM	6/22/11	7:00 AM	AEP Region Ohio	RFC	natural	UNK	"56,000"
6/21/11	6:30 PM	6/22/11	7:00 AM	AEP Region Texas	RFC	natural	UNK	"56,000"
6/21/11	9:45 PM	6/23/11	2:00 AM	Illinois	RFC	natural	UNK	"300,000"
6/22/11	9:46 AM	6/22/11	9:46 AM	"Knoxville, Tennessee"	SERC	natural	UNK	"106,300"
6/22/11	7:00 PM	6/23/11	1:00 AM	Alabama; Georgia	SERC	natural	316	"75,101"
6/22/11	7:00 PM	6/23/11	1:00 AM	Alabama	SERC	natural	316	"75,101"
6/22/11	8:12 PM	6/22/11	8:12 PM	"Knoble Substation, Spanaway, Washington"	WECC	human attack	0	0
6/23/11	8:10 AM	6/23/11	9:00 AM	"Highgate, Vermont"	NPCC	human attack	0	0
6/24/11	6:30 PM	6/25/11	1:30 AM	North/North Central Alabama; Georgia	SERC	natural	340	"102,275"
6/24/11	6:30 PM	6/25/11	1:30 AM	Alabama	SERC	natural	340	"102,275"
6/26/11	4:46 PM	6/27/11	7:59 AM	Southwest Kansas	SPP	deliberate	UNK	UNK
6/26/11	6:00 PM	6/27/11	1:00 PM	Alabama; Georgia	SERC	natural	300	"90,160"
6/26/11	6:00 PM	6/27/11	1:00 PM	Alabama	SERC	natural	300	"90,160"
6/27/11	12:00 AM	6/29/11	1:00 AM	Illinois; Missouri	SERC	natural	UNK	"80,000"
6/27/11	12:00 AM	6/29/11	1:00 AM	Illinois	SERC	natural	UNK	"80,000"
6/27/11	3:00 PM	6/27/11	7:00 PM	Texas	TRE	deliberate	0	0
6/27/11	6:55 PM	6/27/11	6:55 PM	"Olympic Pipeline Substation, Washington"	WECC	human attack	UNK	UNK
6/29/11	11:30 AM	6/29/11	6:04 PM	"Panhandle and Muleshoe, Texas"	SPP	deliberate	0	0
6/30/11	2:11 PM	6/30/11	11:25 PM	"Phoenix, Arizona"	WECC	deliberate	"5,299"	"160,000"
6/30/11	10:30 PM	7/1/11	5:00 PM	Illinois	RFC	natural	UNK	"121,000"
6/30/11	10:31 PM	6/30/11	10:31 PM	"Olympic Pipeline Substation, Washington"	WECC	human attack	0	0
July								
7/1/11	8:00 AM	7/1/11	8:01 AM	"CONVEX Local Control Center, Connecticut"	NPCC	human attack	0	0
7/1/11	4:38 PM	7/1/11	10:38 PM	Greene County Ohio	RFC	human attack	N/A	0
7/1/11	5:00 PM	7/3/11	8:00 PM	Southwest and South Central Minnesota	MRO	natural	UNK	"70,000"
7/2/11	8:15 PM	7/6/11	10:00 PM	"South East, Lower Peninsula, Michigan"	RFC	natural	UNK	"182,000"
7/4/11	6:00 PM	7/4/11	9:00 PM	Virginia	SERC	natural	150	"51,580"
7/5/11	10:40 AM	7/5/11	11:37 AM	West Valley Substation Utah	WECC	human attack	0	0
7/6/11	9:51 AM	7/6/11	9:52 AM	Vermont	NPCC	human attack	N/A	N/A
7/8/11	10:00 AM	7/8/11	10:00 AM	"Saginaw, Minnesota"	MRO	human attack	0	0
7/8/11	10:00 AM	7/11/11	9:00 AM	"PJM Corporate Office, Pennsylvania"	RFC	human attack	UNK	UNK
7/11/11	9:00 AM	7/11/11	9:00 AM	Illinois	RFC	natural	UNK	"500,000"
7/11/11	9:00 AM	7/11/11	10:25 AM	Michigan	RFC	natural	254	"103,000"
7/11/11	11:15 AM	7/12/11	8:15 AM	Western and Southern Lower Peninsula Michigan	RFC	natural	UNK	"85,000"
7/11/11	1:13 PM	7/11/11	1:13 PM	Southwest Ohio	RFC	human attack	0	0
7/11/11	1:30 PM	7/11/11	1:30 PM	Maine	NPCC	human attack	N/A	0
7/11/11	2:27 PM	7/12/11	3:50 PM	"Indiana, Michigan, Ohio"	RFC	natural	UNK	"120,000"
7/11/11	2:27 PM	7/12/11	3:50 PM	Indiana	RFC	natural	UNK	"120,000"
7/11/11	2:27 PM	7/12/11	3:50 PM	Michigan	RFC	natural	UNK	"120,000"
7/12/11	12:00 PM	7/12/11	12:00 PM	Maine	NPCC	human attack	N/A	0
7/12/11	8:20 PM	7/12/11	9:30 PM	California	WECC	human attack	UNK	UNK
7/13/11	5:19 PM	7/13/11	10:03 PM	"Pueblo, Colorado"	WECC	deliberate	580	N/A
7/14/11	11:00 AM	7/14/11	7:00 PM	Texas	TRE	deliberate	0	0
7/18/11	5:00 PM	7/24/11	1:30 PM	Southeast Michigan	RFC	natural	N/A	"197,166"
7/19/11	11:45 AM	7/19/11	3:00 PM	Maine	NPCC	human attack	N/A	N/A
7/20/11	9:10 AM	7/20/11	4:30 PM	"Frederickson Substation, Washington"	WECC	human attack	N/A	N/A
7/21/11	12:32 PM	7/22/11	6:30 AM	"Lower Peninsula, Michigan"	RFC	deliberate	"8,881"	N/A
7/21/11	1:00 PM	7/21/11	3:00 PM	"Springfield, Illinois"	SERC	deliberate	N/A	N/A
7/22/11	11:00 AM	7/22/11	6:00 PM	"Upstate, New York"	NPCC	deliberate	N/A	N/A
7/22/11	11:34 AM	7/22/11	5:26 PM	Ohio	RFC	deliberate	206	"23,000"
7/23/11	2:30 AM	7/24/11	9:00 AM	Illinois	RFC	natural	UNK	"169,000"
7/24/11	2:34 PM	7/24/11	3:47 PM	"Southern, New Hampshire"	NPCC	human attack	0	0
7/26/11	12:01 PM	7/26/11	12:01 PM	"Backup Control Center, Oklahoma"	SPP	human attack	0	0
7/27/11	12:07 PM	7/27/11	12:08 PM	"Fife, Washington"	WECC	human attack	N/A	N/A
7/28/11	7:26 AM	7/29/11	7:26 AM	"Daviess County, Kentucky"	SERC	mechanical	N/A	N/A
7/28/11	12:14 AM	7/29/11	12:00 PM	"Entire ComEd Territory, Indiana"	RFC	natural	UNK	"201,000"
7/28/11	1:32 PM	7/28/11	1:32 PM	Indiana  	RFC	human attack	N/A	N/A
7/28/11	7:25 PM	7/28/11	7:25 PM	"Spanaway, Washington"	WECC	human attack	N/A	N/A
7/29/11	11:46 AM	7/29/11	5:00 PM	"Fredrickson, Washington"	WECC	human attack	N/A	N/A
7/29/11	8:45 PM	8/1/11	4:24 AM	Central New Jersey	RFC	natural	N/A	"67,900"
August								
8/1/11	3:00 PM	8/5/11	7:00 PM	Texas	TRE	deliberate	0	0
8/1/11	2:18 PM	8/1/11	2:18 PM	"Jefferson, Oregon"	WECC	human attack	N/A	N/A
8/2/11	9:30 PM	8/3/11	7:00 PM	"Northeast, Illinois"	RFC	natural	UNK	"71,500"
8/2/11	10:15 AM	8/3/11	9:16 AM	Oklahoma	SPP	deliberate	N/A	N/A
8/3/11	10:00 AM	8/19/11	10:00 AM	Western New York	NPCC	mechanical	675	UNK
8/3/11	4:30 PM	8/3/11	9:00 PM	Central Arkansas	SPP	deliberate	0	0
8/3/11	4:29 PM	8/3/11	11:40 PM	Northeast Oklahoma	SPP	deliberate	300	N/A
8/4/11	10:30 AM	8/4/11	4:00 PM	"Arkansas, Oklahoma, Texas"	SPP	deliberate	N/A	N/A
8/4/11	10:30 AM	8/4/11	4:00 PM	Arkansas	SPP	deliberate	N/A	N/A
8/4/11	10:30 AM	8/4/11	4:00 PM	Oklahoma	SPP	deliberate	N/A	N/A
8/8/11	9:30 AM	8/8/11	9:30 AM	"Greene County, Ohio"	RFC	human attack	0	0
8/8/11	8:58 PM	8/10/11	4:30 PM	Northern and Central Oklahoma	SPP	natural	N/A	"54,000"
8/8/11	7:36 PM	8/9/11	12:00 PM	Oklahoma	SPP	deliberate	92	"14,500"
8/8/11	9:35 AM	8/8/11	4:00 PM	"Collins Substation, Washington"	WECC	human attack	N/A	N/A
8/9/11	10:26 AM	8/9/11	5:00 PM	"Polk Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
8/13/11	4:41 PM	8/14/11	7:00 PM	Kentucky	SERC	natural	UNK	"181,700"
8/15/11	2:05 AM	8/15/11	3:40 AM	Utah	WECC	human attack	0	0
8/18/11	9:51 AM	8/18/11	4:00 PM	"Collins Substation, Washington"	WECC	human attack	N/A	N/A
8/20/11	5:42 PM	8/23/11	8:00 PM	Southeastern Michigan	RFC	natural	254	"65,000"
8/21/11	10:45 PM	8/23/11	10:45 PM	Puerto Rico	N/A	natural	"2,200"	"931,000"
8/22/11	10:05 AM	8/22/11	4:00 PM	"Collins Substation, Washington"	WECC	human attack	N/A	N/A
8/23/11	1:51 PM	8/23/11	1:51 PM	Virginia	RFC	natural	0	0
8/23/11	10:30 AM	8/23/11	4:54 PM	"Southeastern New Mexico,  Texas Panhandle"	SPP	deliberate	0	0
8/23/11	10:30 AM	8/23/11	4:54 PM	New Mexico	SPP	deliberate	0	0
8/23/11	3:43 PM	8/23/11	7:00 PM	Texas	TRE	deliberate	0	0
8/24/11	1:20 PM	8/29/11	7:00 PM	Texas	TRE	deliberate	0	0
8/24/11	7:45 AM	8/25/11	6:00 AM	"Houston area, Texas"	TRE	natural	485	"79,000"
8/24/11	2:51 PM	8/24/11	10:00 PM	"Arkansas, Louisiana, Texas"	SPP	natural	N/A	"53,064"
8/24/11	2:51 PM	8/24/11	10:00 PM	Arkansas	SPP	natural	N/A	"53,064"
8/24/11	2:51 PM	8/24/11	10:00 PM	Louisiana	SPP	natural	N/A	"53,064"
8/25/11	12:01 AM	8/25/11	12:01 AM	Maine	NPCC	human attack	0	0
8/25/11	12:30 AM	8/28/11	8:00 PM	"Cleveland area, Ohio"	RFC	natural	N/A	"107,833"
8/26/11	12:30 AM	8/28/11	12:30 AM	Pennsylvania	RFC	natural	N/A	"200,717"
8/27/11	11:05 PM	8/29/11	3:30 PM	District of Columbia; Maryland	RFC	natural	N/A	"220,000"
8/27/11	11:00 PM	8/29/11	8:00 AM	Maryland	RFC	natural	UNK	"108,000"
8/27/11	10:00 PM	8/29/11	4:00 PM	Southern New Jersey	RFC	natural	320	"140,000"
8/27/11	10:00 PM	8/29/11	10:00 PM	Pennsylvania	RFC	natural	N/A	"264,000"
8/27/11	8:30 PM	9/4/11	11:30 PM	Maryland	RFC	natural	"1,114"	"760,113"
8/27/11	1:00 PM	8/29/11	1:00 PM	Delaware; Maryland	RFC	natural	N/A	"165,000"
8/27/11	1:00 PM	8/29/11	1:00 PM	Delaware	RFC	natural	N/A	"165,000"
8/27/11	7:00 PM	8/29/11	1:31 PM	Eastern North Carolina	SERC	natural	200	"136,000"
8/27/11	10:33 AM	8/29/11	2:00 PM	North Carolina; Virginia	SERC	natural	UNK	"1,000,000"
8/27/11	10:33 AM	8/29/11	2:00 PM	North Carolina	SERC	natural	UNK	"1,000,000"
8/27/11	2:57 AM	8/29/11	11:30 PM	Eastern North Carolina	SERC	natural	UNK	"285,465"
8/27/11	2:00 AM	8/27/11	5:15 AM	Wilson County North Carolina	SERC	Distribution System Interruption	2	"1,200"
8/28/11	12:30 PM	8/28/11	12:31 PM	New York	NPCC	natural	N/A	"116,000"
8/28/11	12:10 PM	8/28/11	12:11 PM	Eastern Massachusetts	NPCC	natural	N/A	"50,000"
8/28/11	9:42 AM	8/30/11	12:01 AM	Eastern New York	NPCC	natural	N/A	"100,000"
8/28/11	7:40 AM	8/29/11	7:40 AM	Southwest Connecticut	NPCC	natural	N/A	"158,000"
8/28/11	7:00 AM	9/3/11	12:01 AM	New York	NPCC	natural	UNK	"99,700"
8/28/11	5:01 AM	9/3/11	5:01 AM	Borough's and Westshester County New York	NPCC	natural	N/A	50000
8/28/11	5:00 AM	8/30/11	5:00 AM	"Long Island, New York"	NPCC	natural	UNK	"152,261"
8/28/11	12:01 AM	8/30/11	12:01 AM	"Mid-Hudson, New York"	NPCC	natural	N/A	"180,000"
8/28/11	2:58 AM	8/30/11	2:58 AM	Eastern and Northeastern Pennsylvania	RFC	natural	110	"284,000"
8/28/11	12:30 AM	8/30/11	12:30 AM	Northern and Central New Jersey	RFC	natural	N/A	"650,000"
8/28/11	12:23 AM	8/30/11	12:23 AM	New Jersey	RFC	natural	500	"665,000"
8/28/11	8:55 PM	8/28/11	11:39 PM	"Calapooya Substation, Oregon"	WECC	human attack	0	0
8/31/11	12:52 PM	8/31/11	12:52 PM	Southwest Ohio	RFC	human attack	0	0
September								
9/1/11	8:13 AM	9/1/11	4:00 PM	"Graham Substaion, Washington"	WECC	human attack	N/A	N/A
9/3/11	2:00 PM	9/8/11	6:00 PM	"Southeast Lower Peninsula, Michigan"	RFC	natural	UNK	"105,000"
9/5/11	4:30 PM	9/7/11	3:45 PM	Alabama; Georgia	SERC	natural	177	"53,295"
9/5/11	4:30 PM	9/7/11	3:45 PM	Alabama	SERC	natural	177	"53,295"
9/7/11	12:08 AM	9/7/11	10:50 AM	Western Connecticut; New York	NPCC	human attack	0	0
9/7/11	12:08 AM	9/7/11	10:50 AM	Western Connecticut	NPCC	human attack	0	0
9/8/11	3:28 PM	9/10/11	3:30 PM	Arizona; California	WECC	deliberate	"7,000"	"2,000,000"
9/8/11	3:28 PM	9/10/11	3:30 PM	Arizona	WECC	deliberate	"7,000"	"2,000,000"
9/8/11	7:53 PM	9/9/11	4:00 PM	"Collins Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
9/12/11	9:15 AM	9/12/11	3:30 PM	"English Creek, New Jersey"	RFC	human attack	0	0
9/13/11	11:43 AM	9/14/11	4:00 PM	"Lacamas Substation, Roy, Washington"	WECC	human attack	N/A	N/A
9/13/11	2:03 PM	9/13/11	6:21 PM	"Saranac, New York"	NPCC	human attack	N/A	0
9/14/11	9:00 AM	9/14/11	2:00 PM	"Salt Lake County, Utah"	WECC	human attack	0	0
9/20/11	12:55 PM	9/20/11	5:00 PM	"Lacamas Substaion, Washington"	WECC	human attack	N/A	N/A
9/21/11	10:30 AM	9/21/11	10:30 AM	"Hockessin, Delaware"	RFC	human attack	0	0
9/21/11	2:37 PM	9/21/11	3:47 PM	Puerto Rico	N/A	deliberate	600	"319,616"
9/22/11	2:50 PM	9/22/11	2:51 PM	"Montgomery County, Ohio"	RFC	human attack	N/A	0
9/23/11	9:04 AM	9/23/11	9:04 AM	"North Haven, Connecticut"	NPCC	human attack	0	0
9/24/11	4:17 PM	9/25/11	4:00 PM	"Collins Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
9/26/11	10:15 AM	9/26/11	10:15 AM	"McKee City, New Jersey"	RFC	human attack	0	0
9/29/11	5:00 AM	9/30/11	6:00 AM	"Houston metro area, Texas"	TRE	natural	N/A	65000
9/28/11	9:30 AM	9/28/11	1:00 PM	"Watertown, Connecticut"	NPCC	human attack	N/A	N/A
9/28/11	2:59 PM	9/28/11	2:59 PM	"Dorothy, New Jersey"	RFC	human attack	0	0
9/28/11	4:41 PM	9/28/11	4:41 PM	"Bethany Beach, Delaware"	RFC	human attack	0	0
9/29/11	6:44 PM	9/30/11	4:00 PM	"Collins Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
9/30/11	8:22 AM	9/30/11	8:22 AM	"Wilmington, Delaware"	RFC	human attack	0	0
October								
10/6/11	11:07 AM	10/6/11	11:07 AM	"Oquirrh Substation, Utah"	WECC	human attack	0	0
10/7/11	8:04 AM	10/7/11	4:00 PM	"Olympic Pipeline, Spanaway, Washington"	WECC	human attack	N/A	N/A
10/14/11	2:20 PM	10/14/11	2:20 PM	"English Creek, New Jersey"	RFC	human attack	0	0
10/17/11	3:34 AM	10/17/11	10:42 AM	"Seat Pleasant, Maryland"	RFC	human attack	0	0
10/17/11	3:44 PM	10/17/11	3:44 PM	Southwest Ohio	RFC	human attack	7	"2,000"
10/18/11	3:45 AM	10/18/11	5:25 AM	"Holmesburg Substation, Philadelphia, Pennsylvania"	RFC	human attack	0	0
10/20/11	7:15 AM	10/20/11	7:15 AM	"McKee, New Jersey"	RFC	human attack	0	0
10/24/11	11:37 PM	10/26/11	11:00 PM	"Holmesburg Substation, Philadelphia, Pennsylvania"	RFC	human attack	0	0
10/26/11	5:00 AM	10/27/11	3:00 PM	"Denver; Ft. Collins, Colorado"	WECC	natural	UNK	"204,000"
10/27/11	1:00 AM	10/27/11	2:36 AM	"Munster, Indiana"	RFC	human attack	N/A	N/A
10/29/11	8:59 AM	11/7/11	7:58 PM	Pennsylvania	RFC	natural	UNK	"312,359"
10/29/11	8:59 AM	11/7/11	3:00 PM	Pennsylvania	RFC	natural	UNK	"50,000"
10/29/11	9:59 AM	11/7/11	1:00 PM	Northwest and Central New Jersey	RFC	natural	UNK	"379,000"
10/29/11	11:18 AM	11/4/11	12:00 AM	Southeast New York	NPCC	natural	UNK	"161,151"
10/29/11	12:57 PM	11/3/11	11:00 PM	"Harrisburg, Lehigh Valley, Lancaster Region Pennsylvania"	RFC	natural	UNK	"146,721"
10/29/11	2:00 PM	10/31/11	14:00	Southeast Pennsylvania	RFC	natural	UNK	"109,335"
10/29/11	2:30 PM	11/6/11	12:00 PM	New Jersey	RFC	natural	125	"197,000"
10/29/11	3:00 PM	11/2/11	8:15 AM	"Mid-Hudson Valley Region, New York"	NPCC	natural	N/A	"145,000"
10/29/11	4:14 PM	11/7/11	4:00 PM	Connecticut; Maine; Massachusetts; New Hampshire; Rhode Island	NPCC	natural	UNK	"1,418,100"
10/29/11	4:14 PM	11/7/11	4:00 PM	Connecticut	NPCC	natural	UNK	"1,418,100"
10/29/11	4:14 PM	11/7/11	4:00 PM	Maine	NPCC	natural	UNK	"1,418,100"
10/29/11	4:14 PM	11/7/11	4:00 PM	Massachusetts	NPCC	natural	UNK	"1,418,100"
10/29/11	4:14 PM	11/7/11	4:00 PM	New Hampshire	NPCC	natural	UNK	"1,418,100"
10/29/11	4:16 PM	11/2/11	9:30 PM	New York City area	NPCC	natural	UNK	"50,000"
10/29/11	8:00 PM	10/31/11	8:00 PM	New Jersey; New York	"NPCC, RFC"	natural	N/A	"74,000"
10/29/11	8:00 PM	10/31/11	8:00 PM	New Jersey	"NPCC, RFC"	natural	N/A	"74,000"
November								
11/4/11	10:46 AM	11/4/11	10:46 AM	"Sweetwater County, Wyoming"	WECC	human attack	0	0
11/13/11	11:30 AM	11/13/11	12:00 PM	"Cate Road, Deerfield, New Hampshire"	NPCC	human attack	0	0
11/14/11	2:24 PM	11/14/11	2:24 PM	"McKee, New Jersey"	RFC	human attack	0	0
11/22/11	11:16 PM	11/22/11	11:16 PM	Indiana	RFC	human attack	0	0
11/30/11	10:00 AM	11/30/11	11:00 AM	"Orchard Substation, Washington"	WECC	human attack	0	0
11/30/11	4:56 PM	12/2/11	10:00 AM	"City of Los Angeles, California"	WECC	natural	UNK	"150,000"
December								
12/1/11	12:45 AM	12/7/11	9:00 PM	Southern California	WECC	natural	UNK	"91,690"
12/1/11	3:29 AM	12/2/11	1:05 PM	Northern California	WECC	natural	300	"100,000"
12/1/11	10:00 AM	12/2/11	1:11 PM	Wasatch Front Area Utah	WECC	natural	UNK	"60,000"
12/2/11	4:15 PM	12/2/11	8:30 PM	Rusk County Texas	TRE	human attack	N/A	N/A
12/5/11	2:00 PM	12/6/11	5:00 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
12/6/11	8:00 AM	12/6/11	8:00 PM	"Bismarck-Mandan, North Dakota"	MRO	deliberate	155	"34,500"
12/6/11	5:38 PM	12/7/11	11:04 AM	"Montague, Michigan"	RFC	human attack	0	0
12/7/11	7:29 PM	12/7/11	10:57 PM	Central Virginia	SERC	natural	240	"60,000"
12/8/11	8:45 AM	12/8/11	4:30 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
12/13/11	3:19 AM	12/14/11	3:19 AM	Clinton County Ohio	RFC	human attack	N/A	0
12/19/11	8:48 AM	12/19/11	4:00 PM	"Croft Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
12/20/11	7:45 AM	12/20/11	8:45 AM	"Sweet Home, Oregon"	WECC	human attack	12	"2,500"
12/20/11	9:30 AM	12/20/11	9:31 AM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
12/21/11	10:30 AM	12/21/11	10:30 AM	"Boise, Idaho"	WECC	human attack	0	0
12/31/11	9:26 PM	12/31/11	9:26 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
								
"1 Source: Submissions of all Electric Emergency Incident and Disturbance Reports (OE-417), http://www.oe.netl.doe.gov/oe417.aspx"								

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2012.txt <==
"OE-417 Electric Emergency and Disturbance (OE-417) Events, 20121"								
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
January  								
1/4/12	12:14 PM	1/4/12	12:14 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
1/5/12	10:35 AM	1/5/12	12:25 PM	"CSWS/AEP West territory, Oklahoma"	SPP	human attack	0	0
1/5/12	10:28 AM	1/5/12	12:25 PM	"Creek County, Oklahoma"	SPP	human attack	N/A	N/A
1/9/12	2:30 PM	1/9/12	3:30 PM	"Watertown, Connecticut"	NPCC	human attack	N/A	N/A
1/9/12	1:36 PM	1/11/12	1:05 AM	Louisiana	SERC	deliberate	150	1
1/10/12	9:30 PM	1/10/12	9:30 PM	"Rusk County, Texas"	TRE	deliberate	N/A	N/A
1/11/12	7:19 AM	1/11/12	9:07 AM	Nevada	WECC	human attack	0	0
1/12/12	8:26 AM	1/12/12	8:26 AM	"Newark, Delaware"	RFC	human attack	0	0
1/13/12	9:20 AM	1/13/12	9:20 AM	"Newark, Delaware"	RFC	human attack	0	0
1/15/12	9:35 AM	1/15/12	9:35 AM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
1/17/12	10:31 AM	1/17/12	5:21 PM	"Austin, Texas"	TRE	human attack	N/A	0
1/19/12	7:00 AM	1/20/12	3:00 PM	"King, Pierce and Thurston Counties, Washington"	WECC	natural	"1,600"	"426,000"
1/24/12	11:22 AM	1/24/12	11:22 AM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
1/27/12	9:40 AM	1/27/12	9:40 AM	"Frederickson Substation, Spanaway, Washington"	WECC	human attack	N/A	N/A
1/29/12	12:45 PM	1/29/12	12:45 PM	"Roosevelt Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
February								
2/11/12	8:47 AM	2/11/12	10:30 AM	"Lamar, Colorado"	WECC	human attack	0	0
2/11/12	8:55 AM	2/11/12	8:55 AM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
2/13/12	7:02 AM	2/13/12	4:25 PM	"Asheville, North Carolina"	SERC	human attack	N/A	N/A
2/14/12	7:20 PM	2/15/12	4:00 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
2/15/12	5:33 AM	2/15/12	5:30 PM	"Port Orchard, Washington"	WECC	human attack	0	0
2/17/12	3:00 AM	2/17/12	11:33 AM	"Little Rock, Arkansas"	SERC	human attack	UNK	UNK
2/19/12	5:00 PM	2/21/12	7:33 AM	"Kentucky, Virginia, West Virginia"	SERC	natural	UNK	"90,000"
2/19/12	5:00 PM	2/21/12	7:33 AM	Kentucky	SERC	natural	UNK	"90,000"
2/19/12	5:00 PM	2/21/12	7:33 AM	Virginia	SERC	natural	UNK	"90,000"
2/23/12	5:45 AM	2/23/12	3:02 PM	"South East College Station, Texas"	TRE	human attack	0	0
2/23/12	11:12 PM	2/24/12	1:00 AM	"Londonderry, New Hampshire"	NPCC	human attack	0	0
2/24/12	11:24 AM	2/24/12	11:49 AM	"Spanaway, Washington"	WECC	human attack	N/A	N/A
2/28/12	2:59 AM	2/28/12	6:12 AM	"Sacramento, California"	WECC	deliberate	1	1
2/28/12	7:00 AM	2/28/12	7:00 AM	Coos County Oregon	WECC	human attack	UNK	UNK
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
March								
3/2/12	12:37 PM	3/5/12	12:01 PM	Northern Alabama; Southeast Tennessee	SERC	natural	500	UNK
3/2/12	12:37 PM	3/5/12	12:01 PM	Alabama	SERC	natural	500	UNK
3/2/12	1:45 PM	3/2/12	3:30 PM	"Piggott, Arkansas"	SERC	mechanical	N/A	N/A
3/2/12	9:00 PM	3/5/12	4:30 PM	"Southeastern, Michigan"	RFC	natural	371	"130,000"
3/2/12	9:00 PM	3/4/12	5:30 PM	"Lower Peninsula, Michigan"	RFC	natural	50	"140,000"
3/4/12	1:27 AM	3/4/12	6:58 AM	"Prince Georges County, Maryland"	RFC	human attack	N/A	N/A
3/4/12	1:38 PM	3/5/12	11:00 AM	Texas	SERC	human attack	UNK	UNK
3/16/12	4:00 PM	3/16/12	4:00 PM	"New Castle, Delaware"	RFC	human attack	0	0
3/20/12	8:00 AM	3/20/12	1:00 PM	"Houston, Texas"	TRE	natural	N/A	"96,000"
3/23/12	7:34 PM	3/23/12	7:34 PM	"Newark, Delaware"	RFC	human attack	0	0
3/26/12	1:24 PM	3/26/12	1:24 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
3/28/12	10:17 AM	3/28/12	10:17 AM	"Graham, Washington"	WECC	human attack	N/A	N/A
3/29/12	12:01 PM	3/29/12	12:02 PM	"Lansing, Michigan"	RFC	deliberate	UNK	0
3/30/12	11:10 AM	3/30/12	11:30 AM	Vermont	NPCC	human attack	N/A	N/A
April								
4/1/12	8:27 PM	4/3/12	8:28 AM	"Council Bluffs, Iowa"	MRO	human attack	0	0
4/3/12	11:10 AM	4/3/12	11:25 AM	"West Rutland, Vermont"	NPCC	human attack	0	0
4/3/12	3:33 PM	4/3/12	8:25 PM	"Seattle, Washington"	WECC	human attack	0	0
4/4/12	3:32 PM	4/6/12	3:30 PM	"WAPA-SNR Regional Office, California"	WECC	human attack	N/A	N/A
4/7/12	2:35 PM	4/7/12	2:36 PM	"Newark, Delaware"	RFC	human attack	0	0
4/7/12	12:25 PM	4/7/12	12:26 PM	"Newark, Delaware"	RFC	human attack	0	0
4/7/12	9:31 AM	4/7/12	9:32 AM	"Newark, Delaware"	RFC	human attack	0	0
4/11/12	9:00 AM	4/11/12	9:00 AM	"North Attleboro, Massachusetts "	NPCC	human attack	0	0
4/12/12	8:08 AM	4/12/12	4:30 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
4/15/12	7:38 PM	4/15/12	9:26 PM	Georgia	SERC	human attack	UNK	UNK
4/16/12	3:46 PM	4/19/12	2:00 AM	"Southeast, Michigan"	RFC	natural	218	"111,393"
4/17/12	6:11 AM	4/17/12	5:48 PM	"San Diego County, California"	WECC	human attack	0	0
4/19/12	7:53 AM	4/19/12	4:00 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
4/20/12	2:27 PM	4/21/12	4:27 AM	"Metropolitan Houston, Texas"	TRE	natural	N/A	"120,377"
4/21/12	3:02 PM	4/21/12	8:09 PM	"East Bridgewater, Massachusetts"	NPCC	human attack	N/A	N/A
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
April Continued								
4/21/12	8:55 PM	4/23/12	4:30 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
4/23/12	8:11 AM	4/23/12	12:47 PM	Northwest Indiana	RFC	human attack	N/A	N/A
4/23/12	11:56 AM	4/23/12	3:35 PM	"Snohomish County, Washington"	WECC	human attack	N/A	N/A
May								
5/7/12	12:50 PM	5/7/12	2:00 PM	"Williston, Vermont"	NPCC	human attack	0	0
5/7/12	5:45 PM	5/7/12	6:06 PM	Eastern Ohio	RFC	natural	420	1
5/11/12	11:05 AM	5/11/12	11:20 AM	"Lakewood, Washington"	WECC	human attack	N/A	N/A
5/24/12	3:20 PM	5/25/12	5:29 PM	"Tyngsborough, Massachusetts"	NPCC	human attack	UNK	UNK
5/29/12	6:30 PM	5/29/12	7:40 PM	"Alder Dam, Pierce County, Washington"	WECC	human attack	N/A	N/A
5/29/12	8:35 PM	5/31/12	10:00 AM	"Oklahoma City Metro Area, Oklahoma"	SPP	natural	UNK	"112,000"
5/31/12	11:45 PM	6/1/12	4:30 AM	"Columbus, Ohio"	RFC	human attack	0	0
June								
6/2/12	7:30 AM	6/2/12	11:35 AM	"San Francisco, California"	WECC	human attack	N/A	N/A
6/6/12	8:00 AM	6/6/12	8:00 AM	"Delhi, New York"	NPCC	human attack	N/A	N/A
6/6/12	12:37 PM	6/6/12	12:37 PM	"Columbia Heights, NW, DC"	RFC	human attack	0	0
6/8/12	5:20 PM	6/8/12	5:25 PM	"Denver Metro Area, Colorado"	WECC	deliberate	120	"30,379"
6/11/12	7:50 PM	6/12/12	3:00 PM	North/Central Alabama; North/Central Georgia	SERC	natural	368	"110,591"
6/11/12	7:50 PM	6/12/12	3:00 PM	Alabama	SERC	natural	368	"110,591"
6/12/12	3:57 PM	6/14/12	4:57 AM	"Houston, Texas"	TRE	natural	920	"175,000"
6/13/12	4:55 PM	6/13/12	10:09 PM	"San Juan County, New Mexico"	WECC	human attack	0	0
6/19/12	4:30 AM	6/20/12	11:00 PM	"Minneapolis/St. Paul, Minnesota"	MRO	natural	UNK	"68,200"
6/19/12	5:30 AM	6/21/12	5:30 AM	CAISO Territory California	WECC	mechanical	UNK	UNK
6/23/12	6:57 PM	6/23/12	7:28 PM	"North Shore, Massachusetts"	NPCC	deliberate	51	"29,250"
6/25/12	4:04 PM	6/26/12	1:45 PM	Central Virginia	SERC	natural	600	"190,000"
6/29/12	10:45 AM	6/29/12	10:45 AM	"New Castle, Delaware"	RFC	human attack	0	0
6/29/12	12:10 PM	6/29/12	5:02 PM	Puerto Rico	N/A	mechanical	"1,800"	"900,000"
6/29/12	2:10 PM	7/4/12	6:00 PM	"Dayton, Ohio"	RFC	natural	500	"175,000"
6/29/12	4:00 PM	7/2/12	4:00 PM	Indiana; Michigan; Ohio; West Virginia	RFC	natural	UNK	"1,355,919"
6/29/12	4:00 PM	7/2/12	4:00 PM	Indiana	RFC	natural	UNK	"1,355,919"
6/29/12	4:00 PM	7/2/12	4:00 PM	Michigan	RFC	natural	UNK	"1,355,919"
6/29/12	4:00 PM	7/2/12	4:00 PM	Ohio	RFC	natural	UNK	"1,355,919"
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
June Continued								
6/29/12	4:00 PM	6/29/12	9:00 PM	"Eastern, Arkansas"	SERC	deliberate	45	"7,935"
6/29/12	5:15 PM	7/2/12	11:59 PM	Eastern Indiana; Northern Kentucky; Greater Cincinnati area Ohio	RFC	natural	"2,946"	"4,645,572"
6/29/12	5:15 PM	7/2/12	11:59 PM	Indiana	RFC	natural	"2,946"	"4,645,572"
6/29/12	5:15 PM	7/2/12	11:59 PM	Kentucky	RFC	natural	"2,946"	"4,645,572"
6/29/12	6:24 PM	7/6/12	10:00 AM	West Virginia	RFC	natural	700	"265,000"
6/29/12	7:00 PM	7/7/12	7:43 PM	Maryland; West Virginia	RFC	natural	UNK	"145,000"
6/29/12	7:00 PM	7/7/12	7:43 PM	Maryland	RFC	natural	UNK	"145,000"
6/29/12	10:15 PM	7/5/12	12:52 PM	"Montgomery and Prince Georges Counties, Maryland; District of Columbia"	RFC	natural	"3,000"	"425,000"
6/29/12	10:29 PM	7/4/12	3:36 PM	Virginia	SERC	natural	"5,000"	"880,000"
6/29/12	10:43 PM	7/5/12	11:50 AM	"Greater Baltimore area, Maryland"	RFC	natural	"1,465"	"600,000"
6/29/12	11:30 PM	6/30/12	2:00 AM	Northeast Illinois	RFC	natural	UNK	"109,000"
6/30/12	1:00 AM	7/3/12	1:00 AM	Delaware; Maryland	RFC	natural	0	"86,390"
6/30/12	1:00 AM	7/3/12	1:00 AM	Delaware	RFC	natural	0	"86,390"
6/30/12	1:15 AM	7/7/12	5:33 PM	Atlantic City Electric Service Territory New Jersey	RFC	natural	UNK	"205,000"
6/30/12	3:00 PM	7/2/12	12:00 PM	Northeast Tennessee	SERC	deliberate	UNK	UNK
6/30/12	10:30 PM	7/2/12	8:11 AM	"Calvert, Charles, St. Mary's, Prince Georges Counties Maryland"	RFC	natural	354	"60,000"
July								
7/1/12	1:00 PM	7/3/12	3:00 PM	Illinois	RFC	natural	Unknown	"320,000"
7/1/12	4:47 PM	7/1/12	11:00 PM	"Tarboro, North Carolina"	SERC	natural	48	"6,100"
7/1/12	5:45 PM	7/1/12	10:15 PM	"Northern, Central and Eastern North Carolina"	SERC	natural	Unknown	"69,106"
7/5/12	12:00 AM	7/6/12	8:30 PM	Lower Peninsula Michigan	RFC	natural	Unknown	"111,000"
7/5/12	7:00 PM	7/6/12	4:00 PM	Northeast Tennessee	SERC	natural	N/A	"50,001"
7/6/12	3:05 PM	7/6/12	3:06 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
7/7/12	4:00 AM	7/10/12	4:00 AM	CAISO California	WECC	mechanical	Unknown	0
7/7/12	6:06 AM	7/9/12	11:00 PM	"Lower Valley, Central, Susquehanna Regions Pennsylvania"	RFC	natural	N/A	"64,500"
7/7/12	6:00 PM	7/9/12	7:01 PM	Central and Northern New Jersey	RFC	natural	N/A	"95,400"
7/9/12	12:15 PM	7/9/12	4:14 PM	"Alberta, Canada"	WECC	Energy Deficiency Alert	9896	Unknown
7/16/12	11:27 AM	7/16/12	12:29 PM	"Little Rock, Arkansas"	SPP	deliberate	N/A	N/A
7/18/12	2:16 PM	7/19/12	11:58 PM	"Southeast Ohio, Northern Kentucky, Southern Indiana"	RFC	natural	480	"103,000"
7/18/12	2:16 PM	7/19/12	11:58 PM	Ohio	RFC	natural	480	"103,000"
7/18/12	2:16 PM	7/19/12	11:58 PM	Kentucky	RFC	natural	480	"103,000"
7/18/12	4:20 PM	7/18/12	7:05 PM	Eastern Ohio	RFC	natural	Unknown	"67,000"
7/18/12	11:00 PM	7/19/12	6:00 AM	Northern Illinois	RFC	natural	Unknown	"181,000"
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
July Continued								
7/19/12	10:30 AM	7/31/12	11:00 AM	"Niagara County, New York"	NPCC	mechanical	675	Unknown
7/19/12	12:32 PM	7/19/12	12:33 PM	"Newark, Delaware"	RFC	human attack	N/A	N/A
7/21/12	2:19 AM	7/21/12	5:20 AM	"City of Lubbock, Texas"	SPP	natural	220	"70,000"
7/24/12	7:01 AM	7/24/12	4:30 PM	Northern Indiana	RFC	natural	N/A	"82,621"
7/24/12	7:30 AM	7/24/12	10:00 PM	Northern Illinois	RFC	natural	Unknown	"330,000"
7/26/12	6:14 PM	7/27/12	6:14 PM	Western Pennsylvania	RFC	natural	N/A	"65,112"
7/26/12	6:21 PM	7/28/12	11:30 PM	North/Central Pennsylvania	RFC	natural	N/A	"65,000"
7/26/12	6:30 PM	7/27/12	5:22 PM	Eastern Ohio	RFC	natural	Unknown	"57,054"
7/27/12	5:19 PM	7/28/12	5:19 PM	Central Indiana	RFC	natural	Unknown	"52,702"
August								
8/1/12	12:00 PM	8/1/12	12:00 PM	"Oklahoma, Arkansas"	SPP	deliberate	Unknown	Unknown
8/4/12	3:55 AM	8/4/12	4:21 AM	"Temblor Substation in McKittrick, California"	WECC	deliberate	5	127
8/4/12	4:00 AM	8/4/12	7:20 AM	Northern Indiana	RFC	natural	N/A	"61,413"
8/4/12	5:30 PM	8/5/12	12:10 PM	Northeast Illinois	RFC	natural	Unknown	"325,000"
8/11/12	12:45 PM	8/11/12	5:00 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
8/13/12	1:15 PM	8/13/12	1:15 PM	"Knoxville, Tennessee"	SERC	human attack	Unknown	Unknown
8/13/12	3:52 PM	8/13/12	7:44 PM	CFE (Mexico & U.S.)	WECC	natural	655	Unknown
8/16/12	1:13 PM	8/16/12	1:13 PM	Northern Indiana	RFC	human attack	0	0
8/19/12	8:42 AM	8/19/12	12:08 PM	"El Paso, Texas"	WECC	human attack	12	"3,314"
8/26/12	10:04 PM	8/27/12	2:04 AM	Florida	FRCC	natural	N/A	"440,000"
8/28/12	6:00 AM	9/4/12	8:00 AM	"Arkansas, Louisiana, Mississippi"	SERC	natural	Unknown	"770,000"
8/28/12	6:00 AM	9/4/12	8:00 AM	Arkansas	SERC	natural	Unknown	"770,000"
8/28/12	6:00 AM	9/4/12	8:00 AM	Louisiana	SERC	natural	Unknown	"770,000"
8/29/12	6:53 AM	8/30/12	2:00 PM	Louisiana	SERC	natural	150	"68,018"
8/29/12	9:00 AM	8/31/12	12:00 PM	Louisiana	SERC	natural	300	"50,000"
8/29/12	9:48 AM	8/31/12	12:55 PM	Louisiana	SPP	natural	Unknown	"95,000"
September								
9/5/12	10:56 AM	9/5/12	11:27 AM	"Alberta, Canada"	WECC	deliberate	0	0
9/6/12	4:45 AM	Ongoing	Ongoing	"Oroville, California"	WECC	mechanical	N/A	N/A
9/7/12	9:30 PM	9/8/12	1:00 AM	Arkansas	SERC	natural	UNK 	"64,951"
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
September Continued								
9/8/12	3:40 PM	9/8/12	6:45 PM	"Prince George's County, Montgomery County Maryland; D.C."	RFC	natural	UNK	"65,000"
9/8/12	3:53 PM	9/9/12	7:46 PM	Virginia	SERC	natural	475	"119,000"
9/11/12	1:00 PM	9/11/12	1:58 PM	"Alberta, Canada"	WECC	deliberate	0	0
9/24/12	12:00 AM	9/25/12	12:00 AM	"Brighton, Maryland"	RFC	human attack	0	0
9/26/12	9:16 PM	9/26/12	10:18 PM	Puerto Rico	N/A	deliberate	600	"371,526"
October								
10/5/12	5:30 PM	10/5/12	5:50 PM	"Greater Sacramento, California"	WECC	human attack	N/A	N/A
10/9/12	12:00 AM	10/9/12	12:01 AM	"Seat Pleasant, Maryland"	RFC	human attack	0	0
10/11/12	12:00 AM	10/11/12	12:01 AM	"Seat Pleasant, Maryland"	RFC	human attack	0	0
10/14/12	10:36 AM	10/14/12	10:50 AM	Northern California	WECC	deliberate	3	"2,035"
10/15/12	2:15 PM	10/15/12	2:16 PM	Southeast Vermont	NPCC	human attack	0	0
10/22/12	12:00 AM	10/22/12	12:01 AM	"Norbeck, Maryland"	RFC	human attack	0	0
10/23/12	9:10 AM	10/23/12	9:16 AM	"Crawfordsville, Indiana"	RFC	Transmission System Interruption	49	"9,800"
10/24/12	12:00 AM	10/24/12	12:01 AM	"Kingswood, Maryland"	RFC	human attack	0	0
10/24/12	12:00 AM	10/24/12	12:01 AM	"Brighton, Maryland"	RFC	human attack	0	0
10/24/12	3:15 PM	10/24/12	3:16 PM	"Frankford, Delaware"	RFC	human attack	0	0
10/25/12	12:00 AM	10/25/12	12:01 AM	"West Lanham, Maryland"	RFC	human attack	N/A	N/A
10/25/12	2:39 PM	10/25/12	6:00 PM	"Pueblo, Colorado"	WECC	human attack	0	0
10/25/12	6:51 PM	10/25/12	7:30 PM	"Newark, Delaware"	RFC	human attack	0	0
10/29/12	12:00 AM	11/9/12	11:59 PM	West Virginia	RFC	natural	0	"208,000"
10/29/12	8:00 AM	11/4/12	11:00 PM	New Jersey	RFC	natural	Unknown	Unknown
10/29/12	9:00 AM	10/29/12	9:01 AM	"LaGrande, Washington"	WECC	human attack	0	0
10/29/12	9:00 AM	11/2/12	6:00 PM	"Delaware, Maryland"	RFC	natural	Unknown	"70,000"
10/29/12	12:00 PM	11/4/12	11:00 PM	New Jersey	RFC	natural	Unknown	"217,000"
10/29/12	1:00 PM	11/12/12	2:00 PM	"Long Island, New York"	NPCC	natural	0	"632,816"
10/29/12	2:40 PM	10/30/12	6:16 PM	"Boston, Southeast Massachusetts"	NPCC	natural	Unknown	"50,000"
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
October Continued								
10/29/12	2:45 PM	11/1/12	1:30 AM	Eastern Massachusetts	NPCC	natural	Unknown	"50,000"
10/29/12	3:00 PM	10/29/12	3:01 PM	"Las Vegas, Nevada"	WECC	human attack	N/A	N/A
10/29/12	3:15 PM	11/4/12	8:00 PM	"Connecticut, Western Massachusetts"	NPCC	natural	0	"649,075"
10/29/12	4:00 PM	11/7/12	11:48 PM	Eastern Pennsylvania	RFC	natural	0	"270,000"
10/29/12	4:00 PM	11/8/12	5:08 PM	Maryland; West Virginia	RFC	natural	Unknown	"150,000"
10/29/12	4:00 PM	11/8/12	5:08 PM	Maryland	RFC	natural	Unknown	"150,000"
10/29/12	4:00 PM	11/5/12	11:59 PM	Greater Cleveland Ohio	RFC	natural	0	"346,000"
10/29/12	4:01 PM	11/8/12	7:00 PM	"Greater New York City, New York"	NPCC	natural	0	"818,000"
10/29/12	4:03 PM	11/6/12	12:00 PM	New Jersey	NPCC	natural	Unknown	"50,000"
10/29/12	4:45 PM	10/31/12	11:00 AM	New Hampshire	NPCC	natural	N/A	"50,000"
10/29/12	5:13 PM	10/31/12	11:00 AM	Greater Baltimore Maryland	RFC	natural	0	"219,000"
10/29/12	5:30 PM	11/6/12	12:00 AM	Greater Philadelphia Pennsylvania	RFC	natural	Unknown	"850,000"
10/29/12	6:11 PM	11/4/12	10:50 PM	Central Pennsylvania	RFC	natural	Unknown	"400,000"
10/29/12	6:12 PM	10/30/12	7:35 PM	Virginia	RFC	natural	520	"156,000"
10/29/12	6:46 PM	11/3/12	10:45 AM	Southeast New York; New Jersey	NPCC; RFC	natural	Unknown	"200,000"
10/29/12	6:46 PM	11/3/12	10:45 AM	New York	NPCC; RFC	natural	Unknown	"200,000"
10/29/12	6:48 PM	11/4/12	11:36 AM	New York	NP	natural	Unknown	"371,000"
10/29/12	7:00 PM	11/2/12	5:00 AM	Indiana; Kentucky; Michigan; Ohio	RFC; SERC	natural	Unknown	"173,273"
10/29/12	7:00 PM	11/2/12	5:00 AM	Indiana	RFC; SERC	natural	Unknown	"173,273"
10/29/12	7:00 PM	11/2/12	5:00 AM	Kentucky	RFC; SERC	natural	Unknown	"173,273"
10/29/12	7:00 PM	11/2/12	5:00 AM	Michigan	RFC; SERC	natural	Unknown	"173,273"
10/29/12	7:15 PM	10/30/12	3:02 PM	Southeast and Seacoast Maine	NPCC	natural	Unknown	"50,000"
10/30/12	12:00 AM	10/30/12	12:02 AM	"Hyattsville, Maryland"	RFC	human attack	0	0
10/30/12	2:00 AM	11/1/12	10:00 PM	Greater Detroit Michigan	RFC	natural	Unknown	"133,777"
10/30/12	1:20 PM	10/30/12	1:25 PM	"Fitzwilliam, New Hampshire"	NPCC	human attack	0	0
10/30/12	3:00 PM	10/30/12	3:01 PM	"Pueblo, Colorado"	WECC	human attack	Unknown	Unknown
November								
11/2/12	9:30 AM	11/2/12	12:10 PM	"Concord, Vermont"	NPCC	human attack	0	0
11/7/12	2:21 PM	11/7/12	2:48 PM	New Hampshire	NPCC	human attack	0	0
11/8/12	9:34 AM	11/8/12	9:35 AM	"Bishopville, Maryland"	RFC	human attack	0	0
11/15/12	5:38 AM	11/15/12	5:39 AM	Southeast Massachusetts	NPCC	human attack	0	0
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
November Continued								
11/15/12	9:09 PM	11/15/12	9:26 PM	Iowa; Michigan	MRO	human attack	Unknown	Unknown
11/15/12	9:09 PM	11/15/12	9:26 PM	Iowa	MRO	human attack	Unknown	Unknown
11/17/12	10:00 AM	11/18/12	10:00 AM	"Comanche Peak, Texas"	TRE	mechanical	"1,231"	0
11/21/12	2:50 PM	11/21/12	2:51 PM	"Bethany Beach, Delaware"	RFC	human attack	N/A	N/A
11/26/12	12:37 PM	11/26/12	12:38 PM	"Frankfort, Delaware"	RFC	human attack	0	0
11/26/12	3:07 PM	11/26/12	3:08 PM	"Georgetown, Delaware"	RFC	human attack	N/A	N/A
11/27/12	1:07 PM	11/27/12	1:40 PM	New Hampshire	NPCC	human attack	0	0
December								
12/2/12	5:20 AM	12/4/12	9:00 AM	Northern California	WECC	natural	250	"125,000"
12/3/12	12:02 PM	12/3/12	12:30 PM	"Tacoma, Washington"	WECC	human attack	0	0
12/6/12	9:18 PM	12/6/12	9:31 PM	"Greater San Jose, California"	WECC	deliberate	390	Unknown
12/17/12	6:55 AM	12/17/12	7:00 AM	"Tacoma, Washington"	WECC	human attack	0	0
12/25/12	12:45 AM	12/28/12	4:15 PM	Arkansas; Louisiana; Mississippi; Texas 	SPP	natural	Unknown	"242,509"
12/25/12	12:45 AM	12/28/12	4:15 PM	Arkansas	SPP	natural	Unknown	"242,509"
12/25/12	12:45 AM	12/28/12	4:15 PM	Louisiana	SPP	natural	Unknown	"242,509"
12/25/12	12:45 AM	12/28/12	4:15 PM	Mississippi	SPP	natural	Unknown	"242,509"
12/25/12	9:28 AM	12/26/12	4:28 PM	"Houston, Texas"	TRE	natural	294	"262,000"
12/26/12	2:50 PM	12/26/12	7:40 PM	"Stantonsburg, North Carolina"	SERC	natural	3	"1,200"
12/31/12	2:21 PM	12/31/12	4:30 PM	North Carolina	SERC	Transmission Interruption	40	"12,000"
"1 Source: Submissions of all Electric Emergency Incident and Disturbance Reports (OE-417), http://www.oe.netl.doe.gov/oe417.aspx"								

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2013.txt <==
"OE-417 Electric Emergency and Disturbance (OE-417) Events, 20131"								
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
January  								
1/7/13	10:43 AM	1/7/13	10:43 AM	"Denton, Maryland"	RFC	human attack	Unknown	Unknown
1/16/13	2:25 PM	1/16/13	2:25 PM	"Denton, Maryland"	RFC	human attack	Unknown	Unknown
1/16/13	4:45 PM	1/16/13	7:26 PM	"San Juan County, New Mexico"	WECC	human attack	0	0
1/16/13	7:41 AM	1/17/13	10:58 AM	"Webster County, Iowa"	MRO	human attack	N/A	N/A
1/17/13	6:07 PM	1/20/13	7:30 PM	"Southwest Virginia, Southern West Virginia"	RFC	natural	Unknown	"127,000"
1/17/13	6:07 PM	1/20/13	7:30 PM	Virginia	RFC	natural	Unknown	"127,000"
1/17/13	7:02 PM	1/19/13	6:00 PM	Northeast Tennessee	SERC	natural	Unknown	"80,000"
1/17/13	8:35 PM	1/17/13	9:20 PM	"Elizabeth City, North Carolina"	SERC	Distribution Interruption	40	"12,000"
1/20/13	3:30 AM	1/23/13	6:15 AM	Southeastern Michigan	RFC	natural	Unknown	"146,500"
1/28/13	4:46 PM	1/28/13	6:00 PM	"Tacoma Narrows Crossing, Washington"	WECC	human attack	Unknown	Unknown
1/31/13	3:05 AM	1/31/13	4:48 AM	Central and Eastern Virginia	SERC	natural	188	"119,000"
1/31/13	6:30 AM	1/31/13	10:00 AM	Connecticut	NPCC	natural	75	"75,000"
February  								
2/2/13	9:15 PM	2/2/13	10:15 PM	"El Paso, New Mexico"	WECC	human attack	N/A	N/A
2/7/13	8:32 AM	2/7/13	9:47 AM	"Cincinnati, Ohio"	RFC	human attack	Unknown	0
2/8/13	11:38 AM	2/8/13	2:17 PM	District of Columbia; Prince George's County Maryland	RFC	mechanical	140	"52,000"
2/8/13	8:00 PM	2/11/13	8:30 PM	Central and eastern Massachusetts; Rhode Island	NPCC	natural	N/A	"50,000"
2/8/13	8:00 PM	2/11/13	8:30 PM	Massachusetts	NPCC	natural	N/A	"50,000"
2/8/13	8:55 PM	2/12/13	4:00 AM	Boston area and Southeast Massachusetts	NPCC	natural	Unknown	"50,000"
2/9/13	8:30 AM	2/9/13	3:00 PM	"El Paso, New Mexico"	WECC	human attack	Unknown	Unknown
2/10/13	7:46 PM	2/10/13	8:15 PM	Puerto Rico	N/A	deliberate	350	Unknown
2/13/13	9:30 AM	2/13/13	9:30 AM	"Fort Washington, Maryland"	RFC	human attack	1	1
2/13/13	5:39 PM	2/15/13	5:50 PM	Eastern Massachusetts	NPCC	mechanical	1	1
2/15/13	12:00 AM	2/15/13	12:01 AM	"Tuxedo, Maryland"	RFC	human attack	N/A	N/A
2/16/13	7:54 AM	2/16/13	7:54 AM	Prince George's County Maryland	RFC	human attack	1	1
2/19/13	4:01 PM	2/20/13	12:55 PM	"Stockton, California"	WECC	deliberate	"13,850"	"6,810"
2/21/13	11:00 AM	2/21/13	11:30 AM	"Las Cruces, New Mexico"	WECC	human attack	Unknown	Unknown
2/26/13	1:00 PM	3/1/13	10:00 AM	Northern Missouri	SERC	natural	Unknown	"56,444"
March								
3/3/13	6:39 AM	3/3/13	10:29 AM	"Merced County, California"	WECC	Transmission System Interruption	300	"58,850"
3/3/13	4:27 PM	3/3/13	6:20 PM	"Tacoma Park, Maryland"	RFC	human attack	Unknown	Unknown
3/4/13	9:49 AM	3/4/13	10:00 PM	Metropolitan area Puerto Rico	N/A	mechanical	Unknown	Unknown
3/6/13	8:22 AM	3/7/13	10:27 AM	Northwest Virginia	SERC	natural	400	"233,000"
3/18/13	5:21 AM	3/18/13	5:41 AM	Systemwide Puerto Rico	N/A	deliberate	350	"262,937"
3/18/13	5:50 PM	3/18/13	6:07 PM	Northeast Florida	FRCC	human attack	0	0
3/18/13	7:30 PM	3/20/13	2:30 PM	North/Central Alabama; Georgia	SERC	natural	800	"240,000"
3/18/13	7:30 PM	3/20/13	2:30 PM	Alabama	SERC	natural	800	"240,000"
3/23/13	7:00 AM	3/23/13	9:00 AM	Connecticut	NPCC	human attack	Unknown	Unknown
3/27/13	10:25 AM	3/27/13	12:19 PM	Western Massachusetts	NPCC	human attack	Unknown	Unknown
3/28/13	1:01 PM	3/28/13	1:02 PM	"Wilmington, Delaware"	RFC	human attack	Unknown	Unknown
3/29/13	10:16 AM	3/29/13	10:17 AM	Maryland	RFC	human attack	Unknown	Unknown
April								
4/1/13	8:40 AM	4/1/13	8:41 AM	Connecticut	NPCC	human attack	Unknown	Unknown
4/3/13	11:05 AM	4/3/13	2:00 PM	"Colorado Springs, Colorado"	WECC	human attack	0	0
4/9/13	11:30 AM	4/9/13	11:31 AM	"Delaware City, Delaware"	RFC	human attack	N/A	N/A
4/16/13	1:47 AM	4/18/13	3:25 PM	California	WECC	human attack	N/A	0
4/17/13	3:36 PM	4/17/13	4:53 PM	"Colbert Steam Plant in Cherokee, Alabama"	SERC	human attack	Unknown	Unknown
4/18/13	3:00 PM	4/21/13	3:30 AM	"Southeast Michigan, Michigan"	RFC	natural	Unknown	"99,188"
4/21/13	2:11 AM	4/21/13	12:30 PM	East Tennessee	SERC	human attack	N/A	N/A
4/23/13	11:00 AM	4/23/13	11:01 AM	"Newark, Delaware"	RFC	human attack	Unknown	Unknown
4/23/13	12:49 AM	4/23/13	4:04 AM	"South of Humboldt, California"	WECC	deliberate	80	1
4/25/13	4:00 PM	4/26/13	10:55 AM	"Sunol, California"	WECC	human attack	0	0
May								
5/1/13	9:22 AM	5/1/13	9:24 AM	Northeast Colorado 	WECC	deliberate	123	"35,230"
5/2/13	6:52 AM	5/2/13	10:07 AM	Unknown	WECC	deliberate	Unknown	Unknown
5/9/13	1:21 PM	5/9/13	4:21 PM	"Alberta, Canada; Washington State"	WECC	deliberate	Unknown	Unknown
5/13/13	12:52 PM	Ongoing	Ongoing	Central California	WECC	mechanical	176	Unknown
5/14/13	12:01 AM	5/14/13	1:59 PM	"Portland, Oregon"	WECC	human attack	N/A	N/A
5/14/13	10:25 AM	5/14/13	11:42 AM	New Hampshire	NPCC	human attack	N/A	N/A
5/15/13	2:11 PM	5/15/13	2:12 PM	"Wilmington, Delaware"	RFC	human attack	Unknown	Unknown
5/17/13	8:35 AM	5/17/13	8:36 AM	"Newcastle, Delaware"	RFC	human attack	Unknown	Unknown
5/20/13	3:00 PM	5/22/13	5:00 PM	"Moore, Oklahoma"	SPP	natural	Unknown	"41,306"
5/20/13	5:22 PM	5/20/13	9:09 PM	Gonzales Area Louisiana	SERC	deliberate	103	"21,800"
5/22/13	10:51 AM	5/22/13	10:57 AM	System wide Puerto Rico	N/A	deliberate	280	"197,287"
5/28/13	1:00 PM	5/28/13	6:00 PM	Maine	NPCC	human attack	None	None
5/29/13	12:00 AM	5/29/13	12:02 AM	"Henrico County, Virginia"	SERC	human attack	Unknown	Unknown
5/29/13	8:58 PM	5/31/13	2:53 PM	Central and Eastern New York	NPCC	natural	Unknown	"61,795"
5/29/13	9:52 AM	5/29/13	9:53 AM	"Wilmington, Delaware"	RFC	human attack	N/A	N/A
5/30/13	10:15 AM	5/30/13	10:16 AM	"Saranac, New York"	NPCC	human attack	N/A	N/A
5/31/13	1:00 AM	5/31/13	1:30 AM	"Maumelle, Arkansas"	SPP	natural	N/A	N/A
5/31/13	6:00 PM	6/4/13	10:30 AM	"El Reno, S. Oklahoma City, Oklahoma"	SPP	natural	Unknown	"127,000"
5/31/13	7:07 PM	6/1/13	2:15 PM	"Southeast Kansas, Northeast Oklahoma"	MRO	Transmission System Interruption	102	"6,300"
5/31/13	7:07 PM	6/1/13	2:15 PM	Kansas	MRO	Transmission System Interruption	102	"6,300"
5/31/13	7:30 PM	6/1/13	8:00 PM	St. Louis Metro Area Missouri	SERC	natural	Unknown	"100,000"
June								
6/3/13	12:50 PM	6/3/13	1:36 PM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Alabama	SERC	natural	550	"165,798"
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Georgia	SERC	natural	550	"165,798"
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Illinois	SERC	natural	550	"165,798"
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Mississippi	SERC	natural	550	"165,798"
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Tennessee	SERC	natural	550	"165,798"
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Virginia	SERC	natural	550	"165,798"
6/13/13	3:30 PM	6/13/13	4:00 PM	District of Columbia; Maryland	RFC	natural	700	"40,000"
6/13/13	4:08 PM	6/14/13	5:16 PM	"Richmond Metro area, Virginia"	SERC	natural	900	"283,000"
6/13/13	1:17 PM	6/14/13	5:35 PM	Western Piedmont North Carolina	SERC	natural	"1,000"	"175,000"
6/13/13	5:45 PM	6/14/13	6:30 PM	Central and Eastern North Carolina	SERC	natural	Unknown	"53,000"
6/13/13	3:20 PM	6/14/13	9:10 PM	Ohio; Virginia; West Virginia	RFC; SERC	natural	Unknown	"90,247"
6/13/13	3:20 PM	6/14/13	9:10 PM	Ohio	RFC; SERC	natural	Unknown	"90,247"
6/13/13	3:20 PM	6/14/13	9:10 PM	Virginia	RFC; SERC	natural	Unknown	"90,247"
6/17/13	4:17 PM	6/17/13	6:49 PM	Hillsborough County Florida	FRCC	deliberate	180	37
6/18/13	3:51 PM	6/18/13	4:23 PM	Wyoming	WECC	deliberate	6	Unknown
6/19/13	7:57 PM	6/19/13	8:09 PM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
6/20/13	6:00 PM	6/21/13	10:00 AM	"Richie Station (No. 123), Maryland"	RFC	human attack	Unknown	Unknown
6/21/13	8:31 AM	10/30/13	2:09 PM	"Michigan, Iowa"	MRO	human attack	Unknown	Unknown
6/21/13	7:40 AM	6/21/13	12:14 PM	Pahrump Nevada	WECC	human attack	Unknown	"1,100"
6/21/13	3:00 AM	6/26/13	12:00 PM	Minnesota	MRO	natural	Unknown	"193,000"
6/21/13	11:14 PM	6/21/13	11:15 PM	New Castle Delaware	RFC	human attack	Unknown	Unknown
6/21/13	5:39 PM	6/24/13	6:00 AM	Minneapolis/St. Paul area Minnesota	MRO	natural	Unknown	"400,000"
6/22/13	4:12 PM	6/22/13	5:45 PM	Eastern Montana	WECC	human attack	Unknown	Unknown
6/22/13	4:59 AM	6/22/13	9:28 PM	Medford Oregon	WECC	human attack	N/A	N/A
6/23/13	9:20 PM	6/24/13	1:35 AM	Central Coast California	WECC	natural	Unknown	"148,000"
6/24/13	7:30 PM	6/25/13	5:46 PM	Illinois	RFC	natural	Unknown	"283,451"
6/24/13	7:30 PM	6/26/13	5:00 PM	Indiana	RFC	natural	Unknown	"86,615"
6/27/13	5:00 PM	6/28/13	12:00 AM	South Eastern Michigan	RFC	natural	Unknown	"138,000"
6/27/13	1:10 AM	6/27/13	2:45 AM	"Richie Substation,Seat Pleasant, Maryland"	RFC	human attack	Unknown	Unknown
6/28/13	6:02 PM	6/28/13	8:46 PM	"Los Angeles and Orange Counties, California"	WECC	mechanical	240	"65,255"
6/28/13	1:00 PM	6/28/13	1:01 PM	Vermont	NPCC	human attack	Unknown	Unknown
6/28/13	5:14 PM	6/28/13	5:15 PM	New Castle Delaware	RFC	human attack	Unknown	Unknown
July								
7/2/13	2:20 PM	7/5/13	3:30 PM	"Alberta, Canada"	WECC	deliberate	200	Unknown
7/3/13	9:34 AM	7/3/13	10:52 AM	Sacramento California	WECC	human attack	0	0
7/3/13	12:04 PM	7/3/13	12:48 PM	System-wide Puerto Rico	N/A	deliberate	480	"393,000"
7/5/13	12:05 AM	7/5/13	1:51 AM	California	WECC	human attack	Unknown	"2,500"
7/10/13	2:30 PM	7/10/13	2:45 PM	"Boston, Massachusetts"	NPCC	human attack	0	0
7/10/13	5:30 PM	7/11/13	8:00 PM	AEP Ohio Power Footprint	RFC	natural	N/A	"122,314"
7/11/13	11:20 PM	7/14/13	3:22 PM	Arizona	WECC	human attack	455	Unknown
7/12/13	10:00 AM	7/12/13	10:01 AM	Washington	WECC	human attack	Unknown	Unknown
7/17/13	3:30 PM	7/19/13	6:45 AM	"Holtsville, New York"	NPCC	mechanical	417	Unknown
7/18/13	3:15 AM	7/18/13	3:59 AM	Utah	WECC	human attack	N/A	N/A
7/18/13	11:30 AM	7/19/13	5:30 PM	Upstate New York	NPCC	natural	Unknown	Unknown
7/18/13	11:45 PM	7/19/13	10:05 AM	Southern Orange County California	WECC	mechanical	200	"123,000"
7/19/13	6:00 PM	7/20/13	9:00 AM	Michigan	RFC	natural	Unknown	"156,627"
7/19/13	10:30 PM	7/21/13	8:00 PM	New York	NPCC	natural	Unknown	"74,300"
7/22/13	7:00 AM	7/22/13	3:00 PM	California	WECC	human attack	Unknown	Unknown
7/23/13	11:38 PM	7/25/13	4:30 AM	"Tulsa, Oklahoma"	SPP	natural	500	"92,748"
7/25/13	1:10 PM	7/25/13	1:15 PM	"Polk Substation, Tacoma Washington"	WECC	human attack	N/A	N/A
August								
8/1/13	11:00 AM	8/1/13	4:00 PM	"Newburgh, New York"	NPCC	human attack	N/A	N/A
8/1/13	6:54 PM	8/1/13	7:37 PM	Western British Columbia	WECC	deliberate	420	Unknown
8/1/13	11:19 PM	8/2/13	12:49 AM	Daytona Beach Florida	FRCC	deliberate	297	"104,498"
8/4/13	3:00 AM	8/4/13	4:00 AM	Utah	WECC	human attack	N/A	N/A
8/5/13	6:35 PM	8/5/13	6:45 PM	"Vancouver, British Columbia"	WECC	natural	Unknown	Unknown
8/6/13	4:00 PM	8/6/13	5:32 PM	"Holloman Air Force Base, New Mexico"	WECC	human attack	Unknown	Unknown
8/7/13	7:30 AM	8/7/13	9:14 AM	"Green Bay, Wisconsin"	MRO	mechanical	Unknown	Unknown
8/7/13	2:30 PM	8/8/13	1:00 PM	"Arlington, Oregon"	WECC	human attack	Unknown	Unknown
8/7/13	12:15 AM	8/7/13	9:27 PM	Eastern Central Wisconsin	MRO	natural	220	"51,160"
8/12/13	11:55 AM	8/12/13	11:59 AM	"Portland, Oregon"	WECC	human attack	Unknown	Unknown
8/16/13	4:58 PM	8/17/13	11:58 PM	Houston Service Area Texas	TRE	natural	Unknown	"219,681"
8/19/13	7:06 PM	8/20/13	6:02 AM	Central California	WECC	natural	685	"124,000"
8/21/13	2:00 PM	8/21/13	2:01 PM	"Cabot, Arkansas"	SERC	human attack	N/A	N/A
8/22/13	8:40 AM	8/22/13	11:49 AM	"Gila River, Arizona"	WECC	human attack	N/A	N/A
8/22/13	12:55 PM	8/22/13	2:45 PM	"New Castle, Delaware"	RFC	human attack	Unknown	Unknown
8/23/13	7:30 AM	8/23/13	7:31 AM	"New Castle, Delaware"	RFC	human attack	Unknown	N/A
8/26/13	8:15 PM	8/26/13	8:16 PM	Tacoma Washington	WECC	human attack	Unknown	Unknown
8/28/13	9:30 AM	8/28/13	9:31 AM	Sweetwater County Wyoming	WECC	human attack	N/A	N/A
8/29/13	2:57 PM	8/29/13	3:29 PM	"Ashland, Wisconsin"	MRO	natural	15	"7,000"
8/29/13	9:50 AM	8/29/13	9:50 AM	"Joplin, Missouri"	N/A	human attack	Unknown	Unknown
8/30/13	7:30 PM	8/31/13	1:30 AM	Entire ComEd territory Illinois	RFC	natural	Unknown	"157,000"
September								
9/10/13	5:42 PM	9/11/13	12:02 AM	"Erie, Pennsylvania"	RFC	deliberate	105	Unknown
9/11/13	4:00 PM	9/15/13	4:00 PM	Southeastern Michigan	RFC	natural	400	"75,000"
9/29/13	12:00 AM	9/29/13	1:00 AM	Cabot Arkansas	SERC	human attack	Unknown	Unknown
October								
10/6/13	7:25 AM	10/6/13	9:15 AM	"Jacksonville, Arkansas"	SPP	human attack	Unknown	"9,200"
10/11/13	2:30 PM	10/11/13	6:30 PM	"Keo, Arkansas"	SERC	human attack	Unknown	Unknown
10/16/13	11:15 AM	10/16/13	6:00 PM	"Roxboro Plant, North Carolina"	SERC	human attack	0	0
10/19/13	2:32 PM	10/19/13	10:00 PM	California	WECC	human attack	Unknown	Unknown
10/21/13	5:18 AM	10/21/13	5:33 AM	Location Unknown	WECC	deliberate	115	433
10/26/13	7:13 AM	10/26/13	7:14 AM	Arizona	WECC	human attack	Unknown	Unknown
10/27/13	4:27 AM	10/27/13	10:27 PM	"Houston, Texas"	TRE	natural	Unknown	"171,117"
November								
11/1/13	1:26 PM	11/1/13	1:27 PM	"Wilmington, Delaware"	RFC	human attack	Unknown	Unknown
11/2/13	8:25 AM	11/2/13	8:26 AM	"Salt Lake City, Utah"	WECC	human attack	N/A	N/A
11/2/13	12:00 AM	11/4/13	6:00 AM	"King, Whatcom, and Skagit, Washington"	WECC	natural	Unknown	"105,000"
11/4/13	9:04 AM	11/4/13	9:05 AM	Connecticut	NPCC	human attack	Unknown	Unknown
11/5/13	10:10 AM	11/7/13	10:10 AM	Indiana	RFC	human attack	Unknown	Unknown
11/12/13	2:04 PM	11/12/13	2:05 PM	"Valle, California"	WECC	deliberate	55	"48,400"
11/12/13	9:14 AM	11/12/13	10:30 AM	Eastern Central New Mexico	SPP	Loss of Power from Wholesale Provider; Major Distribution Disruption	Unknown	Unknown
11/16/13	3:15 PM	11/16/13	3:16 PM	"Salt Lake County, Utah"	WECC	human attack	N/A	N/A
11/17/13	7:00 AM	11/20/13	6:54 PM	Michigan	RFC	natural	Unknown	"325,325"
11/17/13	12:35 PM	11/17/13	1:40 PM	"Rochelle, Indiana"	RFC	deliberate	38	"7,500"
11/17/13	4:47 PM	11/20/13	11:59 AM	Central Indiana	RFC	natural	535	"61,705"
11/17/13	4:45 PM	11/21/13	4:45 PM	Entire Lower Peninsula Michigan	RFC	natural	Unknown	"50,000"
11/17/13	12:35 PM	11/20/13	11:00 AM	"Central Missouri, Central Illinois"	SERC	natural	Unknown	"200,000"
11/17/13	12:35 PM	11/20/13	11:00 AM	Missouri	SERC	natural	Unknown	"200,000"
11/17/13	1:06 PM	11/20/13	1:06 PM	North Central Indiana	RFC	natural	Unknown	"75,065"
11/17/13	4:19 PM	11/18/13	6:00 PM	"Indiana, Michigan"	RFC	natural	Unknown	"77,346"
11/17/13	4:19 PM	11/18/13	6:00 PM	Indiana	RFC	natural	Unknown	"77,346"
11/17/13	2:31 PM	11/17/13	10:30 PM	Entire ComEd Territory Illinois	RFC	natural	Unknown	"190,000"
11/17/13	4:47 PM	11/20/13	4:47 PM	Central Indiana	RFC	natural	Unknown	"61,705"
11/20/13	3:08 AM	11/20/13	3:09 AM	Salt Lake County Utah	WECC	human attack	Unknown	Unknown
11/21/13	7:45 PM	11/22/13	3:20 AM	Northern California	WECC	natural	150	"89,500"
11/24/13	7:38 AM	11/24/13	7:39 AM	Salt Lake County Utah	WECC	human attack	N/A	N/A
December								
12/4/13	5:00 AM	12/4/13	4:17 PM	"Idaho Falls Area Idaho, Utah-Idaho Border Utah"	WECC	deliberate	150	Unknown
12/4/13	5:00 AM	12/4/13	4:17 PM	Idaho	WECC	deliberate	150	Unknown
12/6/13	8:47 AM	12/6/13	8:49 AM	"Saratoga, Utah"	WECC	human attack	N/A	N/A
12/6/13	1:51 AM	12/11/13	12:00 PM	"Greater Houston, Texas"	TRE	natural	Unknown	"881,000"
12/9/13	6:54 AM	12/9/13	2:22 PM	Virginia Service Territory	SERC	natural	293	"88,000"
12/10/13	1:01 AM	12/11/13	1:01 AM	Arizona	WECC	human attack	Unknown	Unknown
12/13/13	11:00 AM	12/27/13	11:00 AM	Texas	TRE	mechanical	Unknown	Unknown
12/13/13	11:00 AM	12/27/13	11:00 AM	Texas	TE	mechanical	Unknown	Unknown
12/22/13	6:16 AM	12/24/13	11:59 PM	Frontier/Genesee/Northern New York	NPCC	natural	Unknown	"59,000"
12/22/13	6:30 AM	12/25/13	5:12 AM	Michigan	RFC	natural	350	"140,735"
12/22/13	3:28 AM	12/28/13	11:45 PM	"Southern Lower Penninsula, Michigan"	RFC	natural	Unknown	"50,000"
12/23/13	3:20 PM	12/25/13	11:32 AM	Central Maine Maine	NPCC	natural	Unknown	"52,500"
12/27/13	9:43 AM	12/27/13	12:43 PM	Gilabend Arizona	WECC	human attack	N/A	N/A
12/30/13	11:00 AM	12/30/13	11:01 AM	Salt Lake County Utah	WECC	human attack	N/A	N/A
12/30/13	11:00 AM	1/1/14	8:00 AM	North of Roosevelt lake Arizona	WECC	human attack	N/A	N/A
								
"1 Source: Submissions of all Electric Emergency Incident and Disturbance Reports (OE-417), http://www.oe.netl.doe.gov/oe417.aspx"								

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2014.txt <==
"OE-417 Electric Emergency and Disturbance (OE-417) Events, 20141"								
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
January  								
1/6/14	7:50 PM	1/6/14	8:44 PM	District of Columbia	RFC	natural	Unknown	Unknown
1/6/14	7:50 PM	1/6/14	8:44 PM	Unknown	RFC	natural	Unknown	Unknown
1/6/14	7:52 PM	1/6/14	8:45 PM	Delaware	RFC	natural	Unknown	Unknown
1/6/14	8:45 PM	1/7/14	9:00 PM	Unknown	RFC	natural	Unknown	Unknown
1/6/14	7:50 PM	1/6/14	8:49 PM	Pennsylvania	RFC	natural	200	"62,000"
1/6/14	7:50 PM	1/6/14	8:44 PM	Pennsylvania	RFC	natural	Unknown	Unknown
1/6/14	2:37 PM	1/6/14	2:38 PM	Utah	RFC	human attack	N/A	N/A
1/6/14	10:00 PM	1/6/14	10:01 PM	Kentucky	RFC	natural	Unknown	Unknown
1/6/14	7:01 AM	1/7/14	9:00 AM	Texas	TRE	natural	N/A	N/A
1/7/14	9:00 PM	1/8/14	9:00 AM	Unknown	RFC	natural	Unknown	Unknown
1/7/14	6:18 AM	1/7/14	6:19 AM	Pennsylvania	RFC	natural	Unknown	Unknown
1/7/14	7:58 AM	1/7/14	11:00 AM	North Carolina	SERC	natural	"14,435"	Unknown
1/7/14	4:15 PM	1/8/14	1:20 PM	North Carolina	SERC	natural	Unknown	Unknown
1/7/14	6:00 AM	1/7/14	8:30 AM	Northeast Tennessee	SERC	natural	Unknown	Unknown
1/7/14	6:00 AM	1/7/14	8:30 AM	Tennessee	SERC	natural	Unknown	Unknown
1/7/14	6:00 PM	1/7/14	11:00 PM	South Carolina	SERC	natural	"4,853"	"677,858"
1/7/14	10:59 AM	1/9/14	9:00 AM	Illinois	RFC	mechanical	N/A	N/A
1/7/14	9:30 AM	1/8/14	9:30 AM	"Piedmont North Carolina, Piedmont South Carolina"	SERC	natural	Unknown	Unknown
1/7/14	9:30 AM	1/8/14	9:30 AM	North Carolina	SERC	natural	Unknown	Unknown
1/8/14	5:00 AM	1/8/14	6:30 AM	Unknown	RFC	natural	576	Unknown
1/8/14	6:00 AM	1/8/14	9:00 AM	South Carolina	SERC	natural	"4,545"	"677,858"
1/13/14	4:44 PM	1/13/14	4:45 PM	Arizona	WECC	human attack	N/A	N/A
1/15/14	2:32 PM	1/15/14	2:45 PM	Utah	WECC	human attack	Unknown	Unknown
1/16/14	12:30 PM	1/16/14	1:57 PM	Arizona	WECC	human attack	N/A	N/A
1/17/14	12:20 PM	1/17/14	12:20 PM	Ohio	RFC	human attack	Unknown	Unknown
1/17/14	10:30 AM	1/28/14	9:00 AM	Illinois	RFC	mechanical	Unknown	Unknown
1/18/14	5:39 PM	Unknown	Unknown	Unknown	RFC	deliberate	Unknown	Unknown
1/18/14	9:00 AM	1/18/14	9:45 AM	Texas	TRE	deliberate	Unknown	Unknown
1/21/14	5:00 PM	Unknown	Unknown	New Jersey	RFC	human attack	Unknown	Unknown
1/21/14	12:14 PM	1/21/14	12:39 PM	Missouri	SERC	human attack	10	Unknown
1/22/14	1:55 PM	1/22/14	2:55 PM	Wisconsin	MRO	human attack	Unknown	Unknown
1/22/14	9:45 AM	1/22/14	8:19 PM	Ohio	RFC	human attack	Unknown	Unknown
1/22/14	9:15 PM	1/23/14	3:08 AM	"Burlington County, New Jersey"	RFC	human attack	Unknown	Unknown
1/22/14	12:30 AM	1/22/14	2:45 AM	Wisconsin	MRO	human attack	Unknown	Unknown
1/23/14	4:00 AM	1/24/14	12:00 PM	Tennessee	SERC	natural	Unknown	Unknown
1/23/14	9:17 PM	1/24/14	5:00 PM	"Wynoochee, Washington"	WECC	human attack	Unknown	Unknown
1/23/14	1:04 PM	1/24/14	9:00 AM	Maryland	RFC	natural	Unknown	Unknown
1/23/14	4:00 PM	1/24/14	12:00 PM	Tennessee	SERC	natural	Unknown	Unknown
1/24/14	12:00 AM	4/9/14	11:53 AM	Wisconsin	RFC	mechanical	Unknown	Unknown
1/24/14	3:30 PM	1/24/14	5:00 PM	Wisconsin	MRO	human attack	Unknown	Unknown
1/25/14	10:00 AM	1/25/14	11:00 AM	"Madison, Wisconsin"	MRO	human attack	Unknown	Unknown
1/26/14	11:00 PM	Unknown	Unknown	New Jersey	RFC	human attack	Unknown	Unknown
1/26/14	9:00 PM	1/27/14	11:00 AM	Oregon	WECC	human attack	N/A	N/A
1/27/14	2:20 PM	1/28/14	9:00 PM	Maryland	RFC	natural	Unknown	Unknown
1/29/14	4:00 PM	1/29/14	4:44 PM	Unknown	MRO	human attack	Unknown	Unknown
1/30/14	3:00 PM	Unknown	Unknown	Arizona	WECC	human attack	Unknown	Unknown
February  								
2/5/14	12:00 AM	2/9/14	6:00 PM	"Maryland, West Virginia"	RFC	natural	Unknown	"101,580"
2/5/14	12:00 AM	2/9/14	6:00 PM	Maryland	RFC	natural	Unknown	"101,580"
2/5/14	1:00 AM	2/9/14	8:40 PM	Pennsylvania	RFC	natural	Unknown	"144,000"
2/5/14	5:00 AM	2/5/14	5:01 AM	Pennsylvania	RFC	natural	Unknown	"715,000"
2/5/14	7:00 AM	2/23/14	7:00 AM	New York	NPCC	mechanical	300	Unknown
2/5/14	7:35 AM	2/7/14	4:03 AM	"Lancaster Region, Pennsylvania"	RFC	natural	Unknown	"62,159"
2/5/14	8:05 AM	2/5/14	8:06 AM	"Baltimore, Maryland"	RFC	natural	800	"181,000"
2/6/14	1:00 PM	2/6/14	10:00 PM	California	WECC	mechanical	"4,000"	Unknown
2/6/14	1:05 PM	2/6/14	7:15 PM	Northern California	WECC	mechanical	160	Unknown
2/6/14	1:58 PM	2/6/14	8:40 PM	Rio Grande Valley Texas	TRE	deliberate	Unknown	Unknown
2/6/14	2:15 PM	2/6/14	7:39 PM	California	WECC	mechanical	611	Unknown
2/6/14	3:35 PM	2/7/14	11:30 AM	ERCOT Region Texas	TRE	deliberate	Unknown	Unknown
2/7/14	7:00 AM	3/21/14	8:00 AM	Niagara County New York	NPCC	mechanical	675	Unknown
2/7/14	4:30 PM	2/8/14	9:00 AM	ERCOT Region Texas	TRE	deliberate	Unknown	Unknown
2/7/14	4:50 PM	2/7/14	8:30 PM	Texas	TRE	deliberate	Unknown	Unknown
2/12/14	7:48 AM	2/15/14	4:30 AM	Northern/Northeastern Georgia	SERC	natural	"1,246"	"373,835"
2/12/14	11:03 AM	2/15/14	8:40 AM	South Carolina	SERC	natural	700	"120,124"
2/12/14	12:10 PM	2/15/14	3:20 PM	North Carolina	SERC	natural	Unknown	"200,000"
2/12/14	2:15 PM	2/12/14	2:16 PM	Vermont	NPCC	human attack	Unknown	Unknown
2/14/14	1:00 PM	2/14/14	3:00 PM	"Portland, Oregon"	WECC	human attack	Unknown	Unknown
2/18/14	6:43 PM	2/18/14	6:44 PM	"Bend, Oregon"	WECC	human attack	N/A	N/A
2/20/14	4:40 PM	2/21/14	11:59 PM	"Missouri, Illinois"	SERC	natural	Unknown	"66,000"
2/21/14	2:53 AM	2/21/14	9:00 PM	Northern/Northeastern Georgia	SERC	natural	221	"66,445"
March								
3/2/14	7:00 PM	3/4/14	9:00 AM	ERCOT Region Texas	TRE	natural	N/A	N/A
3/3/14	5:25 PM	3/3/14	5:25 PM	New York	NPCC	human attack	Unknown	Unknown
3/3/14	6:40 AM	3/3/14	3:28 PM	Tennessee	SERC	natural	Unknown	"65,904"
3/3/14	1:48 AM	3/3/14	1:49 AM	"Mid-Columbia River Generation, Washington"	WECC	mechanical	630	Unknown
3/4/14	9:06 AM	3/17/14	9:06 AM	"Weston, Wisconsin"	MRO	mechanical	Unknown	Unknown
3/5/14	5:06 PM	3/5/14	5:07 PM	"Salt Lake City, Utah"	WECC	human attack	Unknown	Unknown
3/7/14	3:30 AM	3/7/14	9:00 PM	"Triad, North Carolina"	SERC	natural	1500	"370,900"
3/11/14	12:00 AM	3/13/14	12:00 AM	"Boone County, Iowa"	MRO	human attack	Unknown	Unknown
3/12/14	7:35 PM	3/13/14	12:00 PM	North Carolina	SERC	natural	250	"61,377"
3/14/14	12:34 PM	3/14/14	4:45 PM	"Boone County, Iowa"	MRO	human attack	Unknown	Unknown
3/17/14	5:25 PM	3/18/14	12:56 AM	"Glendale, Arizona"	WECC	human attack	N/A	N/A
3/20/14	12:00 AM	3/20/14	12:01 AM	New York	NPCC	human attack	Unknown	Unknown
3/24/14	11:07 AM	3/24/14	11:08 AM	"Salt Lake City, Utah"	WECC	human attack	N/A	N/A
3/26/14	4:00 PM	4/10/14	12:00 PM	Iowa	MRO	human attack	N/A	N/A
3/26/14	1:37 PM	3/26/14	2:33 PM	Montana	WECC	deliberate	Unknown	Unknown
3/31/14	3:41 PM	3/31/14	8:08 PM	Puerto Rico	N/A	deliberate	Unknown	Unknown
April								
4/3/14	12:00 AM	Unknown	Unknown	Texas	TRE	mechanical	Unknown	Unknown
4/3/14	2:45 PM	4/9/14	11:53 AM	Wisconsin	MRO	mechanical	Unknown	Unknown
4/4/14	3:30 AM	4/4/14	8:15 AM	Central Arkansas	SERC	natural	Unknown	"57,200"
4/8/14	1:00 PM	4/8/14	1:01 PM	"Davis, California"	WECC	human attack	Unknown	Unknown
4/8/14	11:09 AM	4/8/14	11:20 AM	Puerto Rico	N/A	deliberate	Unknown	Unknown
4/12/14	6:15 PM	4/14/14	9:00 AM	Western and Central Michigan	RFC	natural	Unknown	"50,000"
4/12/14	8:00 PM	4/15/14	7:30 PM	Michigan	RFC	natural	Unknown	"164,000"
4/23/14	7:45 PM	4/23/14	8:37 PM	"Baton Rouge, Louisiana"	SERC	deliberate	163	"28,000"
4/24/14	3:02 PM	4/24/14	5:13 PM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
4/25/14	7:00 AM	4/25/14	7:30 AM	Delaware	RFC	human attack	Unknown	Unknown
4/27/14	9:15 AM	Unknown	Unknown	"Alberta, Canada"	WECC	deliberate	9750	"4,000,000"
4/27/14	12:07 PM	4/27/14	12:09 PM	"Albany, Oregon"	WECC	human attack	Unknown	Unknown
4/29/14	11:30 PM	4/30/14	12:30 PM	"Mississippi, Alabama"	SERC	natural	355	"106,648"
4/29/14	9:37 AM	5/1/14	9:00 AM	"Northeastern Mississippi, Northern Alabama"	SERC	natural	Unknown	"57,000"
4/29/14	9:37 AM	5/1/14	9:00 AM	Mississippi	SERC	natural	Unknown	"57,000"
4/30/14	3:50 AM	4/30/14	2:00 PM	"Alabama, Florida, Georgia"	SERC	natural	296	"89,000"
4/30/14	3:50 AM	4/30/14	2:00 PM	Alabama	SERC	natural	296	"89,000"
4/30/14	3:50 AM	4/30/14	2:00 PM	Florida	SERC	natural	296	"89,000"
May								
5/8/14	8:39 AM	5/8/14	8:40 AM	"Imperial Valley, California"	WECC	human attack	Unknown	Unknown
5/8/14	1:00 AM	5/8/14	1:01 AM	Mississippi	SERC	human attack	Unknown	Unknown
5/9/14	6:00 PM	5/11/14	1:00 PM	Indiana	RFC	natural	Unknown	"56,000"
5/11/14	6:38 PM	5/11/14	6:39 PM	"MISO North, Minnesota"	MRO	human attack	Unknown	Unknown
5/12/14	1:14 PM	5/12/14	1:15 PM	"Layton, Utah"	WECC	human attack	Unknown	Unknown
5/14/14	3:34 PM	Unknown	Unknown	"San Diego & Orange Counties, California"	WECC	natural	N/A	426
5/15/14	10:43 AM	Unknown	Unknown	"San Diego & Orange Counties, California"	WECC	natural	"3,300"	"1,400,000"
5/15/14	12:10 PM	5/15/14	12:13 PM	"Whiting, Indiana"	RFC	human attack	N/A	N/A
5/16/14	10:43 AM	5/16/14	9:00 PM	"San Diego & Orange Counties, California"	WECC	natural	"3,900"	"1,400,000"
5/20/14	7:01 AM	5/20/14	7:02 AM	"Duchesne County, Utah"	WECC	human attack	N/A	N/A
5/23/14	3:00 PM	5/25/14	7:00 PM	North Carolina	SERC	human attack	Unknown	Unknown
5/26/14	12:31 PM	5/26/14	1:18 PM	"British Columbia & Alberta, Canada"	WECC	deliberate	Unknown	Unknown
5/27/14	11:00 AM	5/27/14	4:53 PM	"Phoenix, Arizona"	WECC	human attack	N/A	N/A
June								
6/3/14	1:38 AM	6/3/14	1:43 AM	Texas	ERCOT	human attack	Unknown	Unknown
6/3/14	3:32 PM	6/3/14	3:59 PM	"Alberta, Canada"	WECC	deliberate	338	N/A
6/5/14	3:00 AM	6/7/14	11:45 PM	"Shelby County, Tennessee"	SERC	natural	494	"38,500"
6/6/14	1:00 PM	Unknown	Unknown	Texas	ERCOT	mechanical	Unknown	Unknown
6/5/14	1:06 PM	6/5/14	1:07 PM	West Tennessee	SERC	natural	Unknown	"56,475"
6/7/14	11:00 PM	6/8/14	5:30 AM	"North and Central , Alabama"	SERC	natural	217	"65,000"
6/9/14	11:07 AM	6/9/14	11:30 AM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
6/11/14	9:30 AM	6/11/14	9:31 AM	"Nogales, Arizona"	WECC	human attack	N/A	N/A
6/10/14	9:50 PM	6/11/14	2:30 PM	West Virginia	RFC	natural	Unknown	"66,383"
6/11/14	4:00 PM	6/11/14	4:30 PM	Southern Mississippi	SERC	human attack	N/A	N/A
6/12/14	9:10 AM	6/12/14	9:11 AM	"Somervell County, Texas"	ERCOT	human attack	Unknown	Unknown
6/15/14	12:00 AM	6/15/14	1:00 AM	Central Minnesota	MRO	natural	Unknown	"55,951"
6/18/14	9:52 AM	6/18/14	7:00 PM	Washington	WECC	human attack	Unknown	Unknown
6/18/14	5:00 PM	6/20/14	3:00 PM	Southeast Michigan	RFC	natural	Unknown	"138,802"
6/19/14	8:47 AM	6/19/14	8:48 AM	"Nashville, Tennessee"	SERC	human attack	Unknown	Unknown
6/24/14	2:54 PM	6/24/14	2:55 PM	"Nashville, Tennessee"	SERC	human attack	Unknown	Unknown
6/27/14	1:21 PM	Unknown	Unknown	Wisconsin	MRO	mechanical	Unknown	Unknown
6/30/14	5:55 PM	7/1/14	2:53 AM	Southeast  Wisconsin	MRO	natural	424	"120,000"
6/30/14	8:00 PM	7/2/14	6:30 PM	Illinois	RFC	natural	Unknown	"420,000"
6/30/14	11:20 PM	7/1/14	5:00 PM	North Central Indiana	RFC	natural	Unknown	"127,000"
July								
7/1/14	5:00 AM	7/2/14	2:00 AM	"Indiana, Michigan"	RFC	natural	Unknown	"57,237"
7/2/14	8:39 AM	7/28/14	3:13 PM	Wisconsin	MRO	mechanical	Unknown	Unknown
7/1/14	3:30 AM	Unknown	Unknown	Southwest Michigan	RFC	natural	Unknown	"51,000"
7/1/14	4:00 AM	7/3/14	11:30 PM	Southeast Michigan	RFC	natural	Unknown	"140,000"
7/3/14	6:00 PM	7/6/14	12:00 PM	Pennsylvania	RFC	natural	Unknown	"298,165"
7/3/14	10:55 PM	7/4/14	1:50 AM	"Vermont, New Hampshire, Maine, Rhode Island, Massachusetts, Connecticut"	NPCC	natural	Unknown	"64,000"
7/3/14	10:55 PM	7/4/14	1:50 AM	Vermont	NPCC	natural	Unknown	"64,000"
7/3/14	10:55 PM	7/4/14	1:50 AM	New Hampshire	NPCC	natural	Unknown	"64,000"
7/3/14	10:55 PM	7/4/14	1:50 AM	Maine	NPCC	natural	Unknown	"64,000"
7/3/14	10:55 PM	7/4/14	1:50 AM	Rhode Island	NPCC	natural	Unknown	"64,000"
7/3/14	10:55 PM	7/4/14	1:50 AM	Massachusetts	NPCC	natural	Unknown	"64,000"
7/8/14	8:30 PM	7/11/14	11:00 PM	Pennsylvania	RFC	natural	Unknown	"260,000"
7/8/14	9:31 PM	Unknown	Unknown	Maryland	RFC	natural	Unknown	"56,600"
7/8/14	6:00 PM	7/11/14	5:53 PM	Eastern Pennsylvania	RFC	natural	Unknown	"69,000"
7/8/14	5:30 PM	7/12/14	11:20 PM	"Maryland, West Virginia"	RFC	natural	Unknown	"96,000"
7/8/14	5:30 PM	7/12/14	11:20 PM	Maryland	RFC	natural	Unknown	"96,000"
7/8/14	5:30 PM	7/12/14	11:30 PM	West Virginia	RFC	natural	Unknown	"71,000"
7/8/14	7:21 PM	7/11/14	7:00 AM	Upstate New York	NPCC	natural	Unknown	"65,000"
7/8/14	5:30 PM	7/10/14	3:00 PM	Central and Northeastern Pennsylvania	RFC	natural	Unknown	"66,000"
7/14/14	4:00 PM	7/14/14	4:15 PM	Washington	WECC	human attack	Unknown	Unknown
7/23/14	7:14 PM	7/24/14	12:23 AM	"Arkansas, Louisiana"	SERC	natural	Unknown	"57,299"
7/23/14	7:14 PM	7/24/14	12:23 AM	Arkansas	SERC	natural	Unknown	"57,299"
7/24/14	4:29 PM	7/24/14	11:32 PM	California	WECC	deliberate	126	"26,856"
7/27/14	5:00 PM	7/28/14	11:00 PM	Southeast Michigan	RFC	natural	Unknown	"156,611"
7/27/14	11:00 PM	7/28/14	4:00 AM	Central California	WECC	Uncontrolled Loss of 300 Megawatts	480	1
August								
8/1/14	3:03 PM	8/1/14	3:04 PM	Utah	WECC	human attack	Unknown	Unknown
8/13/14	6:08 AM	8/13/14	6:34 AM	"Alberta, Canada"	WECC	deliberate	370	Unknown
8/20/14	1:21 AM	8/20/14	1:41 AM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
8/23/14	4:39 PM	8/24/14	1:46 AM	"City of Highland, Illinois"	RFC	mechanical	31	"6,549"
8/24/14	3:20 AM	8/25/14	7:05 AM	"North of San Francisco, California"	WECC	natural	95	"70,000"
8/26/14	3:30 PM	Unknown	Unknown	Southeast Michigan	RFC	natural	Unknown	Unknown
8/27/14	12:49 PM	8/27/14	1:30 PM	Delaware	RFC	human attack	Unknown	Unknown
8/30/14	3:30 PM	9/1/14	2:30 PM	"Luzerne County, Pennsylvania"	RFC	human attack	Unknown	Unknown
September								
9/5/14	8:00 PM	Unknown	Unknown	Michigan	RFC	natural	Unknown	"324,000"
9/5/14	4:30 PM	9/6/14	2:00 PM	Illinois	RFC	natural	Unknown	"180,400"
9/5/14	7:14 PM	9/6/14	1:00 PM	Lower Peninsula of Michigan	RFC	natural	50	"60,000"
9/9/14	8:18 AM	9/9/14	11:59 PM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
9/11/14	4:56 AM	9/11/14	5:37 AM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
9/14/14	9:50 PM	9/17/14	3:08 PM	Oregon	WECC	deliberate	1	123
9/16/14	11:56 AM	9/16/14	11:57 AM	California	WECC	human attack	Unknown	Unknown
9/17/14	1:30 PM	9/17/14	2:00 PM	Michigan	RFC	human attack	Unknown	Unknown
9/19/14	2:20 PM	9/23/14	1:10 PM	"Estacada, Oregon"	WECC	deliberate	1	123
9/22/14	11:00 AM	9/22/14	11:01 AM	Northeast Minnesota	MRO	mechanical	"1,000"	"140,000"
9/23/14	1:13 AM	9/23/14	3:00 AM	New York	NPCC	human attack	N/A	N/A
9/21/14	1:30 PM	Unknown	Unknown	New York	NPCC	human attack	Unknown	Unknown
9/24/14	11:30 AM	9/24/14	3:43 PM	Washington	WECC	human attack	Unknown	Unknown
October								
10/2/14	3:00 PM	10/2/14	3:01 PM	"Cave Junction, Oregon"	WECC	human attack	Unknown	Unknown
10/2/14	10:15 PM	Unknown	Unknown	Arkansas	SERC	natural	Unknown	"67,300"
10/2/14	4:00 PM	10/7/14	10:00 AM	Texas	TRE	natural	Unknown	"500,000"
10/6/14	10:52 AM	10/7/14	12:52 AM	"Houston, Texas"	TRE	natural	292	"129,237"
10/7/14	12:00 PM	10/7/14	12:01 PM	Maryland	RFC	human attack	Unknown	Unknown
10/8/14	4:47 PM	10/8/14	6:29 PM	Rio Grande Valley Texas	TRE	deliberate	Unknown	Unknown
10/8/14	4:49 PM	10/8/14	6:23 PM	Rio Grande Valley Texas	TRE	deliberate	585	"120,000"
10/9/14	9:27 AM	Unknown	Unknown	Rio Grande Valley Texas	TRE	deliberate	Unknown	"2,800"
10/13/14	12:45 PM	10/13/14	4:15 PM	Louisiana	SERC	natural	Unknown	"68,600"
10/14/14	7:33 AM	10/14/14	7:34 AM	Oregon	WECC	human attack	Unknown	Unknown
10/14/14	6:20 PM	10/14/14	6:28 PM	Puerto Rico	N/A	deliberate	Unknown	Unknown
10/14/14	5:44 AM	10/14/14	5:50 PM	"Alabama, Florida, Georgia"	SERC	natural	191	"57,475"
10/14/14	5:44 AM	10/14/14	5:50 PM	Alabama	SERC	natural	191	"57,475"
10/14/14	5:44 AM	10/14/14	5:50 PM	Florida	SERC	natural	191	"57,475"
10/15/14	7:46 AM	10/15/14	7:47 AM	Oregon	WECC	human attack	Unknown	Unknown
10/16/14	9:12 AM	10/17/14	3:00 PM	"Garden City, Kansas"	MRO	human attack	Unknown	Unknown
10/16/14	1:25 PM	10/16/14	5:26 PM	Manitoba	MRO	human attack	129	Unknown
10/20/14	12:00 AM	Unknown	Unknown	"Howard County, Texas"	MRO	human attack	Unknown	Unknown
10/21/14	8:25 AM	10/21/14	10:08 AM	"Carmel, Indiana"	MRO	human attack	Unknown	Unknown
10/22/14	10:46 PM	10/22/14	10:47 PM	"New Hampshire, Maine, Massachusetts, Rhode Island, Connecticut, Vermont"	NPCC	natural	Unknown	"66,650"
10/22/14	10:46 PM	10/22/14	10:47 PM	New Hampshire	NPCC	natural	Unknown	"66,650"
10/22/14	10:46 PM	10/22/14	10:47 PM	Maine	NPCC	natural	Unknown	"66,650"
10/22/14	10:46 PM	10/22/14	10:47 PM	Massachusetts	NPCC	natural	Unknown	"66,650"
10/22/14	10:46 PM	10/22/14	10:47 PM	Rhode Island	NPCC	natural	Unknown	"66,650"
10/22/14	10:46 PM	10/22/14	10:47 PM	Connecticut	NPCC	natural	Unknown	"66,650"
10/24/14	6:16 PM	10/25/14	1:51 PM	"Enfield, Connecticut "	NPCC	human attack	Unknown	Unknown
10/24/14	4:00 PM	10/24/14	5:50 PM	"Howard County, Texas"	MRO	human attack	Unknown	Unknown
10/25/14	4:00 PM	10/25/14	10:00 PM	"Greater Portland and Salem, Oregon"	WECC	natural	216	"78,000"
10/25/14	6:00 PM	Unknown	Unknown	"King County, Thurston County and Kitsap County,  Washington"	WECC	natural	154	"96,000"
November								
11/1/14	1:00 AM	11/1/14	1:01 AM	"Portland, Oregon"	WECC	human attack	Unknown	Unknown
11/2/14	1:46 PM	Unknown	Unknown	"Massachusetts, Maine, Vermont, New Hampshire, Rhode Island, Connecticut"	NPCC	natural	Unknown	"63,719"
11/2/14	1:46 PM	Unknown	Unknown	Massachusetts	NPCC	natural	Unknown	"63,719"
11/2/14	1:46 PM	Unknown	Unknown	Maine	NPCC	natural	Unknown	"63,719"
11/2/14	1:46 PM	Unknown	Unknown	Vermont	NPCC	natural	Unknown	"63,719"
11/2/14	1:46 PM	Unknown	Unknown	New Hampshire	NPCC	natural	Unknown	"63,719"
11/2/14	1:46 PM	Unknown	Unknown	Rhode Island	NPCC	natural	Unknown	"63,719"
11/11/14	6:00 PM	11/14/14	3:00 PM	Washington	WECC	natural	132	"68,000"
11/12/14	2:59 AM	11/12/14	3:00 AM	Unknown	SERC	human attack	Unknown	Unknown
11/13/14	7:07 AM	11/13/14	7:08 AM	"Howard County,Texas"	MRO	human attack	Unknown	Unknown
11/14/14	9:50 AM	11/14/14	1:18 PM	"Estacada, Oregon"	WECC	deliberate	1	123
11/19/14	2:44 PM	11/19/14	2:45 PM	"Victorville, California"	WECC	human attack	Unknown	Unknown
11/21/14	8:29 PM	11/23/14	12:16 AM	"Twin Falls, Idaho"	WECC	human attack	Unknown	Unknown
11/21/14	11:26 AM	11/23/14	5:20 PM	"Sand Springs - Fort Rock, Oregon"	WECC	human attack	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	"Nebraska, Kansas, Texas, Arkansas, Louisiana, New Mexico"	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	Nebraska	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	Kansas	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	Texas	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	Arkansas	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	Louisiana	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 PM	11/27/14	1:00 PM	Michigan	RFC	natural	Unknown	"186,154"
11/26/14	5:50 PM	11/28/14	7:00 AM	"New Hampshire, Massachusetts, Maine, Rhode Island, Connecticut, Vermont"	NPCC	natural	Unknown	"79,530"
11/26/14	5:50 PM	11/28/14	7:00 AM	New Hampshire	NPCC	natural	Unknown	"79,530"
11/26/14	5:50 PM	11/28/14	7:00 AM	Massachusetts	NPCC	natural	Unknown	"79,530"
11/26/14	5:50 PM	11/28/14	7:00 AM	Maine	NPCC	natural	Unknown	"79,530"
11/26/14	5:50 PM	11/28/14	7:00 AM	Rhode Island	NPCC	natural	Unknown	"79,530"
11/26/14	5:50 PM	11/28/14	7:00 AM	Connecticut	NPCC	natural	Unknown	"79,530"
December								
12/1/14	10:44 AM	12/1/14	10:45 AM	"Fayetteville, North Carolina"	SERC	human attack	Unknown	Unknown
12/3/14	12:15 PM	12/3/14	12:16 PM	Maine	NPCC	human attack	Unknown	Unknown
12/11/14	6:40 AM	Unknown	Unknown	Northern California	WECC	natural	Unknown	Unknown
12/11/14	7:21 AM	12/11/14	9:53 PM	"San Francisco, California"	WECC	Distribution Interruption - Unknown Cause	225	"75,000"
12/11/14	11:15 PM	Unknown	Unknown	Northern California	WECC	natural	Unknown	Unknown
12/11/14	4:05 PM	12/11/14	9:00 PM	"Portland, Oregon"	WECC	natural	250	"85,470"
12/11/14	5:00 PM	12/12/14	10:00 AM	"Kitsap, Thurston, Whatcom counties Washington"	WECC	natural	116	"264,000"
12/17/14	11:00 AM	12/17/14	12:15 PM	Washington	WECC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	"New Hampshire, Massachusetts, Maine, Rhode Island, Connecticut, Vermont"	NPCC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	New Hampshire	NPCC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	Massachusetts	NPCC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	Maine	NPCC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	Rhode Island	NPCC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	Connecticut	NPCC	human attack	Unknown	Unknown
12/30/14	1:08 PM	1/1/15	4:50 PM	Northern California	WECC	natural	127	"84,500"
"1 Source: Submissions of all Electric Emergency Incident and Disturbance Reports (OE-417), http://www.oe.netl.doe.gov/oe417.aspx"								
2 This event was incorrectly listed as occuring in April 2014 in previous postings. It has been corrected in this release.								

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2015.txt <==
OE-417 Electric Emergency and Disturbance Report - Calendar Year 2015										
Month	Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Alert Criteria	Event Type	Demand Loss (MW)	Number of Customers Affected
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Tennessee	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	"Tennessee, Kentucky, Virginia, North Carolina, Georgia, Alabama, Missouri"	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Tennessee	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Kentucky	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Virginia	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	North Carolina 	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Georgia	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Alabama	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/22/15	4:24 AM	1/22/15	5:55 AM	"Portland, Oregon"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
January	1/26/15	2:39 PM	1/26/15	2:40 PM	"Cave Junction, Oregon"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
January	1/27/15	10:30 AM	1/27/15	10:31 AM	"Kountze, Texas"	SERC	Suspected Physical Attack	human attack	0	0
February	2/1/15	11:24 AM	2/1/15	11:44 AM	"Weber County, Utah"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/2/15	9:40 AM	2/2/15	9:41 AM	"Conroe, Texas"	TRE	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/4/15	11:55 AM	2/4/15	11:56 AM	"Vollmers, California"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/5/15	8:15 AM	2/5/15	8:17 AM	"Cameron, Arizona"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/5/15	11:20 AM	2/5/15	11:21 AM	"Dunismuir, California"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/6/15	8:58 PM	Unknown	Unknown	Northern California	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"65,000"
February	2/9/15	11:30 AM	2/9/15	1:15 PM	"Colorado Springs, Colorado"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/16/15	9:41 PM	2/18/15	7:00 AM	"Northern/North Eastern, Georgia"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	620	"186,035"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	"Tennessee, Kentucky, Virginia, North Carolina, Georgia, Alabama, Missouri"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	Tennessee	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	Kentucky	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	Virginia	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	North Carolina 	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	Georgia	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	Alabama	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/17/15	9:00 AM	2/18/15	11:00 PM	"North Carolina, South Carolina"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"52,000"
February	2/17/15	9:00 AM	2/18/15	11:00 PM	North Carolina 	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"52,000"
February	2/17/15	2:12 AM	2/18/15	4:00 PM	"North Carolina, South Carolina"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"68,000"
February	2/17/15	2:12 AM	2/18/15	4:00 PM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"68,000"
February	2/17/15	6:20 AM	2/17/15	7:30 AM	"Prescott Valley, Arizona"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	"Tennessee, Kentucky, Virginia, North Carolina, Georgia, Alabama, Missouri"	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	Tennessee	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	Kentucky	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	Virginia	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	North Carolina 	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	Georgia	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	Alabama	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/19/15	2:30 PM	2/19/15	3:20 PM	"Winslow, Arizona"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/20/15	6:00 AM	2/20/15	10:00 AM	"North Carolina, South Carolina"	SERC	System-wide voltage reductions of 3 percent or more	natural	Unknown	Unknown
February	2/20/15	6:00 AM	2/20/15	10:00 AM	North Carolina	SERC	System-wide voltage reductions of 3 percent or more	natural	Unknown	Unknown
February	2/21/15	8:34 AM	2/21/15	12:45 PM	"Fentress County, Tennessee"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"50,000"
February	2/26/15	3:12 AM	2/26/15	8:00 PM	"North Carolina, South Carolina"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"124,000"
February	2/26/15	3:12 AM	2/26/15	8:00 PM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"124,000"
February	2/26/15	3:30 AM	2/27/15	12:00 PM	North Carolina 	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	400	"103,776"
March	3/4/15	9:05 AM	3/4/15	2:15 PM	"Johnson City , Tennessee"	SERC	Suspected Physical Attack	human attack	Unknown	Unknown
March	3/9/15	11:50 PM	3/10/15	10:53 AM	Washington	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
March	3/15/15	3:30 PM	3/15/15	7:00 PM	"Greater Portland & Salem , Oregon"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	210	"71,000"
March	3/16/15	7:31 AM	3/16/15	10:06 AM	"Winona , Minnesota"	MRO	Suspected Physical Attack	human attack	20	"5,941"
March	3/19/15	6:30 PM	3/19/15	9:37 PM	Southwest Kansas	SPP	Suspected Physical Attack	human attack	Unknown	Unknown
March	3/22/15	4:25 PM	3/22/15	4:26 PM	West Virginia	RFC	Suspected Physical Attack	human attack	24	0
March	3/26/15	3:21 PM	3/26/15	4:59 PM	"Contra Costa County, California"	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	15	Unknown
March	3/29/15	4:26 AM	3/29/15	9:21 AM	California	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
April	4/1/15	6:25 PM	4/1/15	6:26 PM	"San Juan County, Utah"	WECC	Suspected Physical Attack	human attack	Unknown	37
April	4/2/15	7:04 AM	4/2/15	8:57 AM	"San Juan County, Utah"	WECC	Suspected Physical Attack	human attack	6	"5,763"
April	4/3/15	2:00 AM	4/3/15	7:48 AM	"Harvey, Reno, and Sedgwick Counties, Kansas"	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"70,000"
April	4/6/15	8:12 AM	4/6/15	12:08 PM	"Butte County, California"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	System Operations	Unknown	"80,000"
April	4/7/15	12:30 PM	4/7/15	5:34 PM	Unknown 	RFC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	Unknown	Unknown
April	4/7/15	3:34 PM	4/7/15	3:46 PM	California	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	0	0
April	4/17/15	9:30 PM	4/19/15	11:50 PM	"Houston, Texas"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"280,982"
April	4/17/15	9:16 AM	4/17/15	11:00 AM	Canada 	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	"9,300"	Unknown
April	4/18/15	9:00 PM	4/21/15	4:00 AM	"Dallas, Fort Worth, Texas"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"89,000"
April	4/24/15	7:10 PM	4/26/15	4:00 PM	"Dallas, Fort Worth, Texas"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"57,000"
April	4/27/15	10:30 AM	4/28/15	6:45 PM	Louisiana and Texas	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"199,000"
April	4/27/15	10:30 AM	4/28/15	6:45 PM	Louisiana	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"199,000"
May	5/2/15	10:51 PM	5/3/15	12:26 AM	"Franklin County, Tennessee"	SERC	Suspected Physical Attack	human attack	1	215
May	5/4/15	3:25 PM	5/4/15	3:26 PM	"Salt Lake County, Utah"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
May	5/11/15	8:32 AM	5/11/15	8:33 AM	"Shasta County, California"	WECC	Suspected Physical Attack	human attack	0	0
May	5/12/15	12:40 AM	5/12/15	12:45 AM	"Coahoma County, Mississippi"	SERC	Suspected Physical Attack	human attack	0	0
May	5/18/15	3:28 PM	5/18/15	3:47 PM	Washington	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	natural	275	0
May	5/25/15	6:00 PM	5/29/15	7:15 AM	North Texas	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"454,000"
May	5/25/15	10:45 PM	5/28/15	1:25 AM	"Fort Bend County, & Harris County ,Texas"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"61,000"
May	5/25/15	8:30 PM	5/26/15	6:30 PM	Texas	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"57,531"
May	5/25/15	8:30 PM	Unknown	Unknown	"Texas, Louisiana, Arkansas"	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"57,351"
May	5/25/15	8:30 PM	Unknown	Unknown	Texas	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"57,351"
May	5/25/15	8:30 PM	Unknown	Unknown	Louisiana	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"57,351"
May	5/26/15	5:30 AM	5/27/15	7:00 PM	"Texas, Louisiana, Arkansas, Mississippi"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"78,515"
May	5/26/15	5:30 AM	5/27/15	7:00 PM	Texas	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"78,515"
May	5/26/15	5:30 AM	5/27/15	7:00 PM	Louisiana	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"78,515"
May	5/26/15	5:30 AM	5/27/15	7:00 PM	Arkansas	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"78,515"
June	6/1/15	12:27 AM	6/1/15	2:15 AM	"Daviess County, Kentucky"	SERC	Suspected Physical Attack	human attack	2	110
June	6/1/15	7:19 PM	6/2/15	8:36 AM	California	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	5	484
June	6/2/15	6:58 PM	6/2/15	7:24 PM	California	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	5	727
June	6/3/15	3:00 PM	6/5/15	5:00 PM	Texas	TRE	Public appeal to reduce the use of electricity	deliberate	Unknown	Unknown
June	6/7/15	1:54 PM	6/7/15	2:13 PM	"Shelby County, Tennessee"	SERC	"Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident

System-wide voltage reductions of 3 percent or more"	System Operations	926	Unknown
June	6/7/15	1:52 PM	6/7/15	2:13 PM	Tennessee	SERC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	Unknown	Unknown
June	6/8/15	12:00 AM	Unknown	Unknown	"Merced County, California"	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	System Operations	176	Unknown
June	6/20/15	1:52 PM	6/20/15	3:30 PM	"Solano County, California"	WECC	Suspected Physical Attack	human attack	Unknown	0
June	6/23/15	6:00 PM	6/30/15	6:00 PM	"Gloucester County, Burlington County, Atlantic County, Cape May County, New Jersey"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"263,000"
June	6/23/15	5:06 PM	6/26/15	4:00 PM	"New Castle County, Delaware"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"65,000"
June	6/23/15	5:30 PM	6/23/15	7:00 PM	"Delaware County, PA; Chester County, PA Pennsylvania"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"200,000"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	"Connecticut, Maine, Massachusetts, New Hampshire, Rhode Island, Vermont"	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	Maine	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	New Hampshire	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	Rhode Island	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:18 PM	6/23/15	8:30 PM	New Jersey	RFC	"Load shedding of 100 Megawatts or more implemented under emergency operational policy

Loss of electric service to more than 50,000 customers for 1 hour or more"	deliberate	198	"156,338"
June	6/23/15	6:26 PM	Unknown	Unknown	New Jersey	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	90	"73,000"
June	6/26/15	2:00 AM	Unknown	Unknown	Kansas	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"110,000"
June	6/27/15	5:00 PM	6/30/15	5:18 PM	"Wayne County, Michigan"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"68,000"
June	6/29/15	7:21 PM	6/29/15	7:42 PM	Washington	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	natural	0	0
June	6/30/15	2:00 PM	6/30/15	9:00 PM	California	WECC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
June	6/30/15	10:50 AM	7/1/15	9:00 PM	California	WECC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
July	7/3/15	8:30 AM	7/3/15	2:30 PM	"Butte County, California"	WECC	Suspected Physical Attack	human attack 	0	0
July	7/3/15	5:17 PM	7/3/15	11:30 PM	Texas	TRE	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	350	"30,000"
July	7/13/15	2:14 PM	7/16/15	6:00 AM	"Ohio, Kentucky"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	480	"68,339"
July	7/13/15	2:14 PM	7/16/15	6:00 AM	Ohio	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	480	"68,339"
July	7/13/15	7:40 PM	7/15/15	12:15 PM	Virginia	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"52,739"
July	7/14/15	3:29 PM	7/15/15	11:55 AM	Arkansas	SPP	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	natural	Unknown	Unknown
July	7/14/15	8:00 PM	7/15/15	9:23 AM	Alabama	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	366	"111,644"
July	7/15/15	2:00 AM	7/15/15	2:55 AM	California	WECC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	360	0
July	7/16/15	4:45 PM	7/16/15	5:48 PM	Texas	SPP	Load shedding of 100 Megawatts or more implemented under emergency operational policy	deliberate	117	"17,311"
July	7/18/15	2:00 AM	7/19/15	7:00 AM	"Henepin and Ramsey County, Minnesota"	MRO	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	250	"250,000"
July	7/18/15	6:26 PM	7/18/15	9:03 PM	California	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	30	70
July	7/18/15	7:59 PM	7/18/15	10:45 PM	California	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	160	"78,164"
July	7/21/15	12:47 PM	7/21/15	1:12 PM	Washington	WECC	Load shedding of 100 Megawatts or more implemented under emergency operational policy	deliberate	200	Unknown
July	7/27/15	3:52 AM	7/27/15	4:36 AM	California	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	Unknown	484
July	7/28/15	12:05 PM	7/28/15	12:26 PM	Puerto Rico	N/A	System-wide voltage reductions of 3 percent or more	System Operations	150	Unknown
July	7/29/15	4:45 PM	7/29/15	9:00 PM	New York	NPCC	Fuel supply emergencies that could impact electric power system adequacy or reliability	System Operations	500	0
July	7/30/15	9:50 AM	7/30/15	7:00 PM	Texas	TRE	Public appeal to reduce the use of electricity	deliberate	Unknown	Unknown
July	7/30/15	1:00 PM	Unknown	Unknown	Tennessee	SERC	Suspected Physical Attack	human attack	0	0
July	7/31/15	10:55 AM	Unknown	Unknown	Washington	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	9	0
August	8/2/15	5:45 PM	8/4/15	3:00 AM	Michigan: Emmet County; Grand Traverse County; Leelanau County; Kalkaska County; Benzie County; Manistee County; Wexford County; Missaukee County; Mecosta County; 	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"162,000"
August	8/3/15	12:30 AM	8/3/15	2:00 AM	Illinois	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"115,000"
August	8/3/15	1:00 AM	8/5/15	12:00 AM	Michigan	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"72,520"
August	8/3/15	8:27 AM	8/4/15	1:18 AM	Arizona: New Mexico	WECC	Suspected Physical Attack	human attack	0	Unknown
August	8/3/15	8:27 AM	8/4/15	1:18 AM	Arizona	WECC	Suspected Physical Attack	human attack	0	Unknown
August	8/4/15	7:17 AM	8/5/15	12:52 PM	Massachusetts: Rhode Island:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"132,000"
August	8/4/15	7:17 AM	8/5/15	12:52 PM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"132,000"
August	8/11/15	7:30 PM	8/13/15	4:05 AM	Texas: Houston;	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"100,000"
August	8/13/15	3:15 PM	8/13/15	7:00 PM	Texas: Williamson County;	TRE	Public appeal to reduce the use of electricity	deliberate	Unknown	Unknown
August	8/27/15	9:51 PM	8/28/15	6:00 PM	Puerto Rico	WECC	"Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident / Loss of electric service to more than 50,000 customers for 1 hour or more"	System Operations	360	Unknown
August	8/29/15	10:00 AM	Unknown	Unknown	Washington	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"500,000"
August	8/29/15	11:00 AM	9/4/15	3:00 PM	"King County, Skagit County, Whatcom County, Kitsap County, Pierce County, Thurston County, Island County, Washington"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	250	"250,000"
August	8/29/15	1:00 PM	8/31/15	7:00 AM	Washington: King County;	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	"1,200"	"64,000"
September	9/3/15	2:33 AM	9/3/15	6:25 AM	Michigan	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"50,114"
September	9/13/15	5:56 PM	9/13/15	8:37 PM	New York: Dutchess County;	NPCC	Suspected Physical Attack	human attack	0	0
September	9/20/15	1:12 PM	9/20/15	1:44 PM	California	WECC	Load shedding of 100 Megawatts or more implemented under emergency operational policy	deliberate	150	Unknown
September	9/29/15	3:40 PM	9/29/15	3:41 PM	Oregon	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
October	10/13/15	6:30 AM	10/13/15	8:30 AM	Utah: Emery County;	WECC	Suspected Physical Attack	human attack	0	0
October	10/13/15	10:25 AM	10/13/15	6:00 PM	Texas	TRE	Public appeal to reduce the use of electricity	deliberate	Unknown	Unknown
October	10/13/15	4:32 PM	10/13/15	8:39 PM	California	WECC	Public appeal to reduce the use of electricity	deliberate	"41,788"	Unknown
October	10/16/15	12:25 PM	10/16/15	12:56 PM	Utah 	WECC	Suspected Physical Attack	human attack	0	0
October	10/18/15	7:00 AM	10/18/15	11:29 PM	California: Central Coast area;	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	88	"55,677"
October	10/23/15	9:42 AM	10/23/15	1:26 PM	Puerto Rico	N/A	"Electrical System Separation (Islanding) where part or parts of power grid remain(s) operational / Load shedding of 100 Megawatts or more implemented under emergency operational policy / System-wide voltage reductions of 3 percent of more / Loss of electric service to more than 50,000 customers for 1 hour or more"	deliberate	500	"300,000"
October	10/28/15	1:38 PM	10/29/15	5:00 PM	Pennsylvania: Columbia County; Montour County; Northumberland County;	RFC	Suspected Physical Attack	human attack	Unknown	"35,000"
October	10/30/15	3:00 PM	10/30/15	4:00 PM	Oregon: Josephine County;	WECC	Suspected Physical Attack	human attack	0	0
October	10/31/15	12:45 AM	11/1/15	4:05 PM	Texas: Harris County;	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"130,252"
November	11/1/15	11:53 AM	11/1/15	12:00 PM	Ohio: Hamilton County;	RFC	Suspected Physical Attack	human attack	0	0
November	11/2/15	5:37 PM	11/4/15	9:00 AM	Arkansas: Hot Spring County;	SERC	Suspected Physical Attack	human attack	4	0
November	11/10/15	12:00 PM	11/10/15	2:00 PM	Indiana: Dearborn County;	RFC	Suspected Physical Attack	human attack	0	0
November	11/13/15	11:30 AM	11/13/15	11:35 AM	New York	NPCC	Suspected Physical Attack	human attack 	Unknown	Unknown
November	11/17/15	9:00 AM	Unknown	Unknown	Washington: Snohomish County;	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	900	"89,000"
November	11/17/15	10:00 AM	Unknown	Unknown	Washington	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"300,000"
November	11/17/15	1:30 PM	Unknown	Unknown	"Washington: Stevens County, Lincoln County, Adams County, Whitman County, Spokane County; Idaho: Bonner County, Kootenai County, Shoshone County, Benewah County, Idaho County;"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"182,000"
November	11/17/15	1:30 PM	Unknown	Unknown	Washington	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"182,000"
November	11/21/15	8:30 PM	11/23/15	1:00 AM	Michigan	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"60,000"
November	11/28/15	6:00 AM	11/30/15	1:00 PM	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"55,609"
November	11/28/15	6:00 AM	Unknown	Unknown	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"35,000"
November	11/29/15	4:48 PM	11/29/15	6:20 PM	Puerto Rico	N/A	System-wide voltage reductions of 3 percent or more	System Operations	0	0
November	11/30/15	6:18 AM	11/30/15	9:18 PM	Puerto Rico	N/A	System-wide voltage reductions of 3 percent or more	System Operations	100	"86,559"
December	12/2/15	1:03 PM	12/3/15	12:29 PM	Kansas: Thomas County;	SPP	Suspected Physical Attack	human attack	0	0
December	12/5/15	9:00 PM	12/5/15	10:30 PM	Kansas	SPP	Suspected Physical Attack	human attack	0	0
December	12/5/15	7:22 PM	12/6/15	5:27 AM	"New York: Orange County, Sullivan County; Pennsylvania: Pike County;"	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	Other	110	"52,476"
December	12/5/15	7:22 PM	12/6/15	5:27 AM	New York	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	Other	110	"52,476"
December	12/8/15	2:00 PM	12/8/15	2:01 PM	Nevada: Clark County;	WECC	Suspected Physical Attack	human attack	0	0
December	12/9/15	6:06 PM	12/9/15	9:52 PM	Puerto Rico		System-wide voltage reductions of 3 percent or more	System Operations	0	0
December	12/9/15	4:00 AM	12/9/15	11:00 AM	Washington	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	115	"76,300"
December	12/10/15	9:25 PM	12/10/15	10:30 PM	Missouri: New Madrid County;	SERC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	400	1
December	12/10/15	5:55 PM	12/10/15	5:56 PM	California: Stanislaus County;	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
December	12/10/15	3:53 AM	12/10/15	4:08 AM	California: Plumas County	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	natural	24	"9,956"
December	12/10/15	6:01 AM	12/10/15	7:13 AM	California: Northern;	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	natural	29	"9,956"
December	12/24/15	3:00 AM	12/26/15	12:00 AM	"Michigan: Antrim County, Charlevoix County, Manistee County, Mecosta County, Kalkaska County, Grand Traverse County, Osceola County, Lake County, Newaygo County, Clare County, Isabella County;"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"168,000"
December	12/26/15	7:30 PM	Unknown	Unknown	Texas	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"70,000"
December	12/26/15	6:00 PM	12/30/15	6:00 AM	Texas: Oklahoma:	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"116,800"
December	12/26/15	6:00 PM	12/30/15	6:00 AM	Texas	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"116,800"
December	12/27/15	11:38 PM	12/28/15	5:00 PM	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"54,476"
December	12/27/15	5:00 PM	Unknown	Unknown	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"50,500"
December	12/29/15	8:30 AM	12/29/15	8:31 AM	Maine	NPCC	Suspected Physical Attack	human attack	0	0
December	12/31/15	5:00 PM	12/31/15	9:40 PM	Oklahoma: Blaine County;	SPP	Public appeal to reduce the use of electricity	natural	8	"1,500"
December	12/31/15	11:00 AM	Unknown	Unknown	Missouri	SERC	Suspected Physical Attack	human attack	0	0

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2016.txt <==
OE-417 Electric Emergency and Disturbance Report - Calendar Year 2016										
Month	Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Alert Criteria	Event Type	Demand Loss (MW)	Number of Customers Affected
January	1/4/16	5:15 AM	1/5/16	8:00 AM	Wisconsin: Milwaukee County;	MRO	Suspected human attack	human attack	0	0
January	1/10/16	8:46 PM	1/11/16	5:25 AM	Maine: Connecticut: Massachusetts: Vermont: New Hampshire: Rhode Island:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/10/16	8:46 PM	1/11/16	5:25 AM	Maine	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/10/16	8:46 PM	1/11/16	5:25 AM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/10/16	8:46 PM	1/11/16	5:25 AM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/10/16	8:46 PM	1/11/16	5:25 AM	Vermont	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/10/16	8:46 PM	1/11/16	5:25 AM	New Hampshire	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/11/16	8:16 PM	1/11/16	11:00 PM	Rhode Island	RFC	Suspected human attack Attack	human attack	0	0
January	1/14/16	8:27 AM	1/14/16	12:00 PM	Delaware:	RFC	Suspected human attack Attack	human attack	0	0
January	1/17/16	12:00 PM	1/17/16	1:00 PM	Utah: Salt Lake County;	WECC	Suspected human attack Attack	human attack	0	0
January	1/22/16	3:52 PM	1/24/16	12:30 PM	North Carolina: South Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"150,000"
January	1/22/16	3:52 PM	1/24/16	12:30 PM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"150,000"
January	1/23/16	7:49 AM	1/23/16	9:05 AM	New Jersey:	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"50,900"
February	2/5/16	11:21 AM	2/6/16	3:48 PM	Connecticut: Massachusetts: Rhode Island:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	115057
February	2/5/16	11:21 AM	2/6/16	3:48 PM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	115057
February	2/5/16	11:21 AM	2/6/16	3:48 PM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	115057
February	2/7/16	11:30 AM	Unknown	Unknown	New York: Orange County	NPCC	Suspected human attack Attack	human attack	Unknown	Unknown
February	2/7/16	2:58 PM	Unknown	Unknown	Oregon: Klamath County	WECC	Suspected human attack Attack	human attack	Unknown	Unknown
February	2/7/16	1:21 PM	2/7/16	1:42 PM	Utah: Salt Lake County	WECC	Suspected human attack Attack	human attack	0	0
February	2/13/16	12:44 PM	2/13/16	4:27 PM	California	SERC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	7	4300
February	2/16/16	8:35 AM	2/16/16	5:28 PM	"Virginia: Roanoke County, Montgomery County; West Virginia: Kanawha County, Cabell County; Tennessee: Sullivan County;"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	52640
February	2/16/16	8:35 AM	2/16/16	5:28 PM	Virginia	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	52640
February	2/16/16	8:35 AM	2/16/16	5:28 PM	West Virginia	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	52640
February	2/19/16	10:00 PM	2/20/16	11:13 PM	Michigan	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	145314
February	2/21/16	3:54 PM	2/21/16	5:07 PM	Oregon: Klamath County	WECC	Suspected human attack Attack	human attack	0	0
February	2/24/16	2:45 PM	2/25/16	5:00 AM	North Carolina: South Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	400	284610
February	2/24/16	2:45 PM	2/25/16	5:00 AM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	400	284610
February	2/24/16	9:10 AM	2/24/16	10:15 AM	Delaware	RFC	Suspected human attack Attack	human attack	0	0
February	2/25/16	1:44 AM	2/25/16	2:45 PM	Connecticut: Maine: Massachusetts: Rhode Island: Vermont:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	114190
February	2/25/16	1:44 AM	2/25/16	2:45 PM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	114190
February	2/25/16	1:44 AM	2/25/16	2:45 PM	Maine	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	114190
February	2/25/16	1:44 AM	2/25/16	2:45 PM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	114190
February	2/25/16	1:44 AM	2/25/16	2:45 PM	Rhode Island	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	114190
February	2/26/16	4:35 PM	2/26/16	8:22 PM	Arizona: Maricopa County	WECC	Suspected human attack Attack	human attack	2	2713
February	2/26/16	12:01 AM	Unknown	Unknown	California: San Bernardino County	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	0	0
March	3/1/16	1:35 PM	Unknown	Unknown	Idaho: Ada County;	WECC	Suspected human attack Attack	human attack	0	0
March	3/1/16	3:00 PM	Unknown	Unknown	"Washington: King County, Whatcom County, Kitsap County, Skagit County;"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	56000
March	3/3/16	11:00 AM	4/6/16	7:47 PM	California: San Bernardino County;	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	0	0
March	3/8/16	12:00 AM	3/8/16	12:00 AM	Idaho: Bannock County;	WECC	Suspected human attack Attack	human attack	0	0
March	3/10/16	4:00 AM	3/11/16	11:59 AM	"Washington: Kitsap County, King County, Whatcom County, Island County, Skagit County;"	WECC	Suspected human attack Attack	human attack	0	0
March	3/13/16	2:00 PM	Unknown	Unknown	"Washington: Island County, Skagit County, Whatcom County, King County, Kitsap County, Pierce County, Thurston County;"	WECC	Suspected human attack Attack	human attack	0	0
March	3/13/16	4:55 PM	Unknown	Unknown	Washington:	WECC	Suspected human attack Attack	human attack	0	0
March	3/23/16	5:00 AM	3/25/16	11:59 PM	"Colorado: Denver, City and County of[12];"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	0	0
March	3/27/16	12:00 PM	3/27/16	1:00 PM	Nevada: Clark County;	WECC	Suspected human attack Attack	human attack	Unknown	110000
March	3/30/16	9:12 PM	3/31/16	3:00 PM	Massachusetts: Middlesex County[13];	NPCC	Suspected human attack Attack	human attack	200	50500
April	4/1/16	4:37 PM	4/1/16	6:00 PM	Florida: Hillsborough County	FRCC	Suspected human attack Attack	human attack	0	0
April	4/2/16	11:08 AM	4/2/16	11:33 AM	California	WECC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	360	0
April	4/12/16	11:30 AM	4/12/16	4:43 PM	Washington: Pend Oreille County	WECC	Suspected human attack Attack	human attack Attack	0	0
April	4/14/16	4:49 PM	4/15/16	8:42 PM	Maryland: Baltimore County	RFC	Suspected human attack Attack	human attack	0	0
April	4/15/16	10:00 AM	4/15/16	11:00 AM	Utah: Weber County	WECC	Suspected human attack Attack	human attack	0	0
April	4/18/16	5:05 AM	4/20/16	7:55 AM	Texas: Harris County	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	415103
April	4/27/16	1:36 PM	Unknown	Unknown	Tennessee	SERC	Suspected human attack Attack	human attack	0	0
April	4/27/16	5:50 AM	4/28/16	1:35 AM	Texas: Harris County	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	214864
April	4/27/16	6:00 PM	4/27/16	6:05 PM	Texas: Rusk County	TRE	Suspected human attack Attack	human attack	0	0
May	5/7/16	7:49 AM	5/7/16	9:02 AM	New York: Dutchess County;	NPCC	Suspected human attack Attack	human attack	0	0
May	5/8/16	9:12 AM	Unknown 	Unknown 	Washington: Clark County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	Unknown	Unknown
May	5/10/16	8:45 PM	5/13/16	3:00 AM	"Texas: Dallas County, Tarrant County, Parker County;"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	Distribution Interruption	Unknown	85000
May	5/14/16	9:25 PM	5/15/16	5:24 PM	Missouri:	SERC	Suspected human attack Attack	human attack	0	0
May	5/19/16	9:36 PM	5/20/16	1:00 AM	Utah:	WECC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	461	85179
May	5/20/16	12:00 AM	5/22/16	5:00 AM	Louisiana:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	Distribution Interruption 	Unknown	85000
May	5/20/16	1:15 AM	Unknown 	Unknown 	Louisiana:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57184
May	5/24/16	8:00 AM	Unknown 	Unknown 	Missouri:	SERC	Suspected human attack Attack	human attack	0	0
May	5/26/16	9:29 PM	5/27/16	12:40 AM	New York:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	Transmission Interruption	82	56645
May	5/31/16	7:30 AM	6/13/16	7:27 AM	New York: Tompkins County;	NPCC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	150	Unknown
June	6/7/16	12:00 PM	6/7/16	12:15 PM	Utah	WECC	Suspected human attack Attack	human attack 	0	0
June	6/14/16	7:59 AM	6/14/16	8:00 AM	New Jersey	RFC	Suspected human attack Attack	human attack	0	0
June	6/17/16	3:40 PM	6/18/16	8:34 AM	"Georgia, Alabama, Mississippi, Florida"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	304	91260
June	6/17/16	3:40 PM	6/18/16	8:34 AM	Georgia	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	304	91260
June	6/17/16	3:40 PM	6/18/16	8:34 AM	Alabama	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	304	91260
June	6/17/16	3:40 PM	6/18/16	8:34 AM	Mississippi	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	304	91260
June	6/17/16	4:30 AM	6/17/16	4:31 AM	Delaware	RFC	Suspected human attack Attack	human attack	0	0
July	7/2/16	4:00 AM	7/4/16	12:40 AM	Oregon: Multnomah County	WECC	Suspected human attack Attack	human attack	0	0
July	7/5/16	2:45 AM	7/6/16	3:00 AM	"Texas: Dallas County, Tarrant County"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	52000
July	7/5/16	5:30 PM	7/6/16	4:00 PM	"Minnesota, Wisconsin"	MRO	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	250000
July	7/5/16	5:30 PM	7/6/16	4:00 PM	Minnesota	MRO	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	250000
July	7/7/16	4:20 AM	7/7/16	8:00 AM	"Kansas: Johnson County; Missouri: Jackson County, Platte County, Cass County, Buchanan County, Atchison County, Andrew County, Clay County, Nodaway County"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	58500
July	7/7/16	4:20 AM	7/7/16	8:00 AM	Kansas	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	58500
July	7/7/16	5:53 AM	7/7/16	8:40 AM	North Carolina: New Hanover County	SERC	Actual human attack Attack 	human attack	0	0
July	7/8/16	8:50 PM	7/9/16	7:25 PM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	600	203345
July	7/8/16	7:00 PM	7/9/16	12:00 AM	"Michigan: Wayne County, Oakland County, Macomb County, St. Clair County, Lapeer County, Tuscola County, Sanilac County, Huron County"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	160895
July	7/8/16	6:00 PM	Unknown	Unknown	West Virginia: Virginia	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	62961
July	7/8/16	6:00 PM	Unknown	Unknown	West Virginia	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	62961
July	7/9/16	5:45 PM	7/11/16	2:00 PM	Texas: Dallas County	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	62000
July	7/12/16	2:10 PM	7/12/16	8:33 PM	Puerto Rico	PR	Voltage Reduction	System Operations	450	218000
July	7/13/16	1:00 PM	7/13/16	1:01 PM	Washington	WECC	Suspected human attack Attack	human attack	0	0
July	7/13/16	3:00 PM	Unknown	Unknown	Tennessee: Shelby County	SERC	deliberate	System Operations	Unknown	Unknown
July	7/14/16	5:30 PM	7/16/16	8:00 PM	Oklahoma: Arkansas	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	7300
July	7/14/16	5:30 PM	7/16/16	8:00 PM	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	7300
July	7/14/16	4:30 PM	7/16/16	12:00 AM	Arkansas: Louisiana: Mississippi: Texas	"SPP, SERC, TRE"	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	170244
July	7/14/16	4:30 PM	7/16/16	12:00 AM	Arkansas	"SPP, SERC, TRE"	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	170244
July	7/14/16	4:30 PM	7/16/16	12:00 AM	Louisiana	"SPP, SERC, TRE"	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	170244
July	7/14/16	4:30 PM	7/16/16	12:00 AM	Mississippi	"SPP, SERC, TRE"	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	170244
July	7/14/16	2:44 PM	7/15/16	4:00 AM	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	96966
July	7/19/16	3:45 PM	7/19/16	7:29 PM	Idaho	WECC	"deliberate, Uncontrolled Loss 300+ MW"	System Operations	290	Unknown
July	7/19/16	3:45 PM	7/19/16	7:25 PM	Idaho	WECC	"deliberate, Uncontrolled Loss 300+ MW"	System Operations	485	Unknown
July	7/21/16	7:21 PM	7/22/16	12:09 AM	Puerto Rico	PR	"Load Shed 100+ MW, Voltage Reduction"	System Operations	200	266000
July	7/21/16	6:18 AM	7/21/16	2:45 PM	Delaware: New Castle County	RFC	Suspected human attack Attack	human attack	0	0
July	7/22/16	11:50 PM	7/23/16	9:10 AM	Massachusetts: Connecticut: Rhode Island: New Hampshire: Vermont: Maine	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/22/16	11:50 PM	7/23/16	9:10 AM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/22/16	11:50 PM	7/23/16	9:10 AM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/22/16	11:50 PM	7/23/16	9:10 AM	Rhode Island	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/22/16	11:50 PM	7/23/16	9:10 AM	New Hampshire	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/22/16	11:50 PM	7/23/16	9:10 AM	Vermont	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/23/16	3:15 PM	7/23/16	7:53 PM	Pennsylvania: Cambria County	RFC	Voltage Reduction	System Operations	87	Unknown
July	7/23/16	7:30 PM	7/24/16	7:30 AM	Connecticut: Massachusetts: New Hampshire: Vermont: Rhode Island	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	101073
July	7/23/16	7:30 PM	7/24/16	7:30 AM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	101073
July	7/23/16	7:30 PM	7/24/16	7:30 AM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	101073
July	7/23/16	7:30 PM	7/24/16	7:30 AM	New Hampshire	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	101073
July	7/23/16	7:30 PM	7/24/16	7:30 AM	Vermont	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	101073
July	7/25/16	6:51 PM	7/26/16	2:19 AM	Puerto Rico	PR	Voltage Reduction	System Operations	0	0
July	7/26/16	6:51 PM	7/27/16	1:45 AM	Puerto Rico	PR	Voltage Reduction	System Operations	25	37100
July	7/27/16	6:50 PM	7/28/16	1:38 AM	Puerto Rico	PR	Voltage Reduction	System Operations	80	106300
July	7/28/16	6:51 PM	7/29/16	2:02 AM	Puerto Rico	PR	Voltage Reduction	System Operations	22	21600
July	7/29/16	7:09 PM	7/29/16	7:57 PM	Puerto Rico	PR	Voltage Reduction	System Operations	0	0
August	8/4/16	2:15 PM	8/4/16	2:23 PM	Delaware: New Castle County;	RFC	Suspected human attack Attack	human attack	0	0
August	8/7/16	6:39 PM	8/7/16	8:27 PM	New Mexico: Bernalillo County;	WECC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	Unknown	Unknown
August	8/10/16	6:00 AM	Unknown	Unknown	California: Butte County;	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	0	0
August	8/11/16	4:30 PM	8/11/16	7:15 PM	Ohio:	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	62140
August	8/13/16	11:42 AM	8/13/16	2:07 PM	South Carolina:	SERC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	506	0
August	8/20/16	2:18 PM	8/20/16	9:19 PM	New York:	NPCC	Actual human attack Attack	human attack	Unknown	40000
August	8/23/16	5:00 PM	8/24/16	12:05 AM	Texas: Harris County;	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	72200
August	8/24/16	6:13 PM	8/24/16	7:14 PM	Puerto Rico:	PR	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	600	400000
August	8/24/16	7:18 PM	8/24/16	7:47 PM	Washington: King County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	9232	Unknown
August	8/25/16	6:40 PM	8/26/16	6:19 PM	Oregon: Crook County;	WECC	  Suspected human attack Attack	human attack	0	0
August	8/31/16	9:45 AM	8/31/16	9:55 AM	Colorado:	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	Transmission Interruption	0	0
August	8/31/16	2:52 PM	Unknown	Unknown	Washington: Clark County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	0	0
September	9/1/16	10:00 PM	Unknown	Unknown	Florida:	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	100	Unknown
September	9/2/16	12:40 AM	9/4/16	8:00 PM	"Florida: Leon County, Wakulla County;"	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	450	75000
September	9/2/16	4:00 AM	9/2/16	4:00 PM	"Florida: Alachua County, Bay County, Citrus County, Columbia County, Dixie County, Franklin County, Gilchrist County, Gulf County, Hamilton County, Hardee County, Hernando County, Highlands County, Jefferson County, Lafayette County, Lake County, Levy County, Madison County, Marion County, Orange County, Osceola County, Pasco County, Pinellas County, Polk County, Seminole County, Sumter County, Suwannee County, Taylor County, Volusia County, Wakulla County;"	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	225	90000
September	9/2/16	5:45 AM	9/3/16	12:30 AM	Georgia:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57000
September	9/6/16	6:12 PM	9/6/16	9:24 PM	Washington: Clark County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	300	Unknown
September	9/8/16	8:30 AM	9/25/16	12:00 AM	New York: Tompkins County;	NPCC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	210	Unknown
September	9/8/16	2:49 PM	9/8/16	3:03 PM	Washington:	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	0	0
September	9/10/16	9:42 AM	9/10/16	9:57 AM	Washington: Clark County;	WECC	Load shedding of 100 Megawatts or more implemented under emergency operational policy	Generation Inadequacy	135	Unknown
September	9/11/16	12:05 PM	9/11/16	3:10 PM	Connecticut: Massachusetts: New Hampshire: Rhode Island: Vermont: Maine:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/11/16	12:05 PM	9/11/16	3:10 PM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/11/16	12:05 PM	9/11/16	3:10 PM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/11/16	12:05 PM	9/11/16	3:10 PM	New Hampshire	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/11/16	12:05 PM	9/11/16	3:10 PM	Rhode Island	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/11/16	12:05 PM	9/11/16	3:10 PM	Vermont	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/12/16	12:30 PM	9/12/16	5:56 PM	"New Mexico: Bernalillo County, Sandoval County, Santa Fe County, Valencia County;"	WECC	Load shedding of 100 Megawatts or more implemented under emergency operational policy	Generation Inadequacy	110	53753
September	9/21/16	2:30 PM	9/24/16	2:30 AM	Puerto Rico:		Complete operational failure or shut-down of the transmission and/or distribution electrical system	System Operations	2750	1475000
September	9/21/16	7:44 PM	9/21/16	9:17 PM	Texas: Lubbock County;	TRE	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
September	9/22/16	10:56 AM	9/22/16	11:41 AM	Iowa: Black Hawk County;	MRO	Complete operational failure or shut-down of the transmission and/or distribution electrical system	System Operations	69	19124
September	9/25/16	12:49 PM	9/25/16	6:20 PM	"Utah: Kane County, Garfield County; Arizona: Coconino County, Mohave County"	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	20	10000
September	9/25/16	12:49 PM	9/25/16	6:20 PM	Utah	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	20	10000
October	10/1/16	12:24 PM	10/2/16	2:04 AM	California: Mendocino County;	WECC	human attack attack that causes major interruptions or impacts to critical infrastructure facilities or to operations	human attack	0	0
October	10/2/16	11:30 PM	10/5/16	8:00 AM	Utah:	WECC	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	Transmission Interruption	50	4000
October	10/3/16	3:09 PM	10/4/16	7:00 PM	Texas:	TRE	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	deliberate	Unknown	Unknown
October	10/5/16	11:32 AM	10/5/16	7:00 PM	Texas:	TRE	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	deliberate	Unknown	Unknown
October	10/5/16	3:51 PM	Unknown	Unknown	California: Imperial County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
October	10/6/16	9:50 AM	10/6/16	7:00 PM	Texas:	TRE	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	deliberate	Unknown	Unknown
October	10/6/16	7:30 PM	10/8/16	6:00 PM	Florida:	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	5600	1200000
October	10/7/16	8:00 AM	10/9/16	1:00 PM	"Florida: Alachua County, Bay County, Citrus County, Columbia County, Dixie County, Franklin County, Gilchrist County, Gulf County, Hamilton County, Hardee County, Hernando County, Highlands County, Jefferson County, Lafayette County, Lake County, Levy County, Madison County, Marion County, Orange County, Osceola County, Pasco County, Pinellas County, Polk County, Seminole County, Sumter County, Suwannee County, Taylor County, Volusia County, Wakulla County;"	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	413	165000
October	10/7/16	11:08 AM	10/7/16	7:00 PM	Texas:	TRE	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	Generation Inadequacy	Unknown	Unknown
October	10/7/16	4:22 PM	10/12/16	11:00 AM	Georgia:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	122	36384
October	10/7/16	10:45 PM	Unknown	Unknown	Florida:	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	Unknown
October	10/7/16	11:00 PM	Unknown	Unknown	"South Carolina: Allendale County, Bamberg County, Beaufort County, Berkeley County, Charleston County, Chesterfield County, Clarendon County, Colleton County, Darlington County, Dorchester County, Florence County, Georgetown County, Hampton County, Horry County, Jasper County, Kershaw County, Lee County, Marion County, Marlboro County, Orangeburg County, Richland County, Sumter County, Williamsburg County;"	SERC	"Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident
Loss of electric service to more than 50,000 customers for 1 hour or more
"	natural	Unknown	Unknown
October	10/8/16	8:21 AM	10/13/16	5:30 PM	North Carolina: South Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	Unknown
October	10/8/16	8:21 AM	10/13/16	5:30 PM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	Unknown
October	10/8/16	2:05 PM	10/9/16	6:06 AM	North Carolina:	SERC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	natural	Unknown	44875
October	10/8/16	1:10 AM	Unknown	Unknown	South Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	1050	290824
October	10/10/16	1:15 PM	10/10/16	7:00 PM	Texas:	TRE	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	Generation Inadequacy	Unknown	Unknown
October	10/12/16	12:09 PM	10/12/16	1:16 PM	Nevada: Clark County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	4	1671
October	10/18/16	2:06 PM	10/21/16	3:00 PM	"Oregon: Deschutes County, Lake County;"	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
October	10/20/16	12:30 PM	10/20/16	12:31 PM	Oregon:	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
October	10/25/16	7:40 AM	10/27/16	7:40 AM	Tennessee: Shelby County;	SERC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
October	10/26/16	5:26 AM	10/26/16	5:27 AM	Wyoming: Sweetwater County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
October	10/28/16	1:29 PM	10/28/16	1:38 PM	California: Plumas County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	4	482
October	10/31/16	8:06 AM	10/31/16	3:53 PM	North Carolina: Stokes County;	SERC	human attack attack that causes major interruptions or impacts to critical infrastructure facilities or to operations	human attack	0	0
November	11/9/16	11:59 AM	11/9/16	6:15 PM	"California: Stanislaus County, San Joaquin County, Alameda County, Tuolumne County;"	WECC	human attack event that could potentially impact electric power system adequacy or reliability	human attack	0	0
November	11/9/16	6:44 AM	11/9/16	7:44 AM	California:	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
November	11/1/16	8:55 PM	Unknown	Unknown	Washington: Clark County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	Transmission Interruption	0	0
December	12/8/16	1:00 AM	12/8/16	2:30 AM	Oregon: Multnomah County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
December	12/11/16	7:45 AM	12/11/16	7:46 AM	Utah: Utah County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
December	12/13/16	2:09 PM	12/13/16	2:30 PM	California: Riverside County;	WECC	human attack event that could potentially impact electric power system adequacy or reliability	human attack	0	0
December	12/15/16	6:30 AM	Unknown	Unknown	California: Merced County;	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	Unknown	Unknown
December	12/16/16	7:45 AM	12/16/16	8:45 AM	Oregon: Multnomah County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
December	12/26/16	4:00 AM	12/26/16	6:00 AM	Washington:	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
December	12/28/16	4:03 AM	12/31/16	6:00 AM	California:	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	0	0
December	12/30/16	8:55 AM	12/30/16	8:56 AM	Vermont: Chittenden County;	NPCC	human attack event that could potentially impact electric power system adequacy or reliability	Other	0	0
December	12/30/16	2:30 AM	12/30/16	7:00 PM	Maine:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	85263

==> anc/Supplementary_Materials/datasets/EIA and OE datasets/OE_2017.txt <==
OE-417 Electric Emergency and Disturbance Report - Calendar Year 17								
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
January								
1/5/17	4:56 PM	1/5/17	4:57 PM	Florida: Martin County;	FRCC	Human Attack	0	0
1/8/17	9:07 AM	1/13/17	2:30 PM	California	WECC	Natural	Unknown	106000
1/8/17	11:59 PM	Unknown	Unknown	California	WECC	Operations	0	0
1/10/17	7:30 PM	1/13/17	2:30 PM	California	WECC	Natural	Unknown	87000
1/15/17	6:35 AM	1/15/17	7:44 AM	California: Los Angeles County;	WECC	Operations	176	126000
1/15/17	9:27 AM	1/17/17	1:58 AM	Oklahoma: Harper County;	SPP	Natural	1	788
1/18/17	6:05 PM	1/19/17	12:05 AM	California	WECC	Natural	Unknown	75000
1/22/17	4:15 AM	1/24/17	2:00 PM	California	WECC	Natural	97	64000
1/22/17	6:00 AM	Unknown	Unknown	California	WECC	Operations	0	0
1/22/17	4:00 PM	1/23/17	3:26 AM	Alabama: Georgia: Mississippi: Florida:	SERC	Natural	100	29965
1/22/17	4:00 PM	1/23/17	3:26 AM	Alabama	SERC	Natural	100	29965
1/22/17	4:00 PM	1/23/17	3:26 AM	Georgia	SERC	Natural	100	29965
1/22/17	4:00 PM	1/23/17	3:26 AM	Mississippi	SERC	Natural	100	29965
Febraury								
2/2/17	1:04 AM	2/2/17	5:00 AM	"New Mexico: Bernalillo County, Santa Fe County;"	WECC	Operations	396	149223
2/2/17	1:11 AM	Unknown	Unknown	New Mexico: Bernalillo County;	WECC	Operations	400	Unknown
2/6/17	1:00 AM	2/6/17	7:30 PM	"Washington: Skagit County, King County, Kitsap County;"	WECC	Natural	Unknown	103000
2/9/17	4:05 PM	2/10/17	5:15 AM	Connecticut: Massachusetts: Rhode Island:	NPCC	Natural	Unknown	11525
2/9/17	4:05 PM	2/10/17	5:15 AM	Connecticut	NPCC	Natural	Unknown	11525
2/9/17	4:05 PM	2/10/17	5:15 AM	Massachusetts	NPCC	Natural	Unknown	11525
2/11/17	3:46 PM	2/11/17	3:50 PM	Utah	WECC	Human Attack	0	0
2/13/17	1:00 PM	2/15/17	1:35 PM	North Carolina: Union County;	SERC	Human Attack	0	0
2/17/17	1:00 PM	2/17/17	1:15 PM	Nevada: Clark County;	WECC	Human Attack	0	0
2/17/17	3:00 PM	2/20/17	11:00 AM	California: Los Angeles County;	WECC	Natural	Unknown	111591
2/17/17	8:09 AM	2/22/17	7:30 PM	California	WECC	Natural	254	169250
2/17/17	4:32 AM	2/17/17	5:02 AM	Missouri: Arkansas: Oklahoma: Texas:	SPP	Operations	0	0
2/17/17	4:32 AM	2/17/17	5:02 AM	Missouri	SPP	Operations	0	0
2/17/17	4:32 AM	2/17/17	5:02 AM	Arkansas	SPP	Operations	0	0
2/17/17	4:32 AM	2/17/17	5:02 AM	Oklahoma	SPP	Operations	0	0
March								
3/1/17	11:49 AM	3/2/17	9:30 PM	Kentucky: West Virginia:	RFC	Natural	Unknown	98575
3/1/17	11:49 AM	3/2/17	9:30 PM	Kentucky	RFC	Natural	Unknown	98575
3/1/17	8:30 AM	3/1/17	2:00 PM	Tennessee: Kentucky:	SERC	Natural	Unknown	58000
3/1/17	8:30 AM	3/1/17	2:00 PM	Tennessee	SERC	Natural	Unknown	58000
3/2/17	12:20 PM	3/2/17	11:45 PM	Connecticut: Maine: Massachusetts: New Hampshire: Rhode Island: Vermont:	NPCC	Natural	Unknown	54316
3/2/17	12:20 PM	3/2/17	11:45 PM	Connecticut	NPCC	Natural	Unknown	54316
3/2/17	12:20 PM	3/2/17	11:45 PM	Maine	NPCC	Natural	Unknown	54316
3/2/17	12:20 PM	3/2/17	11:45 PM	Massachusetts	NPCC	Natural	Unknown	54316
3/2/17	12:20 PM	3/2/17	11:45 PM	New Hampshire	NPCC	Natural	Unknown	54316
3/2/17	12:20 PM	3/2/17	11:45 PM	Rhode Island	NPCC	Natural	Unknown	54316
3/6/17	8:00 PM	3/7/17	1:00 AM	"Missouri: Jackson County, Platte County, Cass County, Lafayette County, Chariton County, Carroll County, Clay County, Johnson County;"	SERC	Natural	Unknown	97734
3/8/17	11:30 AM	3/8/17	7:52 PM	Ohio	RFC	Natural	Unknown	71012
3/8/17	12:00 PM	3/11/17	11:31 AM	Michigan	RFC	Natural	Unknown	800000
3/8/17	9:30 AM	3/11/17	5:00 AM	"Michigan: Jackson County, Calhoun County, Ingham County, Hillsdale County, Washtenaw County, Kent County, Ottawa County, Midland County, Saginaw County;"	RFC	Natural	Unknown	343000
3/8/17	1:30 PM	3/8/17	4:30 PM	New York	NPCC	Natural	Unknown	106869
3/8/17	3:33 PM	Unknown	Unknown	New York	NPCC	Natural	Unknown	50000
3/12/17	9:56 AM	3/12/17	11:20 AM	California: Imperial County;	WECC	Human Attack	0	1
3/14/17	12:32 PM	Unknown	Unknown	Connecticut: Massachusetts: Rhode Island: New Hampshire: Maine: Vermont:	NPCC	Natural	Unknown	69647
3/14/17	12:32 PM	Unknown	Unknown	Connecticut	NPCC	Natural	Unknown	69647
3/14/17	12:32 PM	Unknown	Unknown	Maine	NPCC	Natural	Unknown	69647
3/14/17	12:32 PM	Unknown	Unknown	Massachusetts	NPCC	Natural	Unknown	69647
3/14/17	12:32 PM	Unknown	Unknown	New Hampshire	NPCC	Natural	Unknown	69647
3/14/17	12:32 PM	Unknown	Unknown	Rhode Island	NPCC	Natural	Unknown	69647
3/21/17	8:00 PM	3/22/17	9:15 AM	Georgia	SERC	Natural	857	257000
3/24/17	6:29 AM	3/24/17	7:13 AM	Oregon: Clatsop County;	WECC	Human Attack	0	0
3/28/17	4:07 PM	3/28/17	4:08 PM	Oregon: Josephine County;	WECC	Human Attack	0	0
3/29/17	3:30 AM	3/31/17	6:00 AM	Texas	TRE	Natural	Unknown	175000
3/31/17	7:15 PM	3/31/17	9:07 PM	Mississippi: DeSoto County;	SERC	Human Attack	0	0
April								
4/3/17	11:00 AM	4/3/17	8:00 PM	"Alabama, Georgia"	SERC	Natural	290	86330
4/3/17	11:00 AM	4/3/17	8:00 PM	Alabama	SERC	Natural	290	86330
4/6/17	7:00 PM	Unknown	Unknown	California	WECC	Natural	Unknown	100000
4/7/17	4:16 AM	Unknown	Unknown	California: Fresno County	WECC	Operations	0	0
4/7/17	8:15 AM	4/8/17	12:14 AM	"Oregon: Multnomah County, Washington County, Marion County, Clackamas County"	WECC	Natural	Unknown	153867
4/7/17	4:33 AM	4/7/17	8:20 AM	Oregon	WECC	Natural	100	64852
4/13/17	7:50 AM	4/13/17	8:07 AM	Washington: Pierce County	WECC	Human Attack	53	10000
4/17/17	9:25 AM	4/17/17	9:26 AM	Utah: Emery County	WECC	Human Attack	0	0
4/20/17	4:00 PM	4/20/17	6:00 PM	Wyoming: Converse County	WECC	 Human Attack	0	0
4/21/17	10:34 AM	4/21/17	3:55 PM	Kentucky: Bullitt County	SERC	 Human Attack	0	0
4/21/17	9:06 AM	4/21/17	5:45 PM	"California: San Francisco, City and County of[10]"	WECC	Operations	130	88000
4/23/17	11:55 PM	4/23/17	11:56 PM	Oregon: Multnomah County	WECC	Human Attack	0	0
4/24/17	5:32 AM	4/24/17	6:33 AM	North Carolina: Mecklenburg County	SERC	Natural	240	74698
4/30/17	1:00 AM	4/30/17	5:45 PM	"Arkansas, Louisiana, Mississippi"	SERC	Natural	Unknown	145174
May								
5/1/17	11:14 PM	5/1/17	11:34 PM	Ohio	RFC	Natural	Unknown	92390
5/3/17	7:05 PM	5/3/17	9:00 PM	California	WECC	Operations	878	Unknown
5/3/17	6:58 PM	5/3/17	9:15 PM	California	WECC	Operations	572	0
5/3/17	11:00 PM	Unknown	Unknown	"Pennsylvania: Philadelphia County, Montgomery County"	RFC	Human Attack	0	0
5/4/17	5:00 AM	5/4/17	10:00 PM	Alabama: Georgia	SERC	Natural	200	60377
5/4/17	5:00 AM	5/4/17	10:00 PM	Alabama	SERC	Natural	200	60377
5/7/17	11:30 PM	5/8/17	5:00 AM	Kentucky: Daviess County	SERC	Operations	80	0
5/7/17	5:15 AM	Unknown	Unknown	California: Fresno County	WECC	Operations	0	0
5/11/17	11:05 AM	5/11/17	1:05 PM	Washington: Yakima County	WECC	Human Attack	0	0
5/19/17	5:30 AM	Unknown	Unknown	Missouri: St. Louis County	SERC	Natural	Unknown	70696
5/21/17	4:44 PM	5/21/17	5:43 PM	"Idaho: Lincoln County, Jerome County"	WECC	Human Attack	21	9598
5/23/17	5:02 AM	5/23/17	8:40 AM	Tennessee: Davidson County	SERC	Human Attack	10	4700
5/27/17	11:00 PM	Unknown	Unknown	"Tennessee: Shelby County, Putnam County, Knox County, Davidson County, Hamilton County; Alabama: Madison County"	SERC	Natural	Unknown	116000
5/27/17	11:00 PM	Unknown	Unknown	Tennessee	SERC	Natural	Unknown	116000
5/27/17	11:10 PM	Unknown	Unknown	Tennessee: Shelby County	SERC	Natural	391	188000
5/28/17	7:30 PM	5/29/17	10:00 PM	Louisiana: Texas	SERC	Natural	Unknown	103000
5/28/17	7:30 PM	5/29/17	10:00 PM	Louisiana	SERC	Natural	Unknown	103000
5/28/17	4:27 PM	5/28/17	4:28 PM	Nevada: Clark County	WECC	Human Attack	0	0
5/28/17	7:30 PM	5/29/17	10:00 PM	Texas: Louisiana	TRE	Natural	Unknown	103000
5/28/17	7:30 PM	5/29/17	10:00 PM	Texas	TRE	Natural	Unknown	103000
June								
6/7/17	1:12 PM	6/7/17	1:13 PM	Washington: Yakima County	WECC	Human Attack	0	0
6/11/17	1:25 PM	6/11/17	7:15 PM	Wisconsin	MRO	Natural	Unknown	53610
6/11/17	2:39 PM	6/11/17	5:55 PM	Michigan	RFC	Operations	63	Unknown
6/11/17	7:00 AM	6/11/17	11:22 AM	Minnesota	MRO	Natural	Unknown	70000
6/15/17	5:00 PM	6/15/17	10:00 PM	"Alabama, Georgia"	SERC	Natural	275	82713
6/15/17	5:00 PM	6/15/17	10:00 PM	Alabama	SERC	Natural	275	82713
6/16/17	8:00 PM	6/17/17	6:00 AM	Arkansas	SERC	Natural	Unknown	76000
6/16/17	8:00 PM	Unknown	Unknown	"Nebraska: Cass County, Douglas County, Sarpy County"	MRO	Natural	Unknown	76000
6/17/17	9:00 PM	6/18/17	7:00 AM	"Kansas, Missouri: Jackson County, Platte County, Clay County, Cass County"	MRO	Natural	Unknown	84737
6/17/17	9:00 PM	6/18/17	7:00 AM	Kansas	MRO	Natural	Unknown	84737
6/21/17	12:00 AM	6/21/17	1:00 AM	Oregon: Baker County	WECC	Physical Attack	0	0
6/22/17	6:00 PM	6/25/17	12:45 PM	"Michigan: Wayne County, Monroe County"	RFC	Natural	Unknown	118631
6/29/17	4:00 AM	Unknown	Unknown	Louisiana: Orleans Parish	SERC	Human Attack	130	6467
6/30/17	7:45 AM	6/30/17	7:46 AM	Idaho: Ada County	WECC	Human Attack	0	0
July								
7/6/17	12:00 AM	Unknown	Unknown	Idaho: Jerome County	WECC	Human Attack	0	0
7/7/17	3:30 AM	7/8/17	7:30 PM	"Michigan: Kent County, Ottawa County, Muskegon County, Barry County, Oceana County, Eaton County"	RFC	Natural	Unknown	160000
7/8/17	6:52 PM	7/9/17	8:00 AM	California: Los Angeles County	WECC	Operations	645	176867
7/11/17	10:00 AM	7/11/17	12:00 PM	Minnesota	MRO	Human Attack	0	0
7/12/17	12:25 PM	7/15/17	9:00 AM	Tennessee	SERC	Human Attack	0	0
7/12/17	12:25 PM	Unknown	Unknown	Tennessee: Shelby County	SERC	Human Attack	Unknown	Unknown
7/18/17	4:03 AM	Unknown	Unknown	Missouri	SERC	Human Attack	Unknown	700
7/18/17	4:23 PM	7/18/17	6:39 PM	Nevada	WECC	Natural	0	0
7/20/17	1:00 AM	7/20/17	9:46 AM	Utah: Beaver County	WECC	Human Attack	0	0
7/22/17	10:00 PM	7/23/17	12:00 PM	"Missouri: Clay County, Jackson County, Lafayette County, Platte County; Kansas: Johnson County, Miami County, Wyandotte County"	SERC	Natural	Unknown	112540
7/22/17	10:00 PM	7/23/17	12:00 PM	Missouri	SERC	Natural	Unknown	112540
7/22/17	10:00 PM	Unknown	Unknown	Missouri	SERC	Natural	Unknown	131000
7/22/17	10:00 PM	Unknown	Unknown	Missouri	SERC	Natural	Unknown	115000
7/23/17	4:00 AM	Unknown	Unknown	Missouri: Illinois	SERC	Natural	Unknown	82000
7/23/17	4:00 AM	Unknown	Unknown	Missouri	SERC	Natural	Unknown	82000
7/27/17	6:00 AM	7/27/17	11:29 AM	California: Butte County	WECC	Operations	0	0
August								
8/5/17	1:20 PM	8/5/17	2:20 PM	California: Humboldt County;	WECC	Human Attack	0	0
8/21/17	11:41 PM	8/22/17	12:21 AM	California: Plumas County;	WECC	Operations	1	2
8/25/17	6:30 PM	9/5/17	5:00 PM	Texas:	TRE	Natural	Unknown	330000
8/25/17	6:17 PM	9/2/17	5:00 PM	"Texas: Matagorda County, Nueces County, Aransas County, Refugio County, San Patricio County, Calhoun County, Victoria County, Jackson County, Live Oak County, Jim Wells County, Bee County, Lavaca County;"	TRE	Natural	Unknown	220400
8/26/17	6:26 AM	9/8/17	12:00 AM	Texas:	TRE	Natural	Unknown	1076868
8/26/17	12:39 AM	8/26/17	12:52 AM	Texas:	TRE	Natural	Unknown	Unknown
8/27/17	5:10 AM	9/8/17	12:00 AM	Texas: Harris County;	TRE	Natural	Unknown	1076868
8/30/17	2:15 AM	Unknown	Unknown	Texas:	TRE	Natural	Unknown	78500
8/31/17	2:49 PM	8/31/17	5:14 PM	California: Los Angeles County;	WECC	Natural	100	0
September								
9/1/17	3:41 PM	9/1/17	8:30 PM	California:	WECC	Natural	337	0
9/9/17	12:00 AM	Unknown	Unknown	"Florida: Hillsborough County, Pasco County, Polk County;"	FRCC	Natural	1275	425000
9/9/17	12:30 PM	Unknown	Unknown	Florida:	FRCC	Natural	Unknown	3500000
9/10/17	8:37 PM	Unknown	Unknown	Florida:	FRCC	Natural	Unknown	452555
9/10/17	6:35 PM	9/13/17	5:00 PM	"Florida: Alachua County, Bay County, Brevard County, Citrus County, Columbia County, Dixie County, Flagler County, Franklin County, Gilchrist County, Gulf County, Hamilton County, Hardee County, Hernando County, Highlands County, Jefferson County, Lafayette County, Lake County, Leon County, Levy County, Madison County, Marion County, Orange County, Osceola County, Pasco County, Pinellas County, Polk County, Seminole County, Sumter County, Suwannee County, Taylor County, Volusia County, Wakulla County;"	FRCC	Natural	4500	1000000
9/11/17	2:27 AM	9/15/17	8:44 PM	Georgia:	SERC	Natural	132	39659
9/11/17	5:30 PM	9/13/17	9:30 AM	North Carolina: South Carolina:	SERC	Natural	365	265729
9/11/17	5:30 PM	9/13/17	9:30 AM	North Carolina	SERC	Natural	365	265729
9/11/17	12:30 AM	Unknown	Unknown	Florida:	FRCC	Natural	200	20000
9/11/17	12:55 PM	9/12/17	8:00 AM	South Carolina:	SERC	Natural	687	154832
October								
10/4/17	2:30 AM	Unknown	Unknown	Tennessee: Shelby County;	SERC	Human Attack	0	0
10/4/17	1:20 AM	10/4/17	3:00 AM	Mississippi:	SERC	Human Attack	Unknown	Unknown
10/8/17	3:00 AM	Unknown	Unknown	Alabama: Florida: Mississippi:	SERC	Natural	306	91945
10/8/17	3:00 AM	Unknown	Unknown	Alabama	SERC	Natural	306	91945
10/8/17	3:00 AM	Unknown	Unknown	Florida	SERC	Natural	306	91945
10/9/17	2:03 AM	10/17/17	1:30 PM	California:	WECC	Natural	177	117900
10/9/17	6:44 AM	Unknown	Unknown	California:	WECC	Natural	100	Unknown
10/12/17	9:09 AM	Unknown	Unknown	Mississippi: Coahoma County;	SERC	Operations	Unknown	Unknown
10/16/17	3:55 PM	10/16/17	4:10 PM	Washington:	WECC	Operations	0	0
10/16/17	3:45 PM	10/16/17	4:09 PM	Washington: Montana:	WECC	Operations	0	0
10/16/17	3:45 PM	10/16/17	4:09 PM	Washington	WECC	Operations	0	0
10/19/17	4:01 PM	10/19/17	4:02 PM	Utah: Salt Lake County;	WECC	Human Attack	0	0
10/20/17	3:44 AM	10/20/17	3:45 AM	Washington:	WECC	Natural	900	Unknown
10/20/17	6:30 PM	10/20/17	10:22 PM	Texas:	TRE	Human Attack	0	0
10/22/17	8:45 AM	10/22/17	2:00 PM	Louisiana: Mississippi: Arkansas: Texas:	SERC	Natural	Unknown	Unknown
10/22/17	8:45 AM	10/22/17	2:00 PM	Louisiana	SERC	Natural	Unknown	Unknown
10/22/17	8:45 AM	10/22/17	2:00 PM	Mississippi	SERC	Natural	Unknown	Unknown
10/22/17	8:45 AM	10/22/17	2:00 PM	Arkansas	SERC	Natural	Unknown	Unknown
10/23/17	5:50 PM	10/24/17	6:17 PM	North Carolina: South Carolina:	SERC	Natural	440	115144
10/23/17	5:50 PM	10/24/17	6:17 PM	North Carolina	SERC	Natural	440	115144
10/25/17	12:00 PM	10/25/17	4:00 PM	California:	WECC	Human Attack	Unknown	Unknown
10/26/17	5:50 PM	Unknown	Unknown	Montana: Big Horn County;	WECC	Human Attack	0	0
10/26/17	8:17 AM	10/26/17	8:41 AM	Washington: Whatcom County; Montana:	WECC	Operations	0	0
10/26/17	8:17 AM	10/26/17	8:41 AM	Washington	WECC	Operations	0	0
10/26/17	8:17 AM	10/26/17	8:41 AM	Washington: Clark County;	WECC	Operations	0	0
10/29/17	11:40 PM	11/1/17	6:08 PM	Connecticut: Massachusetts: New Hampshire: Maine: Rhode Island: Vermont:	NPCC	Natural	Unknown	310453
10/29/17	11:40 PM	11/1/17	6:08 PM	Connecticut	NPCC	Natural	Unknown	310453
10/29/17	11:40 PM	11/1/17	6:08 PM	Massachusetts	NPCC	Natural	Unknown	310453
10/29/17	11:40 PM	11/1/17	6:08 PM	New Hampshire	NPCC	Natural	Unknown	310453
10/29/17	11:40 PM	11/1/17	6:08 PM	Maine	NPCC	Natural	Unknown	310453
10/29/17	11:40 PM	11/1/17	6:08 PM	Rhode Island	NPCC	Natural	Unknown	310453
November								
11/1/17	3:40 PM	11/1/17	10:00 PM	Kentucky: Daviess County;	SERC	Operations	0	0
11/5/17	7:35 PM	11/5/17	11:09 PM	Ohio:	RF	Natural	Unknown	89216
11/7/17	12:29 PM	Unknown	Unknown	Louisiana:	SERC	Human Attack	0	0
11/9/17	8:45 AM	11/9/17	2:00 PM	Colorado: Weld County;	WECC	Operations	0	0
11/13/17	4:33 PM	11/16/17	6:00 AM	Washington: King County;	WECC	Natural	85	68430
11/13/17	2:00 AM	11/15/17	8:17 AM	"Washington: Island County, King County, Kitsap County, Thurston County, Skagit County, Whatcom County;"	WECC	Natural	Unknown	236100
11/16/17	3:05 PM	11/16/17	3:06 PM	Oregon: Tillamook County;	WECC	Human Attack	0	0
11/24/17	5:06 PM	11/26/17	5:22 PM	Nevada: Clark County;	WECC	Human Attack	0	0
December								
12/4/17	9:53 PM	Unknown	Unknown	California:	WECC	Operations	540	263000
12/5/17	6:30 AM	12/6/17	10:00 AM	"Michigan: Oscoda County, Isabella County, Roscommon County, Ogemaw County;"	RF	Natural	Unknown	117500
12/5/17	6:50 AM	12/5/17	9:00 AM	Louisiana:	SERC	Human Attack	0	0
12/7/17	8:00 PM	12/8/17	5:00 PM	Texas: Bexar County;	TRE	Natural	Unknown	88000
12/8/17	9:30 AM	12/8/17	10:30 PM	Louisiana: Mississippi:	SERC	Natural	Unknown	79000
12/8/17	9:30 AM	12/8/17	10:30 PM	Louisiana	SERC	Natural	Unknown	79000
12/8/17	10:00 AM	12/10/17	8:50 PM	Alabama: Georgia: Mississippi:	SERC	Natural	865	301872
12/8/17	10:00 AM	12/10/17	8:50 PM	Alabama	SERC	Natural	865	301872
12/8/17	10:00 AM	12/10/17	8:50 PM	Georgia	SERC	Natural	865	301872
12/10/17	1:25 AM	12/10/17	2:30 AM	"California: Ventura County, Santa Barbara County;"	WECC	Natural/Operations	110	51323
12/12/17	2:22 AM	12/12/17	2:25 AM	New York: Saratoga County;	NPCC	Human Attack	3	1208
12/13/17	9:55 AM	12/13/17	2:45 PM	New York: Suffolk County;	NPCC	Operations	0	0
12/13/17	8:50 AM	Unknown	Unknown	Connecticut: New Haven County[13];	NPCC	Human Attack	0	0
12/18/17	1:00 PM	12/18/17	5:00 PM	Mississippi:	SERC	Human Attack	0	0
12/19/17	8:40 AM	12/19/17	10:36 AM	Florida: Alachua County;	FRCC	Human Attack	0	0
12/29/17	6:15 AM	12/29/17	11:44 AM	Texas: Calhoun County;	TRE	Human Attack	Unknown	Unknown
12/29/17	7:00 AM	Unknown	Unknown	New York: Tompkins County;	NPCC	Operations	210	Unknown
12/31/17	11:54 PM	1/1/18	2:14 PM	Colorado:	WECC	Human Attack	0	0

==> anc/Supplementary_Materials/datasets/SAIDI.csv <==
NERC_regions,State,SAIDI_state,SAIDI_state_log,SAIDI_cause_human_attack,SAIDI_cause_human_attack_log,SAIDI_cause_mechanical,SAIDI_cause_mechanical_log,SAIDI_cause_natural,SAIDI_cause_natural_log,SAIDI_cause_operations,SAIDI_cause_operations_log,SAIDI_range_1,SAIDI_range_1_log,SAIDI_range_2,SAIDI_range_2_log
SERC,Alabama,5.66331776126194,0.753070929998593,0,,0,,5.66331776126194,0.753070929998593,0,,3.13479412400834,0.496209024036568,2.52852363725359,0.402867017877925
ASCC,Alaska,0,,0,,0,,0,,0,,0,,0,
WECC,Arizona,1.53428025580867,0.185904696271558,0.000871759396786041,-3.05960336262095,0.00392404683047388,-2.40626581829132,0.11866702442144,-0.925669947443223,1.41081742515997,0.149470815047116,0.122591071251914,-0.911541159892925,1.41168918455676,0.149739087444641
SERC,Arkansas,9.77828910179014,0.990262873330362,0.000451273261263745,-3.34556039843118,0.00235062631430368,-2.62881640640675,9.75600296637905,0.989271923691904,0.0194842358355219,-1.71031662240524,5.09711910807233,0.707324782180856,4.68116999371781,0.67035441254233
WECC,California,5.88355718637396,0.769639979019619,0.0000145610723123207,-4.83680664135707,0.0159821544480314,-1.79636467672269,5.58388905759476,0.746936781006035,0.28367141325885,-0.5471844276496,3.98657010653333,0.600599405858914,1.89698707984063,0.278064372969301
WECC,Colorado,0.224595588069648,-0.648598779222495,0,,0,,0.221158875173493,-0.655295627573903,0.00343671289615515,-2.46385674741576,0.105840666747602,-0.975347432956115,0.118754921322046,-0.925348383734915
NPCC,Connecticut,12.8880854829063,1.11018840796915,0,,0,,12.8880854829063,1.11018840796915,0,,6.40023812462353,0.806196132466098,6.4878473582828,0.812100623534278
RF,Delaware,2.02844101113202,0.30716238255434,0,,0.00138939934212545,-2.85717291109816,2.02705161178989,0.306864806626009,0,,0.384079884118921,-0.41557843807024,1.64436112701309,0.215997201431556
FRCC,Florida,4.43243209025024,0.646642090453324,0,,0.00935689373880454,-2.02886830254338,4.41829471296264,0.64525468119241,0.00478048354880089,-2.32052817201661,3.56866050724096,0.55250523474614,0.863771583009286,-0.0636010877917204
SERC,Georgia,2.72465881614433,0.435312127330939,0,,0,,2.72465881614433,0.435312127330939,0,,0.903299404694295,-0.0441682759826429,1.82135941145003,0.260395654201124
HICC,Hawaii,1.49684639282124,0.175177235097263,0,,0,,1.48644489229458,0.172148813025647,0.0104015005266583,-1.9829040046012,1.48118236342653,0.170608532224192,0.0156640293947098,-1.80509651055445
WECC,Idaho,0.211599871385397,-0.674484600609581,0.000454798864410728,-3.34218062837474,0,,0.20386655310365,-0.69065401990125,0.00727851941733596,-2.13795695506559,0.211145072520986,-0.675419049223281,0.000454798864410728,-3.34218062837474
SERC,Illinois,4.00630739921137,0.602744269136138,0,,0.00114961908750865,-2.93944603407802,4.00515778012386,0.602619629455818,0,,3.1413074172643,0.497110439769564,0.864999981947074,-0.0629839015991004
RF,Indiana,12.3939946454315,1.09321130418577,0,,0,,12.393663729082,1.0931997084842,0.000330916349533134,-3.48028177518946,4.64036197682231,0.666551859521451,7.75363266860918,0.889505222287015
MRO,Iowa,0.341356839223609,-0.46679139145792,0,,0,,0.340983892109866,-0.467266136353635,0.000372947113743487,-3.42835274952593,0.340983892109866,-0.467266136353635,0.000372947113743487,-3.42835274952593
MRO,Kansas,2.13381563598341,0.32915689318875,0,,0,,2.13381563598341,0.32915689318875,0,,2.04988875969082,0.311730294049289,0.0839268762925871,-1.0760989407632
SERC,Kentucky,12.3703914700699,1.09238344341255,0.00000366028638080643,-5.43648493407599,0.000000203388588647403,-6.69167341732522,12.370387606395,1.09238330776826,0,,4.6958421464122,0.671713489411965,7.67454932365773,0.885052881609117
SERC,Louisiana,10.881898278156,1.03670466188949,0,,0.0000677614290193899,-4.16901744375333,10.8799119787749,1.03662538182476,0.00191853795207544,-2.71702960526738,7.39384801497541,0.8688705191427,3.4880502631806,0.542582734535959
NPCC,Maine,15.2513898339158,1.1833094220236,0,,0,,15.2513898339158,1.1833094220236,0,,4.66828357680368,0.669157229571358,10.5831062571122,1.02461315657688
RF,Maryland,15.8716773293763,1.20062282570881,0,,0.00184258750846547,-2.73457187739499,15.8698347418678,1.20057240431826,0,,8.99366491622289,0.953936702695309,6.8780124131534,0.837462955283488
NPCC,Massachusetts,8.22924420886496,0.915359950523096,0.00883059744940045,-2.0540099124813,0.000000553407926979158,-6.2569546243446,8.22023672637212,0.914884324532358,0.000176331635509085,-3.75366976430594,2.9160010384895,0.464787674313351,5.31324317037546,0.725359692652731
RF,Michigan,9.76345666472154,0.989603602977953,0,,0.0259823294004244,-1.58532191560324,9.71383534214901,0.987390737534983,0.0236389931721023,-1.62637102479213,4.93511284043572,0.693297087181604,4.82834382428583,0.68379818844963
MRO,Minnesota,2.05870448608682,0.313594010885842,0.000239190283893805,-3.62125646572463,0.0000368163214368649,-4.4339596069097,2.05842847948149,0.31353578194505,0,,0.833007579124914,-0.0793510471440484,1.22569690696191,0.0883830901598135
SERC,Mississippi,14.9336023618794,1.17416458315531,0,,0.00000484629260316312,-5.3145903681385,14.9335975155868,1.17416444221688,0,,6.37122744666131,0.804223109251993,8.56237491521811,0.93259424008853
SERC,Missouri,3.2072559250014,0.506133616112181,0,,0,,3.20545606801054,0.505889829090178,0.00179985699086095,-2.74476200075631,2.69645816092665,0.430793686029835,0.510797764074755,-0.291751012450363
WECC,Montana,0.000748578094495518,-3.125762885716,0,,0,,0.000748578094495518,-3.125762885716,0,,0.000748578094495518,-3.125762885716,0,
MRO,Nebraska,0.108689783708235,-0.963811275487346,0,,0,,0.108689783708235,-0.963811275487346,0,,0.108689783708235,-0.963811275487346,0,
WECC,Nevada,0.003691098909841,-2.4328443169223,0.003691098909841,-2.4328443169223,0,,0,,0,,0,,0.003691098909841,-2.4328443169223
NPCC,New Hampshire,35.5895285881074,1.5513222354627,0,,0,,35.5895285881074,1.5513222354627,0,,13.882830014127,1.14247800604958,21.7066985739804,1.33659377554417
RF,New Jersey,5.16437135156106,0.713017463287506,0,,0.00449102666816924,-2.3476543660452,5.15988032489289,0.712639628983536,0,,0.473818139405105,-0.324388316992856,4.69055321215596,0.671224067196518
WECC,New Mexico,0.159283219069864,-0.797829975920426,0,,0,,0.00407510832147307,-2.38986084268038,0.155208110748391,-0.809085587451336,0.00407510832147307,-2.38986084268038,0.155208110748391,-0.809085587451336
NPCC,New York,3.56055392010589,0.551517566998708,0.00118544380750968,-2.92611902765531,0,,3.5437179216451,0.549459144945108,0.0156505546532811,-1.80547026651428,0.804334303220219,-0.0945634091271612,2.75621961688567,0.440313819404521
SERC,North Carolina,8.1932526355204,0.913456346354681,0,,0,,8.1932526355204,0.913456346354681,0,,6.67056304497659,0.82416249313786,1.52268959054381,0.182611378809552
MRO,North Dakota,0.0528203922715682,-1.27719837782154,0,,0,,0.00908240437114371,-2.04179916613833,0.0437379879004244,-1.3591411998956,0.00908240437114371,-2.04179916613833,0.0437379879004244,-1.3591411998956
RF,Ohio,8.60326734174395,0.934663418569688,0,,0,,8.60248636213499,0.934623992789136,0.000780979608961966,-3.10736030521477,5.09721887839832,0.707333282919618,3.50604846334563,0.544817914957467
MRO,Oklahoma,11.1347330053402,1.04667980774656,0,,0,,11.1296524522957,1.04648160275278,0.00508055304447761,-2.29408900994211,10.1025012786762,1.00442891408345,1.03223172666394,0.0137772034098914
WECC,Oregon,0.520507526548495,-0.283572986201772,0.0000549388341786003,-4.26012056069945,0.000000222338431108882,-6.65298546318508,0.520017474294459,-0.283982062399528,0.000434891081426217,-3.3616194985823,0.485343767691087,-0.313950542788079,0.035163758857408,-1.4539047068697
RF,Pennsylvania,6.11407338511338,0.78633064710818,0.00496063929950242,-2.3044623504544,0,,6.10911274581388,0.785978140262635,0,,2.663761701844,0.425495370572137,3.45031168326938,0.537858328757287
NPCC,Rhode Island,48.0897845657386,1.68205283151089,0,,0,,48.0897845657386,1.68205283151089,0,,19.7930726400466,1.29651321851334,28.296711925692,1.4517359734928
SERC,South Carolina,4.12799590978531,0.615739258299739,0,,0,,4.12799590978531,0.615739258299739,0,,2.95811463836525,0.471015000575246,1.16988127142006,0.0681417884268997
MRO,South Dakota,0.00792337840681437,-2.10108960242668,0,,0,,0.00792337840681437,-2.10108960242668,0,,0.00792337840681437,-2.10108960242668,0,
SERC,Tennessee,2.58565737355748,0.412570975829862,0.000217817688611292,-3.66190685481741,0,,2.58543955586886,0.41253438900058,0,,1.55251322900022,0.191035309497455,1.03314414455725,0.0141609186334066
Texas RE,Texas,13.2157935225387,1.12109324481267,0.0000421423212246637,-4.37528154686511,0.00251001629301857,-2.60032345941733,13.0715602351036,1.11632742851817,0.141681128820827,-0.848687991635151,8.95749693067646,0.952186668025365,4.2582965918622,0.629235906919884
WECC,Utah,0.126268476291274,-0.898705060225152,0.00234705354409038,-2.62947700258814,0,,0.106262306947845,-0.973620759818681,0.0176591157993381,-1.75303104555357,0.050630923963624,-1.29558414710176,0.0756375523276498,-1.12126253360535
NPCC,Vermont,30.4653770746856,1.48380655782375,0,,0,,30.4653770746856,1.48380655782375,0,,27.1938026724173,1.43446994183442,3.27157440226825,0.514756801488153
SERC,Virginia,17.9687120647512,1.25451694949534,0,,0,,17.9687120647512,1.25451694949534,0,,11.7868643496694,1.07139828543789,6.18184771508183,0.791118302358758
WECC,Washington,6.7002420216957,0.826090490281212,0.0000342532548651711,-4.46529815401623,0,,6.68993884758552,0.825422147920656,0.010268920855307,-1.98847519332679,5.44854869659561,0.736280836772662,1.25169332510009,0.0974979362774416
RF,West Virginia,0,,0,,0,,0,,0,,0,,0,
MRO,Wisconsin,0.322796563133326,-0.491071097928212,0,,0.0448111205908272,-1.34861419555744,0.277288350434051,-0.557068375818765,0.000697092108448318,-3.1567098337414,0.202662471056019,-0.693226666315745,0.120134092077307,-0.920333729482999
WECC,Wyoming,0.149340864785049,-0.825821338140431,0,,0,,0.149340864785049,-0.825821338140431,0,,0.149340864785049,-0.825821338140431,0,

==> anc/Supplementary_Materials/datasets/SAIFI.csv <==
NERC_regions,State,SAIFI_state,SAIFI_state_log,SAIFI_cause_human_attack,SAIFI_cause_human_attack_log,SAIFI_cause_mechanical,SAIFI_cause_mechanical_log,SAIFI_cause_natural,SAIFI_cause_natural_log,SAIFI_cause_operations,SAIFI_cause_operations_log,SAIFI_range_1,SAIFI_range_1_log,SAIFI_range_2,SAIFI_range_2_log
SERC,Alabama,2.71197146191239,0.433285115136329,0,,0,,2.71197146191239,0.433285115136329,0,,1.35166404211941,0.130868760551929,1.36030741979297,0.133637066923411
ASCC,Alaska,0,,0,,0,,0,,0,,0,,0,
WECC,Arizona,0.856238080529529,-0.0674054611594108,0.00406511994070354,-2.39092663609273,0.0312918384103596,-1.50456892109731,0.0491035963123199,-1.30888669929455,0.771777525866146,-0.112507872220217,0.0803954347226795,-1.09476861208539,0.77584264580685,-0.110226352179165
SERC,Arkansas,3.50516427937395,0.544708377210998,0.00590757723836175,-2.22859059149415,0.0164237779516699,-1.78452693522882,3.46388869601966,0.539563928529751,0.0189442281642571,-1.72252308428355,2.23957814894886,0.35016622153181,1.26558613042509,0.102291706740788
WECC,California,1.54214198580031,0.188124361270577,0.000191988864085129,-3.71672396091434,0.0387215609101051,-1.41204714410688,1.24747023871633,0.0960301933211199,0.255758197309788,-0.592170437813826,0.964236634840298,-0.0158163721200332,0.577905350960014,-0.238143284281413
WECC,Colorado,0.181722617968476,-0.74059101519291,0,,0,,0.143362592116071,-0.843564155201976,0.0383600258524046,-1.4161211088123,0.0619615038154429,-1.20787805038954,0.119761114153033,-0.921684172348842
NPCC,Connecticut,2.22721148677628,0.347761457796977,0,,0,,2.22721148677628,0.347761457796977,0,,0.86795547073794,-0.0615025551332579,1.35925601603834,0.13330126385618
RF,Delaware,1.11988772543372,0.0491744845730877,0,,0.040014701053213,-1.39778042333893,1.07987302438051,0.0333726924750749,0,,0.286683959235357,-0.542596606357532,0.833203766198362,-0.0792487756476356
FRCC,Florida,1.98326008501852,0.297379671382144,0,,0.0657897251967675,-1.18184192764411,1.8647863330198,0.27062907758897,0.0526840268019516,-1.27832103798072,1.56806598327413,0.195364333583706,0.415194101744384,-0.381748824711771
SERC,Georgia,1.71051052754578,0.233125751447694,0,,0,,1.71051052754578,0.233125751447694,0,,0.732675981029275,-0.135088045498564,0.977834546516505,-0.00973462334498694
HICC,Hawaii,1.57252851887546,0.196598530414879,0,,0,,1.50932952833374,0.178784068611342,0.063198990541721,-1.19928985851606,1.44289517216062,0.159234780292446,0.12963334671484,-0.887283266741802
WECC,Idaho,0.399462003143809,-0.398524524509629,0.0111001756737534,-1.95467014792163,0,,0.234101467325404,-0.630595864178945,0.154260360144651,-0.811745659044725,0.388361827470056,-0.410763463969567,0.0111001756737534,-1.95467014792163
SERC,Illinois,1.68992806877989,0.227868219408463,0,,0.0097159734976853,-2.01251367849275,1.68021209528221,0.225364106723935,0,,0.895712247971551,-0.0478314872010878,0.79421582080834,-0.100061466023928
RF,Indiana,3.95024548971545,0.596624085883651,0,,0,,3.94158132028952,0.595670491088852,0.00866416942592977,-2.06227306376651,1.16261436016701,0.0654356828924977,2.78763112954844,0.445235305652576
MRO,Iowa,0.376189790609804,-0.424592994915333,0,,0,,0.364255482970013,-0.438593902273966,0.0119343076397916,-1.92320277120603,0.364255482970013,-0.438593902273966,0.0119343076397916,-1.92320277120603
MRO,Kansas,0.428079009179554,-0.368476067239254,0,,0,,0.428079009179554,-0.368476067239254,0,,0.212005194329119,-0.673653498312579,0.216073814850435,-0.665397860395817
SERC,Kentucky,4.08531005458429,0.61122502289661,0.0000488038184107525,-4.31154619746769,0.0000004492017908777,-6.34755852096189,4.08526080156409,0.611219786955262,0,,1.4858455506659,0.171973668119298,2.59946450391839,0.414883891453143
SERC,Louisiana,3.18395860183603,0.502967412359898,0,,0.00977626201254857,-2.00982716746576,3.15280483168405,0.498697087415816,0.0213775081394327,-1.67004291953719,2.14229850224512,0.330879984164265,1.04166009959091,0.0177260289888264
NPCC,Maine,3.09487765192065,0.490643484972938,0,,0,,3.09487765192065,0.490643484972938,0,,0.851859299686947,-0.069632131073234,2.2430183522337,0.350832826967372
RF,Maryland,3.30941965321981,0.519751841660253,0.000000641830191628031,-6.19257985759101,0.0166875849823288,-1.77760650962019,3.29273142640729,0.51755630866937,0,,1.76182804484969,0.245963518822252,1.54759160837012,0.189656366145853
NPCC,Massachusetts,1.60961796278496,0.206722809980491,0.0119064235272815,-1.92421867307858,0.000000275651129315112,-6.55964022392,1.58952037473129,0.201266099143938,0.00819088887526074,-2.08666896604497,0.568096546589649,-0.245577850753753,1.04152141619531,0.0176682045188297
RF,Michigan,3.2043982505476,0.505746485959943,0,,0.0075829104461898,-2.12016407298024,3.18048912898974,0.502493915483111,0.0163262111116678,-1.78711459200666,1.30227012164292,0.114701076529748,1.90212812890469,0.279239768017834
MRO,Minnesota,0.851779259896541,-0.0696729388362844,0.00222215489552955,-2.65322567179967,0.0530155028690854,-1.27559711481445,0.796541602131926,-0.0987915367435752,0,,0.208783722010954,-0.680303364464791,0.642995537885587,-0.19179204088354
SERC,Mississippi,5.00129330327812,0.699082324705638,0,,0.0000258468938835366,-4.58759164020223,5.00126745638424,0.699080080247712,0,,2.46591188760715,0.391977554250925,2.53538141567097,0.40404330262828
SERC,Missouri,0.732021714010068,-0.135476036243677,0,,0,,0.714742905180334,-0.145850146926705,0.0172788088297347,-1.76248620031224,0.409965665016934,-0.387252514299995,0.322056048993134,-0.492068539328539
WECC,Montana,0.0000435184681499211,-4.36132640020659,0,,0,,0.0000435184681499211,-4.36132640020659,0,,0.0000435184681499211,-4.36132640020659,0,
MRO,Nebraska,0.270457047401223,-0.567901697499468,0,,0,,0.270457047401223,-0.567901697499468,0,,0.270457047401223,-0.567901697499468,0,
WECC,Nevada,0.0853175963296964,-1.0689613885186,0.0853175963296964,-1.0689613885186,0,,0,,0,,0,,0.0853175963296964,-1.0689613885186
NPCC,New Hampshire,5.50891273466532,0.741065892875502,0,,0,,5.50891273466532,0.741065892875502,0,,1.71547360124685,0.234384039255476,3.79343913341847,0.579033120103642
RF,New Jersey,1.17805473984353,0.0711654709771034,0,,0.0194206558623535,-1.71173610745627,1.15863408398118,0.0639463001575326,0,,0.177669943543156,-0.750386035657894,1.00038479630038,0.000167082765557661
WECC,New Mexico,0.502568288298452,-0.298804918551826,0,,0,,0.0183379874466288,-1.73664832890503,0.484230300851823,-0.314948037940536,0.0183379874466288,-1.73664832890503,0.484230300851823,-0.314948037940536
NPCC,New York,0.631873218287571,-0.199370051656761,0.00417646181502142,-2.3791914849516,0,,0.621068286266454,-0.206860646653858,0.00662847020609553,-2.17858669146129,0.206552354308699,-0.684969850518189,0.425320863978872,-0.371283312586597
SERC,North Carolina,2.27407230304983,0.356804268758213,0,,0,,2.27407230304983,0.356804268758213,0,,1.30951342515937,0.117109955180302,0.964558877890461,-0.0156712573280342
MRO,North Dakota,0.133677497828282,-0.873941692150722,0,,0,,0.0462015220274331,-1.33534371714458,0.0874759758008489,-1.05811120423162,0.0462015220274331,-1.33534371714458,0.0874759758008489,-1.05811120423162
RF,Ohio,2.35016773077993,0.371098858847336,0.000277818833227577,-3.55623831695126,0,,2.34669499536458,0.370456647145287,0.00319491658211714,-2.49554047659765,1.16044983161904,0.0646263698483985,1.18971789916089,0.0754439955423501
MRO,Oklahoma,1.71256823787995,0.233647885124637,0,,0,,1.70513328220511,0.231758331401189,0.00743495567484529,-2.1287216162782,1.26104329153922,0.10072999613206,0.451524946340728,-0.345318250314306
WECC,Oregon,0.378386393287516,-0.422064489147614,0.00131853202028641,-2.87990931898785,0.00000160083670398395,-5.79565296675381,0.376874865822563,-0.423802825136087,0.000191394607962638,-3.71807030148633,0.218335631812007,-0.660875382767495,0.160050761475509,-0.795742255266648
RF,Pennsylvania,1.64976825730761,0.217422943219385,0.00435037794840651,-2.36147301114257,0,,1.6454178793592,0.216276212105252,0,,0.757840294142224,-0.120422307139159,0.891927963165386,-0.0496702201340924
NPCC,Rhode Island,7.59298330142613,0.880412444773681,0,,0,,7.59298330142613,0.880412444773681,0,,2.3676481976851,0.374317172225489,5.22533510374104,0.718114147230731
SERC,South Carolina,2.15866322092542,0.334184892124674,0,,0,,2.15866322092542,0.334184892124674,0,,0.918867482895149,-0.0367471171200568,1.23979573803027,0.0933501390706317
MRO,South Dakota,0.0403056423205724,-1.39463415343294,0,,0,,0.0403056423205724,-1.39463415343294,0,,0.0403056423205724,-1.39463415343294,0,
SERC,Tennessee,0.832482280505981,-0.0796250017380074,0.00147599850198957,-2.83091408328397,0,,0.831006282003991,-0.0803956931480713,0,,0.203264021122589,-0.691939487130469,0.629218259383392,-0.201198683006175
Texas RE,Texas,2.25841880099202,0.353804480589226,0.000294587099822892,-3.53078627513901,0.0285728204850431,-1.54404688735155,2.00496099431718,0.302105928019746,0.224590399089973,-0.648608813129625,1.23581470059598,0.0919533570460164,1.02260410039603,0.00970752981023306
WECC,Utah,0.321385156468846,-0.492974185483496,0.0135354561053314,-1.86852710519151,0,,0.164869158618321,-0.782860578404005,0.142980541745194,-0.84472306174953,0.179766726065122,-0.745290690932053,0.141618430403724,-0.848880223328636
NPCC,Vermont,5.68604847220955,0.75481055762727,0,,0,,5.68604847220955,0.75481055762727,0,,2.89218604337717,0.461226226040662,2.79386242883238,0.44620501742959
SERC,Virginia,4.5872683271746,0.661554144449177,0,,0,,4.5872683271746,0.661554144449177,0,,2.31382702921955,0.364330890024881,2.27344129795504,0.356683744860311
WECC,Washington,1.44956184175828,0.161236748122519,0.0029014521768145,-2.53738458329926,0,,1.4148757136593,0.150718291985676,0.031784675922169,-1.49778221229491,0.788691995251541,-0.103092566978877,0.660869846506743,-0.17988406322184
RF,West Virginia,0,,0,,0,,0,,0,,0,,0,
MRO,Wisconsin,0.277770826758774,-0.556313368544373,0,,0.0130761969412842,-1.88351854711057,0.26210748384799,-0.58152057864331,0.00258714596949891,-2.58717906724036,0.0933963681820557,-1.02967001144827,0.184374458576718,-0.734299241999736
WECC,Wyoming,0.466566616506183,-0.331086338808071,0,,0,,0.466566616506183,-0.331086338808071,0,,0.466566616506183,-0.331086338808071,0,

==> anc/Supplementary_Materials/lasso_analysis.Rmd <==
## this file will conduct the LASSO analysis based on the provided predictor variables dataset

---
title: "lass_analysis"
output:
  pdf_document: default
  word_document: default
  html_document:
    df_print: paged
---

```{r setup, include=FALSE}
knitr::opts_chunk$set(echo = TRUE)
```

Read and convert the dataset in right format
```{r data}
library(MASS)
library(glmnet)
library(stargazer)
regressor <- read.csv("/Users/amanankit/Documents/Research/Data EIA + OE/for_regression.csv")
for(i in 3:ncol(regressor)){
  regressor[,i] <- as.numeric(as.character(regressor[,i]))
}
CAIDI <- read.csv("/Users/amanankit/Documents/Research/Data EIA + OE/CAIDI.csv")
SAIDI <- read.csv("/Users/amanankit/Documents/Research/Data EIA + OE/SAIDI.csv")
SAIFI <- read.csv("/Users/amanankit/Documents/Research/Data EIA + OE/SAIFI.csv")

```



Step regression with BIC criteria for CAIDI overall: 

# ```{r BIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- CAIDI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=log(nrow(data_temp)), steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# ```
# 
# 
# Step regression with AIC criteria: 
# 
# ```{r AIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- CAIDI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=2, steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# 
# ```


LASSO for CAIDI
```{r BIC, echo=FALSE}
col <- c(3,5,7,9,11)
for(i in 1:length(col)){
  print(paste0("Model for ", colnames(CAIDI)[col[i]]))
  y <- CAIDI[,col[i]]
  idx <- which(!is.na(y))
  X <- regressor[idx,7:ncol(regressor)]
  y <- y[idx]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]

  X <- data_temp[,2:ncol(data_temp)]
  X <- as.matrix(X)
  y <- data_temp[,1]
  
  set.seed(51)
  glmnet1<-cv.glmnet(x=X,y=y, type.measure='mse', nfolds=10,
                   alpha=1,nlambda=100, #lambda= lambda_seq, 
                   thres = 1E-3,
                   dfmax = 10, maxit= 10^8, intercept = TRUE)
  plot(glmnet1)
  c<-coef(glmnet1,s='lambda.min',exact=TRUE)
  inds<-which(c!=0)
  print(paste0("Model for ", colnames(data)[i]))
  if(length(inds) ==1 ){
    print('no feature selected')
  }
  else{
    inds <- inds -1 
    inds <- inds[-1]
    print(colnames(X)[inds])
    model_f <- lm(y~X[, inds] )
    print(summary(model_f))
  }
}
cor(data_temp[,16], data_temp[,37])
```



Linear model for selected variables from LASSO CAIDI state
```{r lm state, echo=FALSE}
# 7 = number  of unique companies
# 42 = population density of rural areas
y <- CAIDI[, 3]
idx <- which(!is.na(y))
X <- regressor[idx,c(7,42)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- data_temp[complete.cases(data_temp),]
data_temp <- cbind(y, X)
data_temp <- data_temp[complete.cases(data_temp),]
fit1 <- lm(y ~ Number.of.Unique.Companies + Population.Density.of.Rural.Areas, data=data_temp)
summary(fit1)
```

Linear model for selected variables from LASSO CAIDI natural
```{r lm natural, echo=FALSE}
# 21 = industrial percentage
# 42 = population density of rural areas
y <- CAIDI[, 9]
idx <- which(!is.na(y))
X <- regressor[idx,c(21,42)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- data_temp[complete.cases(data_temp),]
data_temp <- cbind(y, X)
data_temp <- data_temp[complete.cases(data_temp),]
fit2 <- lm(y ~ Industrial.Percentage + Population.Density.of.Rural.Areas, data=data_temp)
summary(fit2)
```

Linear model for selected variables from LASSO CAIDI operational
```{r lm operational, echo=FALSE}
# 40 = population density of urban areas
y <- CAIDI[, 11]
idx <- which(!is.na(y))
X <- regressor[idx,c(40)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
colnames(data_temp) <- c("y", "Population.Density.of.Urban.Areas")
fit3 <- lm(y ~ Population.Density.of.Urban.Areas, data=data_temp)
summary(fit3)
```



Step regression with BIC criteria for SAIDI overall: 

# ```{r BIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- SAIDI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=log(nrow(data_temp)), steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# ```




Step regression with AIC criteria: 

# ```{r AIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- SAIDI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=2, steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# 
# ```

LASSO for SAIDI
```{r BIC, echo=FALSE}
col <- c(3,5,7,9,11)
for(i in 1:length(col)){
  print(paste0("Model for ", colnames(SAIDI)[col[i]]))
  y <- SAIDI[,col[i]]
  idx <- which(!is.na(y))
  X <- regressor[idx,7:ncol(regressor)]
  y <- y[idx]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]

  X <- data_temp[,2:ncol(data_temp)]
  X <- as.matrix(X)
  y <- data_temp[,1]
  
  set.seed(51)
  glmnet1<-cv.glmnet(x=X,y=y, type.measure='mse',nfolds=10,
                   alpha=1,nlambda=100, #lambda= lambda_seq, 
                   thres = 1E-3,
                   dfmax = 10, maxit= 10^8, intercept = TRUE)
  plot(glmnet1)
  c<-coef(glmnet1,s='lambda.min',exact=TRUE)
  inds<-which(c!=0)
  print(paste0("Model for ", colnames(data)[i]))
  if(length(inds) ==1 ){
    print('no feature selected')
  }
  else{
    inds <- inds -1 
    inds <- inds[-1]
    print(colnames(X)[inds])
    model_f <- lm(y~X[, inds] )
    print(summary(model_f))
  }
}
```



Linear model for selected variables from LASSO SAIDI mechanical
```{r}
# 22 = residential customers
y <- SAIDI[, 7]
idx <- which(!is.na(y))
X <- regressor[idx,c(22)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
colnames(data_temp) <- c("y", "Residential.Customers")
fit4 <- lm(y ~ Residential.Customers, data=data_temp)
summary(fit4)
```




Step regression with BIC criteria for SAIFI overall: 

# ```{r BIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- SAIFI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=log(nrow(data_temp)), steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# ```

Step regression with AIC criteria for SAIFI overall: 

# ```{r BIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- SAIFI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=2, steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# ```

LASSO for SAIFI
```{r BIC, echo=FALSE}
col <- c(3,5,7,9,11)
for(i in 1:length(col)){
  print(paste0("Model for ", colnames(SAIFI)[col[i]]))
  y <- SAIFI[,col[i]]
  idx <- which(!is.na(y))
  X <- regressor[idx,7:ncol(regressor)]
  y <- y[idx]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]

  X <- data_temp[,2:ncol(data_temp)]
  X <- as.matrix(X)
  y <- data_temp[,1]
  
  set.seed(51)
  glmnet1<-cv.glmnet(x=X,y=y, type.measure='mse',nfolds=10,
                   alpha=1,nlambda=100, #lambda= lambda_seq, 
                   thres = 1E-3,
                   dfmax = 10, maxit= 10^8, intercept = TRUE)
  plot(glmnet1)
  c<-coef(glmnet1,s='lambda.min',exact=TRUE)
  inds<-which(c!=0)
  print(paste0("Model for ", colnames(data)[i]))
  if(length(inds) ==1 ){
    print('no feature selected')
  }
  else{
    inds <- inds -1 
    inds <- inds[-1]
    print(colnames(X)[inds])
    model_f <- lm(y~X[, inds] )
    print(summary(model_f))
  }
}
```



Linear model for selected variables from LASSO SAIFI state
```{r lm mechanical, echo=FALSE}
# 38 = Population.Percentage.in.Urban
# 42 = Population.Density.of.Urban.Clusters
y <- SAIFI[, 3]
idx <- which(!is.na(y))
X <- regressor[idx,c(38,41)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
fit5 <- lm(y ~ Population.Percentage.in.Urban + Population.Density.of.Urban.Clusters, data=data_temp)
summary(fit5)
```

Linear model for selected variables from LASSO SAIFI mechanical
```{r lm mechanical, echo=FALSE}
# 47 = Percentage of inland water area
y <- SAIFI[, 7]
idx <- which(!is.na(y))
X <- regressor[idx,c(47)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
colnames(data_temp) <- c("y", "Percentage.of.Inland.Water.Area")
fit6 <- lm(y ~ Percentage.of.Inland.Water.Area, data=data_temp)
summary(fit6)
```

Linear model for selected variables from LASSO SAIFI natural
```{r lm natural, echo=FALSE}
# 38 = Population.Percentage.in.Urban
# 41 = Population.Density.of.Urban.Clusters
y <- SAIFI[, 9]
idx <- which(!is.na(y))
X <- regressor[idx,c(38, 41)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
fit7 <- lm(y ~ Population.Percentage.in.Urban + Population.Density.of.Urban.Clusters, data=data_temp)
summary(fit7)
```

Linear model for selected variables from LASSO SAIFI operational
```{r lm natural, echo=FALSE}
# 7 = Number.of.Unique.Companies
# 8 = Land.Area..sq.mi.
# 10 = Demand.MW.Loss
# 20 = Commercial.Percentage
# 29 = Per.Capita.Real.GSP.State
# 47 = Percentage of inland water area
y <- SAIFI[, 11]
idx <- which(!is.na(y))
X <- regressor[idx,c(7, 8, 10, 20, 29, 47)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
fit8 <- lm(y ~ Number.of.Unique.Companies + Land.Area..sq.mi. + Demand.MW.Loss + Commercial.Percentage + Per.Capita.Real.GSP.State + Percentage.of.Inland.Water.Area, data=data_temp)
summary(fit8)
```
```{r convert to Latex CAIDI}
stargazer(fit1, fit2, fit3,
          type='html',
          title = "Table 4: Summary of Selected Significant Predictors for CAIDI",
          out = "/Users/amanankit/Documents/Research/Data EIA + OE/Table 4.html",
          align = TRUE,
          report = "cvp",
          dep.var.labels = "Metric/Cause",
          column.labels = c("CAIDI state", "CAIDI natural", "CAIDI operations"),
          omit.table.layout = "s",
          digits = NA)
```

```{r convert to Latex SAIDI}
 stargazer(fit4,
          type='html',
          title = "Table 5: Summary of Selected Significant Predictors for SAIDI",
          out = "/Users/amanankit/Documents/Research/Data EIA + OE/Table 5.html",
          align = TRUE,
          report = "cvp",
          dep.var.labels = "Metric/Cause",
          column.labels = c("SAIDI mechanical"),
          omit.table.layout = "s",
          digits = NA)
```

```{r convert to Latex SAIFI}
 stargazer(fit5, fit6, fit7, fit8,
          type='html',
          title = "Table 6: Summary of Selected Significant Predictors for SAIFI",
          out = "/Users/amanankit/Documents/Research/Data EIA + OE/Table 6.html",
          align = TRUE,
          report = "cvp",
          dep.var.labels = "Metric/Cause",
          column.labels = c("SAIFI state", "SAIFI mechanical", "SAIFI natural", "SAIFI operational"),
          omit.table.layout = "s",
          digits = NA)
```



==> anc/Supplementary_Materials/line_graphs.R <==
## this file will create all line graphs related to resiliency metrics
## do not need to run any other file in order to run this

library(plyr)
library(dplyr)
library(readxl)
library(openxlsx)
library(lubridate)
library(ggplot2)
library(extrafont)
library(gridExtra)
font_import()
loadfonts()

setwd("/Users/amanankit/Documents/Research/Data EIA + OE/Data/")

files <- list.files(pattern = '.xls')
customerDataEIA <- lapply(files, read_excel, col_names = TRUE, skip = 2)

customerDataEIA <- rbind.fill(customerDataEIA)

## automatically import the OE files and stores them as lists
files <- list.files(pattern = '.txt')
customerDataOE <- lapply(files, read.table, header = TRUE, quote = "", sep = "\t", skip = 1, fill = T)

NERC_regions <- read_excel('/Users/amanankit/Documents/Research/Data EIA + OE/NERC_regions.xlsx')

## combine the lists into one dataframe
customerDataOE <- rbind.fill(customerDataOE)

## 50 states
state <- c("Alabama","Alaska","Arizona","Arkansas","California","Colorado","Connecticut","Delaware","Florida","Georgia","Hawaii","Idaho",
           "Illinois","Indiana","Iowa","Kansas","Kentucky","Louisiana","Maine","Maryland","Massachusetts","Michigan","Minnesota",
           "Mississippi","Missouri","Montana","Nebraska","Nevada","New Hampshire","New Jersey","New Mexico","New York","North Carolina",
           "North Dakota","Ohio","Oklahoma","Oregon","Pennsylvania","Rhode Island","South Carolina","South Dakota","Tennessee","Texas",
           "Utah","Vermont","Virginia","Washington","West Virginia","Wisconsin","Wyoming")
stateAbbrev <- c("AL","AK","AZ","AR","CA","CO","CT","DE","FL","GA","HI","ID","IL","IN","IA","KS","KY","LA","ME","MD","MA","MI","MN","MS",
                 "MO","MT","NE","NV","NH","NJ","NM","NY","NC","ND","OH","OK","OR","PA","RI","SC","SD","TN","TX","UT","VT","VA","WA","WV",
                 "WI","WY")

## isolates relevant columns
customerStateAndPopEIA <- na.omit(customerDataEIA[,c("YEAR", "State", "Count__4")])

## assigns column names
colnames(customerStateAndPopEIA) <- c("year", "state", "population")

## removes commas from the population
customerStateAndPopEIA$population <- as.numeric(gsub(",", "", customerStateAndPopEIA$population))

customerStateAndPopEIA <- na.omit(customerStateAndPopEIA)

## isolates relevant columns
customerStateAndPopOE <- customerDataOE[,c("Date.Event.Began", 
                                           "Time.Event.Began", 
                                           "Date.of.Restoration", 
                                           "Time.of.Restoration", 
                                           "Area.Affected", 
                                           "Event.Type", 
                                           "Number.of.Customers.Affected",
                                           "NERC.Region")]

## assigns column names
colnames(customerStateAndPopOE) <- c("dayStart", "timeStart", "dayEnd", "timeEnd", "state", "cause", "population", "NERC_regions")

## removes extra characters (commas, quotes)
customerStateAndPopOE$population <- gsub(",", "", customerStateAndPopOE$population)
customerStateAndPopOE$population <- gsub("\"", "", customerStateAndPopOE$population)
customerStateAndPopOE$state <- gsub("\"", "", customerStateAndPopOE$state)

## converts time to 24 hour style to elimante AM and PM notation
customerStateAndPopOE$timeStart <- format(strptime(customerStateAndPopOE$timeStart, "%I:%M %p"), format = "%H:%M:%S")
customerStateAndPopOE$timeEnd <- format(strptime(customerStateAndPopOE$timeEnd, "%I:%M %p"), format = "%H:%M:%S")

## manually parses the dates
customerStateAndPopOE$dayStart <- parse_date_time(customerStateAndPopOE$dayStart, orders = "mdy")
customerStateAndPopOE$dayEnd <- parse_date_time(customerStateAndPopOE$dayEnd, orders = "mdy")

## merges date and time into one column
customerStateAndPopOE$dayStart <- paste(customerStateAndPopOE$dayStart, customerStateAndPopOE$timeStart)
customerStateAndPopOE$dayEnd <- paste(customerStateAndPopOE$dayEnd, customerStateAndPopOE$timeEnd)

## converts characters to POSIXct to allow for calculations
customerStateAndPopOE$dayStart <- parse_date_time(customerStateAndPopOE$dayStart, "Ymd HMS")
customerStateAndPopOE$dayEnd <- parse_date_time(customerStateAndPopOE$dayEnd, "Ymd HMS")

## calculates the time elapsed
time.interval <- customerStateAndPopOE$dayStart %--% customerStateAndPopOE$dayEnd
customerStateAndPopOE["Time.Elapsed"] <- NA 

## converts time elapsed to days: remove " / 1440" to revert back to minutes
customerStateAndPopOE$Time.Elapsed <- as.double((as.duration(time.interval) / 60) / 1440)

## removes rows that have NA value
customerStateAndPopOE$population <- as.numeric(customerStateAndPopOE$population)
customerStateAndPopOE <- na.omit(customerStateAndPopOE)

## converts negative values to positive values verify negative populations???? 
customerStateAndPopEIA$population <- abs(as.numeric(customerStateAndPopEIA$population))

## extract year and make into new column
customerStateAndPopOE$Year <- format(as.Date(customerStateAndPopOE$dayStart, format="%y/%m/%d:%h:%m:%s"), "%Y")
customerStateAndPopOE$cause <- gsub("deliberate", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("natural", "Natural", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("human attack", "Human attack", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("mechanical", "Mechanical failure", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("System Operations", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("operations", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Unit Tripped", "Mechanical failure", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Units Tripped", "Mechanical failure", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Transmission Tripped", "Mechanical failure", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Shed Load", "Operations", customerStateAndPopOE$cause)

customerStateAndPopOE <- customerStateAndPopOE %>% filter(cause %in% c("Operations", "Natural", "Human attack", "Mechanical failure"))
# combines the population counts for each year for each state
customer_state_and_pop_EIA_sorted <- with(customerStateAndPopEIA, aggregate(list(population = population), list(year = year, state = state), sum))

# extracts the state from the state column
states_pattern <- paste0(paste0(".*\\b(", paste0(state.name, collapse="|")), ")\\b.*")
customerStateAndPopOE$stateIsolated <- sub(states_pattern, "\\1", customerStateAndPopOE$state)

# add state abbreviations
customerStateAndPopOE$stateIsolatedAbbrev <- state.abb[match(customerStateAndPopOE$stateIsolated, state.name)]
customerStateAndPopOE <- subset(customerStateAndPopOE, Time.Elapsed >= 0)
customerStateAndPopOE <- customerStateAndPopOE[complete.cases(customerStateAndPopOE), ]

customerStateAndPopOE <- merge(customerStateAndPopOE, customer_state_and_pop_EIA_sorted, by.x = c("stateIsolatedAbbrev", "Year"), by.y = c("state", "year"), all.x = FALSE, all.y = TRUE)
customerStateAndPopOE <- customerStateAndPopOE[complete.cases(customerStateAndPopOE), ]
colnames(customerStateAndPopOE)[9] <- "populationAffected"
colnames(customerStateAndPopOE)[13] <- "customersInState"

customerStateAndPopOE <- customerStateAndPopOE %>% mutate("SAIDI" = (Time.Elapsed * populationAffected) / customersInState)
customerStateAndPopOE <- customerStateAndPopOE %>% mutate("SAIFI" = populationAffected / customersInState)                        
customerStateAndPopOE <- customerStateAndPopOE %>% mutate("CAIDI" = SAIDI / SAIFI)

#write.xlsx(customerStateAndPopOE, "/Users/amanankit/Documents/Research/Data EIA + OE/Resilience per Event.xlsx")
customerStateAndPopOE$NERC_regions <- gsub("\"", "", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub(" ", "", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub(";", ",", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub(",", ", ", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub("\\<RF\\>", "RFC", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub("WeEnergiesMAIN", "MAIN", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub("ERCOT", "TRE", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub("WSCC", "WECC", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub("MAPP", "MRO", customerStateAndPopOE$NERC_regions)


# for hawaii only
customerStateAndPopOE$NERC_regions <- gsub("N/A", "HI", customerStateAndPopOE$NERC_regions)



NERC_regions <- unique(customerStateAndPopOE$NERC_regions)
customerStateAndPopOE <- customerStateAndPopOE[complete.cases(customerStateAndPopOE), ] # removes the row and the row number
customerStateAndPopOE$Key <- 1:length(customerStateAndPopOE$stateIsolated) # create a key for easy data matching
customerStateAndPopOE <- customerStateAndPopOE[, colnames(customerStateAndPopOE)[c(17,1:16)]]
customerStateAndPopOE$SAIDI_NERC <- as.numeric(NA)
customerStateAndPopOE$SAIFI_NERC <- as.numeric(NA)
customerStateAndPopOE$CAIDI_NERC <- as.numeric(NA)

calculate_NERC_resilience <- function(NERC_region, year, metric) {
  filtered <- customerStateAndPopOE %>% filter(NERC_regions == NERC_region & Year == year)
  if (length(filtered$Key > 0)) {
    total_customer_per_year_per_NERC <- sum(unique(filtered$customersInState), na.rm = TRUE)
    if (metric == "SAIDI") {
      value <- sum(filtered$Time.Elapsed * filtered$populationAffected) / total_customer_per_year_per_NERC
    } else if (metric == "SAIFI") {
      value <- sum(filtered$populationAffected) / total_customer_per_year_per_NERC
    }
    for (i in 1:length(filtered$Key)) {
      row <- as.numeric(filtered$Key[i])
      col <- paste0(metric, "_NERC")
      customerStateAndPopOE[customerStateAndPopOE$Key == row, col] <<- value  # have to use <<- to update the dataframe because it is stored in global environment
    }
  }
}

for (i in 1:length(NERC_regions)) {
  curr_NERC_region <- NERC_regions[i]
  for (curr_year in 2002:2017) {
    calculate_NERC_resilience(curr_NERC_region, curr_year, "SAIDI")
    calculate_NERC_resilience(curr_NERC_region, curr_year, "SAIFI")
  }
}

customerStateAndPopOE <- customerStateAndPopOE %>% mutate(CAIDI_NERC = SAIDI_NERC / SAIFI_NERC)
write.xlsx(customerStateAndPopOE, "/Users/amanankit/Documents/Research/Data EIA + OE/Resilience per NERC per year.xlsx")

ggplot(customerStateAndPopOE, aes(x = Year, y = SAIDI_NERC, color = NERC_regions, group = NERC_regions)) + geom_point() + geom_line()
ggplot(customerStateAndPopOE, aes(x = Year, y = SAIFI_NERC, color = NERC_regions, group = NERC_regions)) + geom_point() + geom_line()
ggplot(customerStateAndPopOE, aes(x = Year, y = CAIDI_NERC, color = NERC_regions, group = NERC_regions)) + geom_point() + geom_line()


unloadNamespace("plyr")

year <- as.data.frame(2002:2017)
cause_operations <- as.data.frame(rep(c("Operations"), length(year$`2002:2017`)))
colnames(cause_operations) <- c("cause")
cause_mechanical <- as.data.frame(rep(c("Mechanical failure"), length(year$`2002:2017`)))
colnames(cause_mechanical) <- c("cause")
cause_natural <- as.data.frame(rep(c("Natural"), length(year$`2002:2017`)))
colnames(cause_natural) <- c("cause")
cause_human_attk <- as.data.frame(rep(c("Human attack"), length(year$`2002:2017`)))
colnames(cause_human_attk) <- c("cause")

metric_by_cause <- cbind(bind_rows(cause_operations, cause_mechanical, cause_natural, cause_human_attk), year)
colnames(metric_by_cause) <- c("cause", "year")

calculate_resilience_cause_US <- function(cause_param, metric, year) {
  year_isolated <- customerStateAndPopOE %>% filter(Year == year, cause == cause_param)
  total_cust_served <- sum(unique(year_isolated$customersInState))
  if (length(year_isolated$Key) > 0) {
    if (metric == "SAIDI") {
      restoration_time_x_cust_interrupted <- sum(year_isolated$Time.Elapsed * year_isolated$populationAffected)
      SAIDI <- restoration_time_x_cust_interrupted / total_cust_served
      return (SAIDI)
    } else if(metric == "SAIFI") {
      cust_interrupted <- sum(year_isolated$populationAffected)
      SAIFI <- cust_interrupted / total_cust_served
      return (SAIFI)
    } else if (metric == "CAIDI") {
      CAIDI <- calculate_resilience_cause_US(cause_param, "SAIDI", year) / calculate_resilience_cause_US(cause_param, "SAIFI", year)
      return (CAIDI)
    }
  }
  return (NA)
}

causes <- c("Operations", "Natural", "Human attack", "Mechanical failure")
metrics <- c("SAIDI", "SAIFI", "CAIDI")
metric_by_cause$Key <- paste0(metric_by_cause[,1], metric_by_cause[,2])
metric_by_cause <- metric_by_cause[, colnames(metric_by_cause)[c(3,1:2)]]
metric_by_cause$SAIDI <- as.numeric(NA)
metric_by_cause$SAIFI <- as.numeric(NA)
metric_by_cause$CAIDI <- as.numeric(NA)

for (cause in 1:length(causes)) {
  for (year in 2002:2017) {
    for (metric in 1:length(metrics)) {
      curr_cause <- causes[cause]
      curr_metric <- metrics[metric]
      value <- calculate_resilience_cause_US(curr_cause, curr_metric, year)
      if (!is.na(value)) {
        if (metrics[metric] == "SAIDI") {
          col <- 4
        } else if (metrics[metric] == "SAIFI") {
          col <- 5
        } else if (metrics[metric] == "CAIDI") {
          col <- 6
        }
        key <- paste0(causes[cause], year)
        metric_by_cause[metric_by_cause$Key == key, col] <- value
      }
    }
  }
}

# figure_3a <- ggplot(metric_by_cause, aes(x=factor(year), y=SAIDI, color = cause, group = cause)) + geom_point() + geom_line() + ggtitle('SAIDI values for 2002 - 2017 by outage type') + xlab('Year') + ylab('SAIDI [hours per customer]') + guides(color=guide_legend('Cause for outage')) + theme_bw() + theme(text=element_text(family="CMU Serif"))
# figure_3b <- ggplot(metric_by_cause, aes(x=factor(year), y=SAIFI, color = cause, group = cause)) + geom_point() + geom_line() + ggtitle('SAIFI values for 2002 - 2017 by outage type') + xlab('Year') + ylab('SAIFI [interruptions per customer]') + guides(color=guide_legend('Cause for outage')) + theme_bw() + theme(text=element_text(family="CMU Serif"))
# figure_3c <- ggplot(metric_by_cause, aes(x=factor(year), y=CAIDI, color = cause, group = cause)) + geom_point() + geom_line() + ggtitle('CAIDI values for 2002 - 2017 by outage type') + xlab('Year') + ylab('CAIDI [hours per outage]') + guides(color=guide_legend('Cause for outage')) + theme_bw() + theme(text=element_text(family="CMU Serif"), legend.position = "bottom")
figure_3a <- ggplot(metric_by_cause, aes(x=factor(year), y=SAIDI, color = cause, group = cause)) + geom_point() + geom_line() + xlab('Year') + ylab('SAIDI [hours per customer]') + guides(color=guide_legend('Cause for outage')) + theme_bw() + theme(text=element_text(family="CMU Serif"), legend.position = "bottom", axis.title=element_text(size=14), legend.text = element_text(size=14), legend.title = element_text(size=13.7)) + theme(axis.text = element_text(size = 14)) + theme(axis.text.x = element_text(angle = 30, vjust = 0.5))
figure_3b <- ggplot(metric_by_cause, aes(x=factor(year), y=SAIFI, color = cause, group = cause)) + geom_point() + geom_line() + xlab('Year') + ylab('SAIFI [interruptions per customer]') + guides(color=guide_legend('Cause for outage')) + theme_bw() + theme(text=element_text(family="CMU Serif"), legend.position = "bottom", axis.title=element_text(size=14)) + theme(axis.text = element_text(size = 14)) + theme(axis.text.x = element_text(angle = 30, vjust = 0.5))
figure_3c <- ggplot(metric_by_cause, aes(x=factor(year), y=CAIDI, color = cause, group = cause)) + geom_point() + geom_line() + xlab('Year') + ylab('CAIDI [hours per outage]') + theme_bw() + theme(text=element_text(family="CMU Serif"), legend.position = "bottom", axis.title=element_text(size=14), legend.text = element_text(size=12), legend.title = element_text(size=12)) + theme(axis.text = element_text(size = 14)) + theme(axis.text.x = element_text(angle = 30, vjust = 0.5))

grid.arrange(figure_3c, figure_3a, figure_3b, nrow=1)
# customerStateAndPopOE_all_time_per_NERC <- customerStateAndPopOE
# calculate_NERC_resilience_all_time <- function(NERC_region, cause_param, metric) {
#   filtered <- customerStateAndPopOE_all_time_per_NERC %>% filter(NERC_regions == NERC_region, cause == cause_param)
#   if (length(filtered$Key > 0)) {
#     total_customer_per_NERC <- mean(unique(filtered$customersInState), na.rm = TRUE) # using mean since it is over multiple years
#     if (metric == "SAIDI") {
#       value <- sum(filtered$Time.Elapsed * filtered$populationAffected) / total_customer_per_NERC
#     } else if (metric == "SAIFI") {
#       value <- sum(filtered$populationAffected) / total_customer_per_NERC
#     }
#     for (i in 1:length(filtered$Key)) {
#       row <- as.numeric(filtered$Key[i])
#       col <- paste0(metric, "_NERC")
#       customerStateAndPopOE_all_time_per_NERC[customerStateAndPopOE_all_time_per_NERC$Key == row, col] <<- value  # have to use <<- to update the dataframe because it is stored in global environment
#     }
#   }
# }
# 
# for (i in 1:length(NERC_regions)) {
#   curr_NERC_region <- NERC_regions[i]
#   calculate_NERC_resilience_all_time(curr_NERC_region, "SAIDI")
#   calculate_NERC_resilience_all_time(curr_NERC_region, "SAIFI")
#   
# }
# 
# for (i in 1:length(NERC_regions)) {
#   curr_NERC_region <- NERC_regions[i]
#   for (cause in causes) {
#     calculate_NERC_resilience_all_time(curr_NERC_region, cause, "SAIDI")
#     calculate_NERC_resilience_all_time(curr_NERC_region, cause, "SAIFI")
#   }
# }
# customerStateAndPopOE_all_time_per_NERC <- customerStateAndPopOE_all_time_per_NERC %>% mutate(CAIDI_NERC = SAIDI_NERC / SAIFI_NERC)
# cause_order <- factor(customerStateAndPopOE_all_time_per_NERC$cause, level = c("Operations", "Mechanical failure", "Human attack", "Natural"))
# 
# ggplot(customerStateAndPopOE_all_time_per_NERC, aes(x = cause_order, y = SAIDI_NERC, color = NERC_regions, group = NERC_regions)) +
#   geom_point() + geom_line()
# 
# ggplot(customerStateAndPopOE_all_time_per_NERC, aes(x = cause_order, y = SAIFI_NERC, color = NERC_regions, group = NERC_regions)) +
#   geom_point() + geom_line()
# 
# ggplot(customerStateAndPopOE_all_time_per_NERC, aes(x = cause_order, y = CAIDI_NERC, color = NERC_regions, group = NERC_regions)) +
#   geom_point() + geom_line()


==> anc/Supplementary_Materials/readme.md <==
# Power Resiliency
This README file is provided as supplementary material to the research article.
## data_cleaning.R
### Objective
This script will clean the datasets and load in environment variables. It should always be run first. The script also contains some experimental code including producing maps but can be ignored. The file should be used for data cleaning purposes. To experiment with influential points, modify the boolean `remove_influential_rows` on line 156.
### Required files
The following datasets used to run this program were manually modified as noted in the article.
- EIA-861 files from 'datasets/EIA and OE datasets' folder.
Original data: [EIA-861](http://https://www.eia.gov/electricity/data/eia861/ "EIA-861"). Download will be a .zip and the relevant file is Sales_Ult_Cust_XXXX, where XXXX is the year. Keep in Excel format.
- OE-417 files from 'datasets/EIA and OE datasets' folder
Original data: [OE-417](https://www.oe.netl.doe.gov/OE417_annual_summary.aspx "OE-417"). Save the files as Tab Delimited Text (txt).

### Other requirements
- Ensure that data files are placed in the same directory and that you change the working directory in the script to point to the directory which contains the files.
- Ensure that the packages required are installed:
		lubridate
		readxl
		plyr
		ggplot2
		xlsx
		ggpubr
		dplyr
		usmap
		BBmisc
		scales

## us_maps.R
### Objective
This script will create the US choropleth maps that illustrate various combinations of year, reliability metric, and cause of outage for each state.
### Required files
data_cleaning.R
### Other requirements
- Each time this file is run, data_cleaning.R must execute successfully prior to ensure the correct environment values are loaded.
- Ensure that the packages required are installed:
		dplyr
		usmap
		gridExtra
		xlsx
		extrafont

## line_graphs.R
### Objective
This script will create the line graphs that illustrate various combinations of year, reliability metric, NERC region, and cause of outage.
### Required files
- EIA-861 dataset
- OE-417 dataset
- NERC_regions.xlsx from 'datasets/' folder

### Other requirements
- No other file is required to run prior.
- Ensure that the packages required are installed:
		plyr
		dplyr
		readxl
		openxlsx
		lubridate
		ggplot2
		extrafont
		gridExtra

## lasso_analysis.Rmd
### Objective
This script will conduct the LASSO regression analysis based on the provided predictor variables dataset. It also includes experimental trials involving step regression using AIC and BIC criteria.
### Required files
- for_regression.csv
- CAIDI.csv
- SAIDI.csv
- SAIFI.csv

### Other requirements
- No other file is required to run prior.
- Ensure that the packages required are installed:
		MASS
		glmnet
		stargazer



==> anc/Supplementary_Materials/us_maps.R <==
# must run data_cleaning.R first to load datasets into environment
# this file will create the choropleth US maps based for SAIDI, SAIFI, CAIDI and its combinations with causes

library(dplyr)
library(usmap)
library(gridExtra)
library(xlsx)
library(extrafont)
font_import()
loadfonts()


list_of_states <- c("Alabama","Alaska","Arizona","Arkansas","California","Colorado","Connecticut","Delaware","Florida","Georgia","Hawaii","Idaho",
                             "Illinois","Indiana","Iowa","Kansas","Kentucky","Louisiana","Maine","Maryland","Massachusetts","Michigan","Minnesota",
                             "Mississippi","Missouri","Montana","Nebraska","Nevada","New Hampshire","New Jersey","New Mexico","New York","North Carolina",
                             "North Dakota","Ohio","Oklahoma","Oregon","Pennsylvania","Rhode Island","South Carolina","South Dakota","Tennessee","Texas",
                             "Utah","Vermont","Virginia","Washington","West Virginia","Wisconsin","Wyoming")

list_of_states_abbrev <- c("AL","AK","AZ","AR","CA","CO","CT","DE","FL","GA","HI","ID","IL","IN","IA","KS","KY","LA","ME","MD","MA","MI","MN","MS",
                           "MO","MT","NE","NV","NH","NJ","NM","NY","NC","ND","OH","OK","OR","PA","RI","SC","SD","TN","TX","UT","VT","VA","WA","WV",
                           "WI","WY")

list_of_causes <- c("Human Attack", "Mechanical Failure", "Natural", "Operations")


# combines the population counts for each year for each state
customer_state_and_pop_EIA_sorted <- with(customerStateAndPopEIA, aggregate(list(population = population), list(year = year, state = state), sum))

# extracts the state from the state column
states_pattern <- paste0(paste0(".*\\b(", paste0(state.name, collapse="|")), ")\\b.*")
customerStateAndPopOE$stateIsolated <- sub(states_pattern, "\\1", customerStateAndPopOE$state)

# add state abbreviations
customerStateAndPopOE$stateIsolatedAbbrev <- state.abb[match(customerStateAndPopOE$stateIsolated, state.name)]

# remove rows where no state was found (no state found means that state abbrev was NA)
customerStateAndPopOE <- customerStateAndPopOE[complete.cases(customerStateAndPopOE), ]

customerStateAndPopOE <- merge(customerStateAndPopOE, customer_state_and_pop_EIA_sorted, by.x = c("stateIsolatedAbbrev", "Year"), by.y = c("state", "year"), all.x = FALSE, all.y = TRUE)
customerStateAndPopOE <- customerStateAndPopOE[complete.cases(customerStateAndPopOE), ]
customerStateAndPopOE <- customerStateAndPopOE[, c(3, 4, 5, 6, 7, 11, 1, 8, 10, 9, 12, 2)]
colnames(customerStateAndPopOE)[10] <- "populationAffected"
colnames(customerStateAndPopOE)[11] <- "customersInState"

# takes a string to factor and returns a dataframe with rows containing only that string in the specified column
filter_dataframe_state <- function(factor_to_isolate) {
  return (customerStateAndPopOE %>% filter(stateIsolated %in% factor_to_isolate))
}

filter_dataframe_cause <- function(factor_to_isolate) {
  return (customerStateAndPopOE %>% filter(cause %in% factor_to_isolate))
}

filter_dataframe_year_range <- function(start_year, end_year) {
  return (customerStateAndPopOE %>% filter(Year %in% (start_year:end_year)))
}

filter_dataframe_state_for_cause_or_year <- function(factor_to_isolate) {
  return (filtered_OE %>% filter(stateIsolated %in% factor_to_isolate))
}


# calculates the SAIDI value for the input_state and returns an integer in days
# SAIDI can only be done per year otherwise it will use cumulative population e.g. 1.6mil in 2014 and 1.7mil in 2015. Previous code uses 3.3mil as total number of customers served. Current code matches year with # of customers that year
# "If the SAIDI is calculated for each day, the monthly SAIDI is found by summing the daily values" (pg 3: http://www.egr.unlv.edu/~eebag/Reliability_Indices_for_Utilities.pdf)
# Using this logic if the SAIDI is calculated for each year, the SAIDI for 16 year period can be found by summing the yearly values
calculate_SAIDI_state <- function(input_state_full) {
  cumulative_sum <- 0
  filtered_OE <- filter_dataframe_state(input_state_full)
  if (nrow(filtered_OE) >= 1) {
    for (i in 1:nrow(filtered_OE)) {
      year_var <- filtered_OE[i,]$Year
      duration <- filtered_OE[i,]$Time.Elapsed
      population_affected <- filtered_OE[i,]$populationAffected
      customers <- filtered_OE[i,]$customersInState
      cumulative_sum <- cumulative_sum + (duration*population_affected/customers)
    }
  }
  SAIDI <- cumulative_sum
  return(SAIDI)
}

calculate_SAIDI_state_for_cause_or_year <- function(input_state_full) {
  cumulative_sum <- 0
  filtered_OE <- filter_dataframe_state_for_cause_or_year(input_state_full)
  if (nrow(filtered_OE) >= 1) {
    for (i in 1:nrow(filtered_OE)) {
      year_var <- filtered_OE[i,]$Year
      duration <- filtered_OE[i,]$Time.Elapsed
      population_affected <- filtered_OE[i,]$populationAffected
      customers <- filtered_OE[i,]$customersInState
      cumulative_sum <- cumulative_sum + (duration*population_affected/customers)
    }
  }
  SAIDI <- cumulative_sum
  return(SAIDI)
}

calculate_SAIFI_state <- function(input_state_full) { 
  cumulative_sum <- 0
  filtered_OE <- filter_dataframe_state(input_state_full)
  if (nrow(filtered_OE) >= 1) {
    for (i in 1:nrow(filtered_OE)) {
      year_var <- filtered_OE[i,]$Year
      duration <- filtered_OE[i,]$Time.Elapsed
      population_affected <- filtered_OE[i,]$populationAffected
      customers <- filtered_OE[i,]$customersInState
      cumulative_sum <- cumulative_sum + (population_affected/customers)
    }
  }
  SAIFI <- cumulative_sum
  return(SAIFI)
}

calculate_SAIFI_state_for_cause_or_year <- function(input_state_full) { 
  cumulative_sum <- 0
  filtered_OE <- filter_dataframe_state_for_cause_or_year(input_state_full)
  if (nrow(filtered_OE) >= 1) {
    for (i in 1:nrow(filtered_OE)) {
      year_var <- filtered_OE[i,]$Year
      duration <- filtered_OE[i,]$Time.Elapsed
      population_affected <- filtered_OE[i,]$populationAffected
      customers <- filtered_OE[i,]$customersInState
      cumulative_sum <- cumulative_sum + (population_affected/customers)
    }
  }
  SAIFI <- cumulative_sum
  return(SAIFI)
}

# calculates SAIDI for all states
SAIDI_state <- as.data.frame(cbind(list_of_states))
SAIDI_state["SAIDI"] <- NA
SAIDI_state <- as.data.frame(mapply(calculate_SAIDI_state, list_of_states))
colnames(SAIDI_state) <- c("SAIDI")

# calculates SAIFI for all states
SAIFI_state <- as.data.frame(cbind(list_of_states))
SAIFI_state["SAIFI"] <- NA
SAIFI_state <- as.data.frame(mapply(calculate_SAIFI_state, list_of_states))
colnames(SAIFI_state) <- c("SAIFI")

calculate_CAIDI_state <- function(SAIDI_df, SAIFI_df) {
  CAIDI_state <- as.data.frame(cbind(list_of_states))
  CAIDI_state$CAIDI <- SAIDI_df$SAIDI / SAIFI_df$SAIFI
  CAIDI_state$CAIDI[is.nan(CAIDI_state$CAIDI)] <- 0
  return (CAIDI_state)
}

calculate_CAIDI_state_for_cause_or_year <- function(SAIDI_df, SAIFI_df) {
  CAIDI_state_for_cause_or_year <- as.data.frame(cbind(list_of_states))
  CAIDI_state_for_cause_or_year$CAIDI <- SAIDI_df$SAIDI / SAIFI_df$SAIFI
  CAIDI_state_for_cause_or_year$CAIDI[is.nan(CAIDI_state_for_cause_or_year$CAIDI)] <- 0
  return (CAIDI_state_for_cause_or_year)
}

# calculates CAIDI for all states
CAIDI_state <- calculate_CAIDI_state(SAIDI_state, SAIFI_state)

fips_codes <- c("01", "02", "04", "05", "06", "08", "09", "10", "12", "13", "15", "16", "17", "18", "19", "20", 
                "21", "22", "23", "24", "25", "26", "27", "28", "29", "30", "31", "32", "33", "34", "35", "36", 
                "37", "38", "39", "40", "41", "42", "44", "45", "46", "47", "48", "49", "50", "51", "53", "54", 
                "55", "56")
fipsdf <- fips_info(fips_codes)

#sort by fips code
fipsdf <- fipsdf[with(fipsdf, order(fips)), ]

# convert to log10 scale for better visualizing
SAIDI_state$log_SAIDI <- log10(SAIDI_state$SAIDI)
SAIFI_state$log_SAIFI <- log10(SAIFI_state$SAIFI)
CAIDI_state$log_CAIDI <- log10(CAIDI_state$CAIDI)
width_map = 18.5
height_map = 9.24
legendLabel <- c("Resilience Metrics (SAIDI)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_state$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = quantile(SAIDI_state$log_SAIDI, 0.5), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIDI vales for each state (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_state$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = quantile(SAIFI_state$log_SAIFI, 0.5), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIFI vales for each state (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (CAIDI)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_state$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = quantile(CAIDI_state$log_CAIDI, 0.5), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "CAIDI vales for each state (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("CAIDI vales for each state (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

calculate_SAIDI_cause_or_year <- function() {

  if (nrow(filtered_OE) >= 1) {
    SAIDI_cause_or_year <- as.data.frame(cbind(list_of_states))
    SAIDI_cause_or_year["SAIDI"] <- NA
    SAIDI_cause_or_year <- as.data.frame(mapply(calculate_SAIDI_state_for_cause_or_year, list_of_states))
    colnames(SAIDI_cause_or_year) <- c("SAIDI")
    return(SAIDI_cause_or_year)
  }
}

calculate_SAIFI_cause_or_year <- function() {
  if (nrow(filtered_OE) >= 1) {
    SAIFI_cause_or_year <- as.data.frame(cbind(list_of_states))
    SAIFI_cause_or_year["SAIDI"] <- NA
    SAIFI_cause_or_year <- as.data.frame(mapply(calculate_SAIFI_state_for_cause_or_year, list_of_states))
    colnames(SAIFI_cause_or_year) <- c("SAIFI")
    return(SAIFI_cause_or_year)
  }
}

filtered_OE <- filter_dataframe_cause("Human Attack")
SAIDI_cause_human_attack <- calculate_SAIDI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Mechanical Failure")
SAIDI_cause_mechanical <- calculate_SAIDI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Natural")
SAIDI_cause_natural <- calculate_SAIDI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Operations")
SAIDI_cause_operations <- calculate_SAIDI_cause_or_year()

filtered_OE <- filter_dataframe_cause("Human Attack")
SAIFI_cause_human_attack <- calculate_SAIFI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Mechanical Failure")
SAIFI_cause_mechanical <- calculate_SAIFI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Natural")
SAIFI_cause_natural <- calculate_SAIFI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Operations")
SAIFI_cause_operations <- calculate_SAIFI_cause_or_year()

CAIDI_cause_human_attack <- calculate_CAIDI_state_for_cause_or_year(SAIDI_cause_human_attack, SAIFI_cause_human_attack)
CAIDI_cause_mechanical <- calculate_CAIDI_state_for_cause_or_year(SAIDI_cause_mechanical, SAIFI_cause_mechanical)
CAIDI_cause_natural <- calculate_CAIDI_state_for_cause_or_year(SAIDI_cause_natural, SAIFI_cause_natural)
CAIDI_cause_operations <- calculate_CAIDI_state_for_cause_or_year(SAIDI_cause_operations, SAIFI_cause_operations)

SAIDI_cause_human_attack$log_SAIDI <- log10(SAIDI_cause_human_attack$SAIDI)
SAIDI_cause_mechanical$log_SAIDI <- log10(SAIDI_cause_mechanical$SAIDI)
SAIDI_cause_natural$log_SAIDI <- log10(SAIDI_cause_natural$SAIDI)
SAIDI_cause_operations$log_SAIDI <- log10(SAIDI_cause_operations$SAIDI)

SAIFI_cause_human_attack$log_SAIFI <- log10(SAIFI_cause_human_attack$SAIFI)
SAIFI_cause_mechanical$log_SAIFI <- log10(SAIFI_cause_mechanical$SAIFI)
SAIFI_cause_natural$log_SAIFI <- log10(SAIFI_cause_natural$SAIFI)
SAIFI_cause_operations$log_SAIFI <- log10(SAIFI_cause_operations$SAIFI)

CAIDI_cause_human_attack$log_CAIDI <- log10(CAIDI_cause_human_attack$CAIDI)
CAIDI_cause_mechanical$log_CAIDI <- log10(CAIDI_cause_mechanical$CAIDI)
CAIDI_cause_natural$log_CAIDI <- log10(CAIDI_cause_natural$CAIDI)
CAIDI_cause_operations$log_CAIDI <- log10(CAIDI_cause_operations$CAIDI)


legendLabel <- c("Resilience Metrics (SAIDI) (Human Attack)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_cause_human_attack$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b",midpoint = median(SAIDI_cause_human_attack$log_SAIDI[which(!is.infinite(SAIDI_cause_human_attack$log_SAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Human Attack (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIDI vales for each state for Human Attack (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")


legendLabel <- c("Resilience Metrics (SAIFI) (Human Attack)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_cause_human_attack$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_cause_human_attack$log_SAIFI[which(!is.infinite(SAIFI_cause_human_attack$log_SAIFI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Human Attack (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIFI vales for each state for Human Attack (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")


legendLabel <- c("Resilience Metrics (CAIDI) (Human Attack)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_cause_human_attack$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_cause_human_attack$log_CAIDI[which(!is.infinite(CAIDI_cause_human_attack$log_CAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "CAIDI vales for each state for Human Attack (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("CAIDI vales for each state for Human Attack (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")


legendLabel <- c("Resilience Metrics (SAIDI) (Mechanical Failure)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_cause_mechanical$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIDI_cause_mechanical$log_SAIDI[which(!is.infinite(SAIDI_cause_mechanical$log_SAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Mechanical Failure (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIDI vales for each state for Mechanical Failure (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI) (Mechanical Failure)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_cause_mechanical$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_cause_mechanical$log_SAIFI[which(!is.infinite(SAIFI_cause_mechanical$log_SAIFI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Mechanical Failure (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIFI vales for each state for Mechanical Failure (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (CAIDI) (Mechanical Failure)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_cause_mechanical$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_cause_mechanical$log_CAIDI[which(!is.infinite(CAIDI_cause_mechanical$log_CAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "CAIDI vales for each state for Mechanical Failure (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("CAIDI vales for each state for Mechanical Failure (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIDI) (Natural)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_cause_natural$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIDI_cause_natural$log_SAIDI[which(!is.infinite(SAIDI_cause_natural$log_SAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Natural (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIDI vales for each state for Natural (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI) (Natural)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_cause_natural$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_cause_natural$log_SAIFI[which(!is.infinite(SAIFI_cause_natural$log_SAIFI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Natural (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIFI vales for each state for Natural (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("CAIDI (log)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_cause_natural$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_cause_natural$log_CAIDI[which(!is.infinite(CAIDI_cause_natural$log_CAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  theme(text=element_text(family="CMU Serif")) +
  theme(legend.text = element_text(size = 16), legend.title = element_text(size = 16))

ggsave(filename = paste0("CAIDI vales for each state for Natural (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIDI) (Operations)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_cause_operations$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIDI_cause_operations$log_SAIDI[which(!is.infinite(SAIDI_cause_operations$log_SAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Operations (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIDI vales for each state for Operations (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI) (Operations)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_cause_operations$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_cause_operations$log_SAIFI[which(!is.infinite(SAIFI_cause_operations$log_SAIFI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Operations (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIFI vales for each state for Operations (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")


legendLabel <- c("Resilience Metrics (CAIDI) (Operations)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_cause_operations$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_cause_operations$log_CAIDI[which(!is.infinite(CAIDI_cause_operations$log_CAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "CAIDI vales for each state for Operations (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("CAIDI vales for each state for Operations (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

filtered_OE <- filter_dataframe_year_range(2002, 2009)
SAIDI_range_1 <- calculate_SAIDI_cause_or_year()
filtered_OE <- filter_dataframe_year_range(2010, 2017)
SAIDI_range_2 <- calculate_SAIDI_cause_or_year()

filtered_OE <- filter_dataframe_year_range(2002, 2009)
SAIFI_range_1 <- calculate_SAIFI_cause_or_year()
filtered_OE <- filter_dataframe_year_range(2010, 2017)
SAIFI_range_2 <- calculate_SAIFI_cause_or_year()

filtered_OE <- filter_dataframe_year_range(2002, 2009)
CAIDI_range_1 <- calculate_CAIDI_state_for_cause_or_year(SAIDI_range_1, SAIFI_range_1)
filtered_OE <- filter_dataframe_year_range(2010, 2017)
CAIDI_range_2 <- calculate_CAIDI_state_for_cause_or_year(SAIDI_range_2, SAIFI_range_2)

SAIDI_range_1$log_SAIDI <- log10(SAIDI_range_1$SAIDI)
SAIFI_range_1$log_SAIFI <- log10(SAIFI_range_1$SAIFI)
CAIDI_range_1$log_CAIDI <- log10(CAIDI_range_1$CAIDI)

SAIDI_range_2$log_SAIDI <- log10(SAIDI_range_2$SAIDI)
SAIFI_range_2$log_SAIFI <- log10(SAIFI_range_2$SAIFI)
CAIDI_range_2$log_CAIDI <- log10(CAIDI_range_2$CAIDI)



legendLabel <- c("Resilience Metrics (SAIDI) (2002 - 2009)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_range_1$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIDI_range_1$log_SAIDI[which(!is.infinite(SAIDI_range_1$log_SAIDI))]), name = legendLabel, 
                       limits = c(min(SAIDI_range_1$log_SAIDI[which(!is.infinite(SAIDI_range_1$log_SAIDI))], SAIDI_range_2$log_SAIDI[which(!is.infinite(SAIDI_range_2$log_SAIDI))]), max(SAIDI_range_1$log_SAIDI[which(!is.infinite(SAIDI_range_1$log_SAIDI))], SAIDI_range_2$log_SAIDI[which(!is.infinite(SAIDI_range_2$log_SAIDI))]))) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Year Range 1 (log scale)", subtitle = "2002 - 2009")

ggsave(filename = paste0("SAIDI vales for each state for Year Range 1 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI) (2002 - 2009)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_range_1$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_range_1$log_SAIFI[which(!is.infinite(SAIFI_range_1$log_SAIFI))]), name = legendLabel,
                       limits = c(min(SAIFI_range_1$log_SAIFI[which(!is.infinite(SAIFI_range_1$log_SAIFI))], SAIFI_range_2$log_SAIFI[which(!is.infinite(SAIFI_range_2$log_SAIFI))]), max(SAIFI_range_1$log_SAIFI[which(!is.infinite(SAIFI_range_1$log_SAIFI))], SAIFI_range_2$log_SAIFI[which(!is.infinite(SAIFI_range_2$log_SAIFI))]))) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Year Range 1 (log scale)", subtitle = "2002 - 2009")

ggsave(filename = paste0("SAIFI vales for each state for Year Range 1 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("CAIDI values (log scale)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_range_1$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
figure_2a <- plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_range_1$log_CAIDI[which(!is.infinite(CAIDI_range_1$log_CAIDI))]), name = legendLabel, limits = c(min(CAIDI_range_1$log_CAIDI[which(!is.infinite(CAIDI_range_1$log_CAIDI))], CAIDI_range_2$log_CAIDI[which(!is.infinite(CAIDI_range_2$log_CAIDI))]), max(CAIDI_range_1$log_CAIDI[which(!is.infinite(CAIDI_range_1$log_CAIDI))], CAIDI_range_2$log_CAIDI[which(!is.infinite(CAIDI_range_2$log_CAIDI))]))) +
  theme(legend.position = "none", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  theme(text=element_text(family="CMU Serif"))

ggsave(filename = paste0("Figure 2. CAIDI vales for each state for Year Range 1 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIDI) (2010 - 2017)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_range_2$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIDI_range_2$log_SAIDI[which(!is.infinite(SAIDI_range_2$log_SAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Year Range 2 (log scale)", subtitle = "2010 - 2017") + theme(text=element_text(family="CMU Serif"))

ggsave(filename = paste0("SAIDI vales for each state for Year Range 2 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI) (2010 - 2017)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_range_2$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_range_2$log_SAIFI[which(!is.infinite(SAIFI_range_2$log_SAIFI))]), name = legendLabel, 
                       limits = c(min(SAIFI_range_1$log_SAIFI[which(!is.infinite(SAIFI_range_1$log_SAIFI))], SAIFI_range_2$log_SAIFI[which(!is.infinite(SAIFI_range_2$log_SAIFI))]), max(SAIFI_range_1$log_SAIFI[which(!is.infinite(SAIFI_range_1$log_SAIFI))], SAIFI_range_2$log_SAIFI[which(!is.infinite(SAIFI_range_2$log_SAIFI))]))) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Year Range 2 (log scale)", subtitle = "2010 - 2017")

ggsave(filename = paste0("SAIFI vales for each state for Year Range 2 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("CAIDI (log)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_range_2$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
figure_2b <- plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_range_2$log_CAIDI[which(!is.infinite(CAIDI_range_2$log_CAIDI))]), name = legendLabel, limits = c(min(CAIDI_range_1$log_CAIDI[which(!is.infinite(CAIDI_range_1$log_CAIDI))], CAIDI_range_2$log_CAIDI[which(!is.infinite(CAIDI_range_2$log_CAIDI))]), max(CAIDI_range_1$log_CAIDI[which(!is.infinite(CAIDI_range_1$log_CAIDI))], CAIDI_range_2$log_CAIDI[which(!is.infinite(CAIDI_range_2$log_CAIDI))]))) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  theme(text=element_text(family="CMU Serif")) +
  theme(legend.text = element_text(size = 16), legend.title = element_text(size = 16))

ggsave(filename = paste0("Figure 3. CAIDI vales for each state for Year Range 2 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

grid.arrange(figure_2a, figure_2b, nrow=1)
names(CAIDI_cause_human_attack)[2] <- paste("CAIDI_cause_human_attack")
names(CAIDI_cause_mechanical)[2] <- paste("CAIDI_cause_mechanical")
names(CAIDI_cause_natural)[2] <- paste("CAIDI_cause_natural")
names(CAIDI_cause_operations)[2] <- paste("CAIDI_cause_operations")
names(CAIDI_range_1)[2] <- paste("CAIDI_range_1")
names(CAIDI_range_2)[2] <- paste("CAIDI_range_2")
names(CAIDI_state)[2] <- paste("CAIDI_state")

names(SAIDI_cause_human_attack)[1] <- paste("SAIDI_cause_human_attack")
names(SAIDI_cause_mechanical)[1] <- paste("SAIDI_cause_mechanical")
names(SAIDI_cause_natural)[1] <- paste("SAIDI_cause_natural")
names(SAIDI_cause_operations)[1] <- paste("SAIDI_cause_operations")
names(SAIDI_range_1)[1] <- paste("SAIDI_range_1")
names(SAIDI_range_2)[1] <- paste("SAIDI_range_2")
names(SAIDI_state)[1] <- paste("SAIDI_state")

names(SAIFI_cause_human_attack)[1] <- paste("SAIFI_cause_human_attack")
names(SAIFI_cause_mechanical)[1] <- paste("SAIFI_cause_mechanical")
names(SAIFI_cause_natural)[1] <- paste("SAIFI_cause_natural")
names(SAIFI_cause_operations)[1] <- paste("SAIFI_cause_operations")
names(SAIFI_range_1)[1] <- paste("SAIFI_range_1")
names(SAIFI_range_2)[1] <- paste("SAIFI_range_2")
names(SAIFI_state)[1] <- paste("SAIFI_state")

names(CAIDI_cause_human_attack)[3] <- paste("CAIDI_cause_human_attack_log")
names(CAIDI_cause_mechanical)[3] <- paste("CAIDI_cause_mechanical_log")
names(CAIDI_cause_natural)[3] <- paste("CAIDI_cause_natural_log")
names(CAIDI_cause_operations)[3] <- paste("CAIDI_cause_operations_log")
names(CAIDI_range_1)[3] <- paste("CAIDI_range_1_log")
names(CAIDI_range_2)[3] <- paste("CAIDI_range_2_log")
names(CAIDI_state)[3] <- paste("CAIDI_state_log")

names(SAIDI_cause_human_attack)[2] <- paste("SAIDI_cause_human_attack_log")
names(SAIDI_cause_mechanical)[2] <- paste("SAIDI_cause_mechanical_log")
names(SAIDI_cause_natural)[2] <- paste("SAIDI_cause_natural_log")
names(SAIDI_cause_operations)[2] <- paste("SAIDI_cause_operations_log")
names(SAIDI_range_1)[2] <- paste("SAIDI_range_1_log")
names(SAIDI_range_2)[2] <- paste("SAIDI_range_2_log")
names(SAIDI_state)[2] <- paste("SAIDI_state_log")

names(SAIFI_cause_human_attack)[2] <- paste("SAIFI_cause_human_attack_log")
names(SAIFI_cause_mechanical)[2] <- paste("SAIFI_cause_mechanical_log")
names(SAIFI_cause_natural)[2] <- paste("SAIFI_cause_natural_log")
names(SAIFI_cause_operations)[2] <- paste("SAIFI_cause_operations_log")
names(SAIFI_range_1)[2] <- paste("SAIFI_range_1_log")
names(SAIFI_range_2)[2] <- paste("SAIFI_range_2_log")
names(SAIFI_state)[2] <- paste("SAIFI_state_log")

SAIDI_hyp_test_df <- cbind(SAIDI_state, SAIDI_cause_human_attack, SAIDI_cause_mechanical, SAIDI_cause_natural, SAIDI_cause_operations, SAIDI_range_1, SAIDI_range_2)
SAIFI_hyp_test_df <- cbind(SAIFI_state, SAIFI_cause_human_attack, SAIFI_cause_mechanical, SAIFI_cause_natural, SAIFI_cause_operations, SAIFI_range_1, SAIFI_range_2)
CAIDI_hyp_test_df <- cbind(CAIDI_state, CAIDI_cause_human_attack, CAIDI_cause_mechanical, CAIDI_cause_natural, CAIDI_cause_operations, CAIDI_range_1, CAIDI_range_2)
names(CAIDI_hyp_test_df)[1] <- paste("State")
CAIDI_hyp_test_df <- CAIDI_hyp_test_df[, !grepl("list_of_states", names(CAIDI_hyp_test_df))]

# write.xlsx(SAIDI_hyp_test_df, "/Users/amanankit/Documents/Research/Data EIA + OE/SAIDI.xlsx")
# write.xlsx(SAIFI_hyp_test_df, "/Users/amanankit/Documents/Research/Data EIA + OE/SAIFI.xlsx")
# write.xlsx(CAIDI_hyp_test_df, "/Users/amanankit/Documents/Research/Data EIA + OE/CAIDI.xlsx")


==> anc/datasets/CAIDI.csv <==
,State,CAIDI_state,CAIDI_state_log,CAIDI_cause_human_attack,CAIDI_cause_human_attack_log,CAIDI_cause_mechanical,CAIDI_cause_mechanical_log,CAIDI_cause_natural,CAIDI_cause_natural_log,CAIDI_cause_operations,CAIDI_cause_operations_log,CAIDI_range_1,CAIDI_range_1_log,CAIDI_range_2,CAIDI_range_2_log
1,Alabama,2.088265987,0.3197858149,0,,0,,2.088265987,0.3197858149,0,,2.319211007,0.3653402635,1.858788389,0.269229951
2,Alaska,0,,0,,0,,0,,0,,0,,0,
3,Arizona,1.760516827,0.2456401803,0.2144486287,-0.6686767265,0.1254016073,-0.9016968972,1.832825952,0.2631212257,1.828010505,0.2619786873,1.524851152,0.1832274522,1.784174046,0.2514372176
4,Arkansas,2.709754439,0.4329299364,0.07638888889,-1.116969807,0.1431233618,-0.8442894712,2.734709531,0.4369112042,1.028505129,0.01220646188,2.208112958,0.3440212864,3.603455733,0.5567191913
5,California,3.740163746,0.5728906162,0.07621444248,-1.117962723,0.353978574,-0.4510230247,4.374182497,0.6408968985,1.106574154,0.04398052246,4.608540049,0.6635633659,1.836799535,0.2640617607
6,Colorado,1.24206507,0.09414434845,0.02083333333,-1.681241237,0,,1.525105272,0.1832998223,0.08959099531,-1.047735639,1.468095303,0.1667542491,1.112697955,0.04637728983
7,Connecticut,5.786646468,0.7624269502,0,,0,,5.786646468,0.7624269502,0,,7.043717295,0.8478019169,4.906886662,0.6908060268
8,Delaware,1.914058619,0.2819552341,0,,0.03472222222,-1.459392488,1.968368791,0.2941064706,0,,0.8609155138,-0.06503946606,2.406471132,0.3813806563
9,Florida,2.247175313,0.3516369552,0.3173611111,-0.498446292,0.1422242411,-0.8470263749,2.378710484,0.3763415867,0.08459216745,-1.072669847,2.282218013,0.3583571289,2.120290719,0.3263954124
10,Georgia,1.557679417,0.1924780812,0,,0,,1.557679417,0.1924780812,0,,1.232877054,0.09091976952,1.789358809,0.2526974356
11,Hawaii,0.9518723348,-0.02142129532,0,,0,,0.9848378796,-0.006635255586,0.1645833333,-0.7836141461,1.026534978,0.01137375193,0.1208333333,-0.9178132438
12,Idaho,0.5295430495,-0.2760987279,0.04125844502,-1.384487144,0,,0.8708469683,-0.06005815572,0.04718334257,-1.326211296,0.5436813239,-0.2646555853,0.04125844502,-1.384487144
13,Illinois,2.358977782,0.3727238506,0,,0.1183225837,-0.9269323556,2.371372046,0.374999696,0,,3.234381888,0.5097912964,1.003303799,0.001432456607
14,Indiana,3.124639273,0.494799887,0,,0,,3.131394599,0.4957377981,0.03819366096,-1.418008711,3.777756262,0.5772339341,2.817655164,0.4498878413
15,Iowa,0.9074059098,-0.04219839654,0,,0,,0.9361118996,-0.02867223408,0.03125,-1.505149978,0.9361118996,-0.02867223408,0.03125,-1.505149978
16,Kansas,3.962878691,0.5980107783,0,,0,,3.962878691,0.5980107783,0,,9.669049696,0.9853837924,0.5774151421,-0.2385118314
17,Kentucky,2.962449697,0.4716509847,0.075,-1.124938737,0.4527777778,-0.3441148964,2.962483607,0.4716559558,0,,3.141628891,0.4971548821,2.862251313,0.4567077632
18,Louisiana,3.348507731,0.524851306,0,,0.006931220638,-2.159190276,3.38013967,0.528934646,0.08974563076,-1.046986686,3.451362173,0.537990535,3.152462734,0.4986499614
19,Maine,4.76880739,0.6784097818,0,,0,,4.76880739,0.6784097818,0,,4.84409014,0.685212216,4.724016075,0.6743113668
20,Maryland,4.790068344,0.6803417099,0,,0.1104166667,-0.9569653678,4.813652659,0.6824747495,0,,4.850495657,0.68578612,4.706444951,0.6726929833
21,Massachusetts,5.076699675,0.7055814723,0.7416666667,-0.1297912394,2.007638889,0.3026855996,5.134794567,0.710523073,0.02152777778,-1.667000798,5.132932168,0.7103655251,5.046368068,0.7029789236
22,Michigan,2.928026546,0.4665750098,0,,3.426432316,0.5348421574,2.937343806,0.4679547822,1.141793697,0.05758764138,3.597142112,0.5559575958,2.443614779,0.3880327431
23,Minnesota,2.416946013,0.3832669497,0.1076388889,-0.9680307939,0.0006944444444,-3.158362492,2.58420712,0.4123273187,0,,3.42132015,0.5341937152,1.916180107,0.2824363271
24,Mississippi,2.595521665,0.4142246584,0.6645833333,-0.1774505543,0.1875,-0.7269987279,2.985962588,0.475084362,0.2164351852,-0.6646721359,2.646683339,0.4227019835,2.557024268,0.4077348498
25,Missouri,4.381367197,0.6416096524,0,,0,,4.484767942,0.651739976,0.1041655712,-0.9822758004,6.577278028,0.8180462003,1.586052383,0.2003175269
26,Montana,16.04563966,1.205357035,0,,0,,17.20138889,1.235563514,0.02013888889,-1.695964494,17.20138889,1.235563514,0.02013888889,-1.695964494
27,Nebraska,0.4018744742,-0.395909578,0,,0,,0.4018744742,-0.395909578,0,,0.4018744742,-0.395909578,0,
28,Nevada,0.2076798248,-0.6826056913,0.04326572725,-1.363855992,0,,0.4951388889,-0.3052729622,0,,0,,0.2076798248,-0.6826056913
29,New Hampshire,6.460354393,0.8102563426,0,,0,,6.460354393,0.8102563426,0,,6.804158618,0.8327744293,6.189526368,0.7916574174
30,New Jersey,4.304348798,0.6339074566,0,,0.23125,-0.6359182586,4.367613148,0.6402441647,0,,4.283319396,0.6317804598,4.315340549,0.6350150742
31,New Mexico,0.3169384595,-0.4990250574,0,,0,,0.2222222222,-0.6532125138,0.3205253997,-0.4941375495,0.2222222222,-0.6532125138,0.3205253997,-0.4941375495
32,New York,5.479302334,0.7387252644,0.2838392544,-0.5469275427,0,,5.544825678,0.743887897,2.361111111,0.3731164249,3.991466342,0.6011324714,6.475384339,0.8112655506
33,North Carolina,3.615937548,0.5582209211,0,,0,,3.615937548,0.5582209211,0,,4.995181045,0.6985512334,1.805052264,0.2564897812
34,North Dakota,0.3951330114,-0.4032566857,0,,0,,0.1965823629,-0.706455449,0.5,-0.3010299957,0.1965823629,-0.706455449,0.5,-0.3010299957
35,Ohio,3.605117015,0.5569193656,0,,0,,3.609971815,0.5575038112,0.2444444444,-0.6118198286,4.286475962,0.6321003926,2.939049311,0.4682068726
36,Oklahoma,6.137174552,0.7879684756,0.1803194342,-0.743957464,0,,6.163827818,0.7898504985,0.6833333333,-0.1653673937,7.929006885,0.899218795,1.872046804,0.2723167027
37,Oregon,1.292217357,0.1113355701,0.04166666667,-1.380211242,0.1388888889,-0.8573324964,1.295860623,0.1125582933,2.272222222,0.3564508029,2.222925153,0.34692484,0.1925262151,-0.7155101269
38,Pennsylvania,3.511520046,0.545495152,1.140277778,0.05701066069,0,,3.517191265,0.5461959859,0,,3.521864521,0.5467726455,3.500222907,0.5440957027
39,Rhode Island,5.768456937,0.7610596549,0,,0,,5.768456937,0.7610596549,0,,8.359803057,0.9221960463,4.818340603,0.6828974965
40,South Carolina,2.733760587,0.436760478,0,,0,,2.733760587,0.436760478,0,,3.177854137,0.5021339593,2.526852342,0.4025798644
41,South Dakota,0.1965823629,-0.706455449,0,,0,,0.1965823629,-0.706455449,0,,0.1965823629,-0.706455449,0,
42,Tennessee,3.107486689,0.492409277,0.1475731095,-0.8309927715,0,,3.112632072,0.4931277881,0,,7.606156167,0.881165238,1.545472394,0.1890612518
43,Texas,5.546293069,0.7440028142,0.1280037392,-0.8927773437,0.08784629065,-1.056276572,6.11286198,0.7862445901,0.6308423218,-0.2000791785,6.851592583,0.8357915306,4.007756639,0.6029013422
44,Utah,0.3928873569,-0.4057319465,0.1733902655,-0.7609752883,0,,0.6445250758,-0.1907601814,0.1235071261,-0.9083079838,0.2816479171,-0.5502934562,0.5340909958,-0.2723847437
45,Vermont,4.639639577,0.6664842444,0,,0,,4.639639577,0.6664842444,0,,9.402508091,0.9732437158,1.191655384,0.0761506794
46,Virginia,3.829347412,0.5831247688,0,,0,,3.829347412,0.5831247688,0,,4.700227977,0.6721189232,2.813816313,0.4492957431
47,Washington,4.253142842,0.6287099687,0.01493511623,-1.825791393,0,,4.31271484,0.6347507432,3.054456799,0.484933987,6.374392478,0.8044388,1.894546887,0.2775053578
48,West Virginia,0,,0,,0,,0,,0,,0,,0,
49,Wisconsin,1.162096707,0.06524227062,0,,3.426923041,0.5349043516,1.057918478,0.02445220282,0.2694444444,-0.5695307665,1.792633793,0.2534915791,0.7003083626,-0.1547106876
50,Wyoming,0.3200847628,-0.4947349993,0,,0,,0.3200847628,-0.4947349993,0,,0.3200847628,-0.4947349993,0,

==> anc/datasets/EIA and OE datasets/OE_2002.txt <==
Table B.2.	"Major Disturbances and Unusual Occurrences, 2002"							
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
1/30/02	SPP	6:00 AM	Oklahoma	natural	500	"1,881,134"	12:00 PM	2/7/02
								
1/29/02	SPP	Evening	Metropolitan Kansas City Area	natural	500-600	"270,000"	NA	NA
1/30/02	SPP	4:00 PM	Missouri	natural	210	"95,000"	9:00 PM	2/10/02
2/27/02	WSCC	10:48 AM	California	Interruption of Firm Load	300	"255,000"	11:35 AM	2/27/02
3/9/02	ECAR	12:00 AM	Lower Peninsula of Michigan	natural	190	"190,000"	12:00 PM	3/11/02
4/8/02	WSCC	3:00 PM	Arizona	human attack	0	0	12:00 AM	4/9/02
				Insulators				
7/9/02	WSCC	12:27 PM	California	Interruption of Firm Power	240	1 PG&E	7:54 PM	7/9/02
7/19/02	WSCC	11:51 AM	California	Interruption of Firm Power (Unit Tripped)	240	1 PG&E	4:30 PM	7/19/02
7/20/02	NPCC	12:40 PM	New York	natural	278	"63,500"	8:12 PM	7/20/02
8/2/02	MAIN	12:43 PM	Illinois	Interruption of Firm Power	232	"53,565"	6:36 PM	8/2/02
8/9/02	SERC	8:23 AM	Florida	Interruption of Firm Power	51	"25,000"	12:13 PM	8/9/02
8/25/02	WSCC	3:41 AM	California	Interruption of Firm Power	120	1 PG&E	9:17 AM	8/25/02
8/28/02	SERC	2:09 PM	Florida	natural	67.6	"25,000"	3:38 PM	8/28/02
10/3/02	SPP	3:33 AM	Coastal Areas of Southern Louisiana	natural	NA	"242,910"	12:00 AM	10/12/02
11/6/02	WSCC	10:00 PM	Northern and Central California	natural	270	"939,000"	12:00 PM	11/10/02
11/17/02	NPPC	3:48 PM	"Northport, NY"	Cable Tripped	0	0	Unknown	Unknown
			"Norwalk, CT"					
11/17/02	NPCC	6:00 AM	Northwest and North Central Connecticut	natural	NA	"224,912"	8:00 AM	11/21/02
12/3/02	SPP	6:30 PM	Arkansas	natural	NA	"43,000"	10:30 PM	12/9/02
12/11/02	SERC	1:09 PM	Northern Virginia to Fredericksburg	natural	63	"130,000"	10:00 PM	12/13/02
			Staunton to Harrisonburg					
12/14/02	WSCC	11:00 AM	Northern and Central California	natural	180	1.5 million	4:00 PM	12/19/02
12/19/02	WSCC	6:00 AM	Northern and Central California	natural	56	"385,000"	5:00 PM	12/21/02
12/25/02	MAAC	5:00 PM	Eastern Pennsylvania	natural	250	"106,000"	5:00 AM	12/26/02
12/25/02	MAAC	10:00 AM	"Reading, York, Hanover, Hamburg Pennsylvania"	natural	NA	"95,630"	8:30 AM	12/27/02

==> anc/datasets/EIA and OE datasets/OE_2003.txt <==
Table B.2.	Major Disturbances and Unusual Occurrences 2003							
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
								
1/25/03	ECAR	2:00 PM	Cincinnati Ohio	human attack	NA	NA	2:00 AM	1/26/03
2/27/03	SERC	11:32 AM	Piedmont North Carolina	natural	"1,000"	340000	8:00 AM	3/1/03
4/3/03	ECAR	7:00 PM	Lower Michigan Peninsula 	natural	300	"425,000"	5:00 PM	4/6/03
4/4/03	NPCC	3:11 AM	New York 	natural	200-250	"160,000"	2:00 PM	4/5/03
			Upstate New York					
								
4/15/03	ERCOT	11:00 AM	Cities of Bryan Texas	mechanical	212	"68,530"	2:06 PM	4/15/03
			College Station					
			and surrounding					
			areas					
4/28/03	MAIN	3:41 PM	County of Waukesha  Wisconsin 	human attack	0	0	12:00 PM	4/29/03
			Town of Lisbon Wisconsin					
								
5/2/03	SERC	5:00 PM	North Carolina	natural	"1,500"	"139,000"	12:00 PM	5/4/03
5/2/03	SERC	5:00 PM	South Carolina	natural	"1,500"	"139,000"	12:00 PM	5/4/03
								
5/2/03	SERC	8:00 PM	Central Georgia	natural	130	102842	8:00 AM	5/3/03
5/2/03	SERC	8:00 PM	Alabama	natural	130	12897	8:00 AM	5/3/03
5/15/03	ERCOT	2:52 AM	North Texas	Interruption of Firm 	476	"192,000"	3:29 AM	5/15/03
				Power				
5/15/03	MAIN	2:00 PM	Upper Michigan Peninsula	natural	240	2	2:00 PM	6/16/03
								
6/15/03	WECC	3:12 PM	Idaho	deliberate	0	0	5:00 PM	6/16/03
								
								
6/30/03	SPP	1:00 PM	Coastal areas of Louisiana	natural	NA	"179,299"	12:00 AM	6/30/03
			Southwest Louisiana					
			entire New Orleans					
			metropolitan area					
7/1/03	WECC	3:15 PM	Phoenix Arizona	mechanical	"1,000"	"47,000"	3:50 PM	7/1/03
7/2/03	WECC	1:54 PM	Northern California	Unit Tripped	200	1	3:59 PM	7/2/03
7/4/03	MAIN	6:00 AM	Southeast Wisconsin	natural	150	"52,000"	10:00 AM	7/4/03
7/4/03	ECAR	9:00 AM	Lower Michigan Peninsula	natural	75-90 	"131,000"	4:00 PM	7/6/03
7/4/03	ECAR	11:41 PM	Southwest Ohio portions of Indiana	natural	200	"55,142"	9:00 PM	7/6/03
7/5/03	MAIN	3:00 AM	Northern Illinois	natural	80	"130,000"	7:00 AM	7/5/03
7/7/03	MAIN	9:00 AM	Northern Illinois	natural	NA	"72,000"	3:00 PM	7/7/03
7/8/03	ECAR	4:00 AM	Ohio	natural	"11,000"	"134,500"	4:00 PM	7/11/03
7/9/03	SERC	5:14 PM	Northern Central and Eastern Virginia	natural	120	"80,000"	7:09 PM	7/9/03
7/15/03	ERCOT	8:24 AM	Texas	natural	230-300	"108,000"	10:30 AM	7/21/03
7/21/03	MAAC	5:15 PM	Pennsylvania	natural	500-1000	"185,000"	5:33 AM	7/24/03
7/28/03	WECC	6:55 PM	Arizona	Breaker Closed	440	"90,000"	8:35 PM	7/28/03
8/14/03	ECAR	Approximately 3:00 PM	Geographic areas for MISO Reliability Coordination footprint:  Michigan and Ohio	Unknown *	Approx. 18500 MW in MISO area:	NA	Approximately 	Approximately 
					First Energy 7500		5:00 PM	8/17/03
					Detroit Edison 9200			
					Consumers Energy 1800			
8/14/03	ECAR	4:09 PM	Southeastern Michigan including all of Detroit	Unknown *	"11,000"	"2,100,000"	7:00 AM	8/16/03
8/14/03	ECAR	4:09 PM	Southern Lower  Michigan and small areas near Flint Alma Saginaw and Lansing Michigan	Unknown *	"1,007"	"101,000"	1:03 PM	8/16/03
8/14/03	ECAR	4:10 PM	Northeast Ohio	Unknown *	"7,000"	"1,203,000"	8:27 PM	8/16/03
8/14/03	NPCC	4:10 PM	Southwestern Connecticut	Unknown *	"2,500"	NA	3:45 AM	8/16/03
8/14/03	NPCC	4:10 PM	Massachusetts	Unknown *	"2,500"	NA	3:45 AM	8/16/03
8/14/03	NPCC	4:10 PM	Vermont	Unknown *	"2,500"	NA	3:45 AM	8/16/03
								
8/14/03	NPCC	4:10 PM	New York State	Unknown *	"22,934"	unknown	12:03 AM	8/18/03
8/14/03	NPCC	4:10 PM	New York- Buffalo to Albany; Ontario Canada	Unknown *	NA	"840,137"	11:48 PM	8/14/03
8/14/03	NPCC	4:10 PM	Pennsylvania	Unknown *	NA	"840,137"	11:48 PM	8/14/03
8/14/03	MAAC	4:10 PM	Northern New Jersey Erie 	Unknown *	4100 MW (Northern NJ) and 400 MW (Erie  PA) area	NA	6:00 AM	8/15/03
8/14/03	MAAC	4:10 PM	Pennsylvania	Unknown *	4100 MW (Northern NJ) and 400 MW (Erie  PA) area	NA	6:00 AM	8/15/03
8/14/03	NPCC	4:11 PM	Entire Con Edison System (five boroughs of NYC and Westchester County) New York	Unknown *	"11,202"	"3,125,350"	9:03 PM	8/15/03
8/26/03	MAAC	4:00 PM	Maryland: Anne Arundel County Baltimore County Calvert County Carroll County Howard County Montgomery County  Prince George's and Baltimore City.	natural	625	133000	12:00 PM	8/29/03
8/26/03	MAAC	4:22 PM	Washington D.C.  Montgomery County  Prince Georges County Maryland	natural	"1,500"	"153,000"	6:00 PM	8/31/03
9/7/03	MAIN	5:19 AM	Upper Michigan Peninsula	mechanical	310	4	6:00 PM	9/7/03
9/18/03	SERC	8:20 AM	North Eastern North Carolina Eastern Central  and Northern Virginia	natural	"6,512"	"1,800,000"	10:42 PM	9/29/03
9/18/03	SERC	8:20 AM	North Carolina	natural	"6,512"	"1,800,000"	10:42 PM	9/29/03
9/18/03	SERC	11:45 AM	Eastern North Carolina	natural	peak 1655 	32000	12:00 AM	9/18/03
9/18/03	MAAC	12:00 PM	Central Maryland (Baltimore City Baltimore County Anne Arundel County Hartford County Montgomery County Calvert County Prince George's County Carroll County and Howard County)	natural	"2,000"	"650,000"	10:50 PM	9/26/03
9/18/03	MAAC	2:00 PM	Maryland West Virginia Virginia and Pennsylvania	natural	"3,085"	"237,366"	12:00 AM	9/24/03
9/18/03	MAAC	2:00 PM	West Virginia	natural	"3,085"	"237,366"	12:00 AM	9/24/03
9/18/03	MAAC	2:00 PM	Virginia	natural	"3,085"	"237,366"	12:00 AM	9/24/03
9/18/03	SERC	3:32 PM	Triangle and Tridad (Greensboro _ High Point)  Areas North Carolina - Northern Region	natural	500-700	50000	5:00 PM	9/19/03
9/18/03	MAAC	4:20 PM	District of Columbia Montgomery and Prince George's Counties Maryland	natural	NA	530000	6:00 PM	9/28/03
9/18/03	MAAC	9:00 PM	All PPL including: Williamsport Harrisburg Lancaster Scranton and Allentown areas Pennsylvania	natural	"1,300"	"425,000"	5:00 PM	9/21/03
10/26/03	WECC 	1:44 AM	San Diego County California	natural	N/A	108000	11/18/03 10:54 AM (Trans. Only)	11/18/03 10:54 AM (Trans. Only)
11/5/03	MAAC	3:16 PM	Maryland/Virginia border	natural	350	1	3:54 PM	11/5/03
11/5/03	MAAC	3:16 PM	Maryland	natural	350	1	3:54 PM	11/5/03
11/12/03	ECAR	5:00 PM	Lower Michigan Peninsula	natural	75-90 	"245,000"	6:00 PM	11/16/03
11/12/03	MAIN	5:00 PM	Northern Illinois	natural	Est. 371.1	"51,000"	7:00 PM	11/12/03
11/12/03	ECAR	6:00 PM	Southeastern Michigan	natural	Est. 75	"160,000"	5:00 PM	11/16/03
11/13/03	MAAC	6:00 AM	Central Maryland (Baltimore City Baltimore County Anne Arundel County Harford County Montgomery County Calvert County Prince George's County Carroll County and Howard County)	natural	375	"110,000"	4:00 PM	11/16/03
11/13/03	NPCC	7:30 AM	New York	natural	Approx. 180	"50,280"	6:30 AM	11/14/03
11/13/03	MAAC	11:00 AM	Washington D.C. Montgomery County Prince Georges County Md Maryland	natural	Est. 400	104195	7:30 AM	11/14/03
11/13/03	SERC	1:40 PM	Northern Virginia Richmond area Eastern Virginia	natural	300	"67,000"	3:51 PM	11/13/03
12/1/03	NPCC	6:16 PM	Cape Cod and part of SE Massachusetts	natural	630	"300,000"	8:11 PM	12/1/03
12/4/03	WECC	7:00 AM	Eastern portions of King County and Pierce County Washington	natural	175	200000	7:00 AM	12/8/03
12/4/03	MAIN	10:34 PM	Northeast Wisconsin and Central/Western Upper Peninsula of Michigan	mechanical	650	6	8:30 AM	12/7/03
12/4/03	MAIN	10:15 PM	Upper Peninsula of Michigan and Northeastern Wisconsin	mechanical	500	"36,000"	8:30 AM	12/8/03
12/4/03	MAIN	10:15 PM	Michigan	mechanical	500	"36,000"	8:30 AM	12/8/03
12/5/03	FRCC	4:49 AM	State of Florida - Dade County	mechanical	27	"16,500"	6:25 AM	12/5/03
12/5/03	MAIN	7:00 AM	Northeast Wisconsin and Central/Western Upper Peninsula of Michigan	mechanical	14	2	8:00 PM	12/5/03
12/5/03	MAIN	7:00 AM	Wisconsin	mechanical	14	2	8:00 PM	12/5/03
12/20/03	WECC	3:51 PM	San Francisco California	mechanical	150	"120,000"	11:45 PM	12/21/03
12/22/03	WECC	11:15 AM	Central California Coast	natural	220	"109,750"	11:16 AM	12/22/03
12/28/03	WECC	9:00 PM	Northern California	natural	160	"241,000"	11:30 AM	1/1/04

==> anc/datasets/EIA and OE datasets/OE_2004.txt <==
Table B.2.	Major Disturbances and Unusual Occurrences  January through December 2004							
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
								
1/1/04	WECC	7:30 AM	Northern California	natural	170	"263,000"	4:00 PM	1/2/04
1/7/04	WECC	12:00 AM	King County Washington	natural	150	"145,000"	5:00 PM	1/10/04
1/8/04	NPCC	3:00 PM	Lake Placid/Saranac New York	deliberate	100	"18,600"	7:00 PM	1/10/04
1/14/04	NPCC	6:00 AM	Lake Placid/Saranac New York	deliberate	100	"18,600"	12:00 PM	1/17/04
1/26/04	SERC 	10:00 AM	Central South Carolina	natural	500-700	"150,000"	8:00 AM	1/28/04
1/26/04	SERC	2:00 PM	North and Central area of Georgia	natural	Less than 150	"30,689"	8:00 PM	1/27/04
1/26/04	SERC	4:00 PM	Central and Eastern North Carolina and Northern and Eastern South Carolina	natural	475	"9,905"	6:30 AM	1/29/04
1/26/04	SERC	4:00 PM	North Carolina	natural	475	"9,905"	6:30 AM	1/29/04
1/28/04	 MAAC	1:09 PM	Harford County Maryland	natural	300	70000	5:00 AM	1/29/04
2/5/04	MAAC	8:00 PM	Maryland Southeastern West Virginia Northern Virginia Northern Pennsylvania and South Central Pennsylvania	natural	60	"87,456"	8:00 PM	2/9/04
2/5/04	MAAC	8:00 PM	West Virginia	natural	60	"87,456"	8:00 PM	2/9/04
2/5/04	MAAC	8:00 PM	Maryland	natural	60	"87,456"	8:00 PM	2/9/04
2/5/04	MAAC	8:00 PM	Virginia	natural	60	"87,456"	8:00 PM	2/9/04
2/14/04	NPCC	8:00 PM	Lake Colby Lake Placid Tupper Lake New York	deliberate	30	"18,600"	12:00 PM	2/16/04
2/17/04	WECC	2:25 PM	San Francisco Bay area California	natural	220	 PG&E	11:57 PM	2/17/04
2/25/04	WECC	12:01 AM	Northern California	natural	240	"505,000"	10:00 AM	2/26/04
2/26/04	SERC	12:00 AM	Georgia	natural	10	"47,165"	1:30 AM	2/26/04
3/4/04	ERCOT	5:00 AM	North Texas	natural	Less than 300	"63,000"	2:45 PM	3/16/04
3/7/04	SERC	6:30 PM	North and South Carolina	natural	"1,000"	"206,000"	8:00 AM	3/9/04
3/8/04	WECC	6:22 PM	Southern California not including LA	mechanical	300	70000	6:55 PM	3/8/04
3/17/04	WECC	1:27 PM	El Paso Texas	mechanical	300	100000	2:06 PM	3/17/04
4/10/04	ERCOT	8:00 PM	Houston Texas and surrounding suburban areas	natural	100	85000	4:00 PM	4/11/04
4/12/04	FRCC	5:30 AM	FPL's service territory mostly in Naples and Ft. Myers Florida	natural	250	"179,000"	10:15 AM	4/12/04
4/27/04	WECC	12:35 PM	Snohomish County Washington	natural	300	"187,000"	12:00 PM	4/30/04
5/3/04	WECC	2:30 PM	Central and Southern California	natural	662	940	7:00 PM	5/3/04
5/11/04	ERCOT	3:30 PM	Houston Texas and surrounding suburban areas	natural	85	62500	6:00 PM	5/11/04
5/21/04	ECAR	2:00 AM	Akron and Youngstown areas Ohio	natural	133 on 5/21/04  between 3:00 AM and 4:00  AM 392 on 5/21/04 between 4:00 PM and 5:00 PM	"281,000"	12:00 AM	5/24/04
5/21/04	ECAR	2:00 AM	Cleveland area Ohio	natural	177 on 5/21/04 between 3:00 PM and 5:00 PM	"127,000"	12:00 AM	5/24/04
5/21/04	MAAC	5:30 AM	Western Pennsylvania Northern West Virginia Western Maryland Northern Virginia	natural	60	94366	12:00 AM	5/25/04
5/21/04	MAAC	5:30 AM	Pennsylvania	natural	60	94366	12:00 AM	5/25/04
5/21/04	MAAC	5:30 AM	West Virginia	natural	60	94366	12:00 AM	5/25/04
5/21/04	MAAC	5:30 AM	Maryland	natural	60	94366	12:00 AM	5/25/04
5/21/04	ECAR	11:00 AM	Northern and Southern Michigan AEP Fort Wayne/Michigan Region Buchanan Elkhart New Buffalo South Bend St. Joseph Three Rivers areas	natural	303	"122,600"	9:00 PM	5/26/04
5/21/04	ECAR	1:00 PM	Lower peninsula of Michigan following cities:  Grand Rapids Kalamazoo Battle Creek Jackson Bronson Jonesville Flint	natural	200	"248,209"	12:00 PM	5/25/04
5/21/04	ECAR	4:00 PM	Southeast Michigan	natural	630	250000	8:00 PM	5/24/04
5/28/04	FRCC 	12:00 PM	Florida counties of Gadsden Wakulla Leon and Liberty	deliberate	0	0	12:00 AM	5/31/04
5/28/04	FRCC	12:00 PM	Florida counties of Gadsden Wakulla Leon and Liberty	deliberate	0	0	12:00 AM	5/31/04
5/28/04	FRCC	12:00 PM	Florida counties of Gadsden Wakulla Leon and Liberty	deliberate	0	0	12:00 AM	5/31/04
6/1/04	ERCOT	5:00 PM	Collin Dallas Denton Ellis Parker and Tarrant Counties Texas 	natural	"1,900"	"500,000"	1:00 AM	6/2/04
6/2/04	ECAR	1:46 AM	Shreveport Louisiana	natural	350	"59,057"	4:00 PM	6/7/04
6/2/04	ECAR	2:35 AM	Tulsa Oklahoma	natural	280	"56,874"	6:00 PM	6/6/04
6/12/04	MAPP	5:37 PM	Lincoln Nebraska	natural	428	"120,212"	5:41 PM	6/12/04
6/14/04	WECC 	7:41 AM	Phoenix Arizona	mechanical	200	"30,000"	2:39 PM	6/14/04
6/23/04	WECC	5:35 PM	Southern Idaho	deliberate	157	"35,000"	7:10 PM	6/23/04
6/23/04	SERC	7:00 PM	Georgia and Alabama	natural	50	"50,595"	8:00 PM	6/23/04
6/23/04	SERC	7:00 PM	Georgia	natural	50	"50,595"	8:00 PM	6/23/04
7/6/04	WECC	6:00 AM	Metro Phoenix Arizona	deliberate	-	-	12:00 PM	8/9/04
7/6/04	WECC 	6:00 AM	Metro Phoenix Arizona	deliberate	-	-	12:00 PM	8/9/04
7/7/04	SERC	1:30 PM	Central Virginia	natural	120	"88,110"	11:54 PM	7/7/04
7/13/04	FRCC	1:34 PM	Leon  County Florida	Units Tripped	283	"42,124"	5:15 PM	7/13/04
7/13/04	ECAR	4:30 PM	West West Central and Southern Indiana	natural	600	"135,000"	8:00 AM	7/17/04
7/20/04	WECC	2:26 PM	Soledad Canyon near Acton California	natural	214	-	2:00 AM	7/21/04
7/20/04	PR	3:44 PM	Regions of  San Juan Caguas Ponce Bayamon Carolina Arecibo and Mayaguez Puerto Rico	natural	200	"61,624"	5:51 PM	7/20/04
7/21/04	MAIN	5:30 PM	Chicago Illinois	natural	200	"200,000"	7:00 PM	7/22/04
7/24/04	SPP	3:45 PM	Southwest Louisiana in the Acadia Parish vicinity	deliberate	-	-	9:00 PM	7/25/04
7/25/04	SERC	10:00 PM	Georgia Alabama Florida panhandle Southern Mississippi	natural	61	"61,004"	11:00 PM	7/25/04
7/25/04	SERC	10:00 PM	Georgia	natural	61	"61,004"	11:00 PM	7/25/04
7/25/04	SERC	10:00 PM	Alabama	natural	61	"61,004"	11:00 PM	7/25/04
7/25/04	SERC	10:00 PM	Florida	natural	61	"61,004"	11:00 PM	7/25/04
8/2/04	SPP	10:00 AM	Southeast Texas	deliberate	-	-	8:00 PM	8/2/04
8/3/04	MAIN	9:00 PM	Northern Illinois	natural	127	"127,000"	7:00 AM	8/4/04
8/4/04	WECC	12:46 PM	Northwest Orange County California	mechanical	480	"182,000"	1:50 PM	8/4/04
8/9/04	PR	8:23 AM	Whole Island of Puerto Rico	Two Large Units Tripped	451.7	"259,478"	11:10 AM	8/9/04
8/13/04	FRCC	8:00 AM	Florida counties of Hardee Highlands Lake Orange Osceola Polk Seminole Volusia	natural	"1,300"	"502,000"	12:00 AM	8/23/04
8/13/04	FRCC	3:00 PM	West Coast of Florida from Naples to Charlotte and in an area centered around Daytona Beach	natural	"1,400"	"1,200,000"	11:00 PM	8/13/04
8/13/04	FRCC 	1:30 PM	Florida counties of Collier Hendry Glades Highlands Charlotte Desoto Lee Hardee and Polk	natural	700	"200,000"	12:00 AM	8/14/04
8/13/04	FRCC	4:43 PM	Eastern Hillsborough Polk County Florida	natural	250	"78,000"	8:24 PM	8/13/04
8/13/04	FRCC	10:04 PM	New Smyrna Beach Florida	natural	65	"23,000"	4:23 PM	8/14/04
8/14/04	SERC	1:00 PM	Central and Eastern North Carolina and Northern and Eastern South Carolina	natural	500	"94,000"	11:00 PM	8/14/04
8/14/04	SERC	1:00 PM	North Carolina	natural	500	"94,000"	11:00 PM	8/14/04
8/20/04	NPCC	3:31 PM	Boston Massachusetts	natural	"22,700"	"380,000"	9:45 PM	8/20/04
8/29/04	SERC	9:52 AM	Southeastern South Carolina	natural	450	"125,000"	6:00 PM	8/29/04
8/30/04	SERC	6:58 PM	Central Virginia South to North Carolina and East to the Virginia Coast	natural	150	"99,816"	3:35 PM	8/31/04
8/30/04	SERC	6:58 PM	North Carolina	natural	150	"99,816"	3:35 PM	8/31/04
9/3/04	FRCC	9:00 PM	City of Fort Pierce Florida	natural	125	"26,000"	2:00 PM	9/5/04
9/4/04	FRCC	8:00 AM	West Palm Beach to Daytona Beach Florida	natural	"6,000"	"2,775,093"	8:00 AM	9/6/04
9/4/04	FRCC	10:00 AM	Hillsborough Pasco and Polk County Florida	natural	"1,100"	"268,000"	7:00 PM	9/12/04
9/5/04	FRCC	1:00 AM	Orlando Florida	natural	200	"65,000"	5:00 PM	9/9/04
9/5/04	FRCC	7:00 AM	Florida counties of Alachua Citrus Columbia Dixie Franklin Gilchrist Gulf Hamilton Hardee Hernando Highlands Jefferson Lafayette Lake Levy Madison Marion Orange Osceola Pasco Pinellas Polk Seminole Sumter Suwannee Taylor Volusia and Wakulla	natural	"2,100"	"832,898"	12:00 AM	9/12/04
9/6/04	SERC	1:00 PM	Florida Mississippi Alabama Georgia	natural	"3,000"	"99,000"	12:00 PM	9/9/04
9/6/04	SERC	1:00 PM	Florida	natural	"3,000"	"99,000"	12:00 PM	9/9/04
9/6/04	SERC	1:00 PM	Mississippi	natural	"3,000"	"99,000"	12:00 PM	9/9/04
9/6/04	SERC	1:00 PM	Alabama	natural	"3,000"	"99,000"	12:00 PM	9/9/04
9/7/04	SERC	10:00 AM	Georgia	natural	"2,200"	"150,000"	12:00 PM	9/8/04
9/15/04	PR	12:04 PM	Whole Island of Puerto Rico	natural	"1,243"	"1,423,590"	12:00 PM	9/23/04
9/15/04	SERC	7:00 PM	Florida Mississippi Alabama Georgia	natural	916	"916,316"	7:00 PM	9/17/04
9/15/04	SERC	7:00 PM	Florida	natural	916	"916,316"	7:00 PM	9/17/04
9/15/04	SERC	7:00 PM	Mississippi	natural	916	"916,316"	7:00 PM	9/17/04
9/15/04	SERC	7:00 PM	Alabama	natural	916	"916,316"	7:00 PM	9/17/04
9/16/04	SERC	2:00 AM	Baldwin County Alabama Escambia County Florida Washington County Alabama	natural	263	"75,000"	10:02 AM	9/16/04
9/16/04	SERC	2:00 AM	Florida	natural	263	"75,000"	10:02 AM	9/16/04
9/16/04	SERC	9:00 PM	Western  North and South Carolina	natural	500	"175,000"	4:00 PM	9/20/04
9/16/04	SERC	9:00 PM	North Carolina	natural	500	"175,000"	4:00 PM	9/20/04
9/17/04	SERC	4:30 AM	Western North Carolina	natural	400	"112,000"	12:00 PM	9/18/04
9/25/04	FRCC	5:00 PM	City of Fort Pierce Florida	natural	125	"26,000"	9:00 AM	9/26/04
9/26/04	FRCC	2:00 AM	Hillsborough Pasco and Polk County Florida	natural	"1,250"	"285,300"	12:00 AM	9/27/04
9/26/04	FRCC	3:00 AM	Orlando and St. Cloud Florida	natural	350	"110,000"	9:00 AM	9/30/04
9/26/04	FRCC	6:00 AM	Florida counties of Alachua Bay Brevard Citrus Columbia Dixie Flagler Franklin Gilchrist Gulf Hamilton Hardee Hernando Highlands Hillsborough Jefferson Lafayette Lake Leon Levy Madison Marion Orange Osceola Pasco Pinellas Polk Seminole Sumter Suwannee Taylor Volusia and Wakulla	natural	"1,800"	"722,000"	12:00 AM	10/1/04
9/27/04	SERC	8:00 AM	Georgia	natural	854	"85,455"	2:00 PM	9/27/04
9/27/04	NPCC	4:06 PM	Nova Scotia	mechanical	-	-	4:12 PM	9/27/04
10/10/04	PR	5:09 PM	Island Wide Puerto Rico	mechanical	All	All	7:57 PM	10/11/04
10/18/04	WECC	 10:30 PM	Northern California	natural	140	"407,440"	9:00 AM	10/20/04
10/25/04	SPP	11:00 AM	Southeastern Louisiana in the New Orleans area	deliberate	-	-	10:00 AM	10/26/04
10/28/04	WECC	3:27 PM	San  Jose California	Major Transmission Distribution System Interruption	103	"59,458"	6:08 PM	10/28/04
10/30/04	ECAR	10:00 AM	Lower peninsula of Michigan. following area:  Grand Rapids Kalamazoo Battle Creek Greenville Jackson  Flint Lansing Allegan Temperance	natural	60	"122,000"	6:00 PM	11/1/04
10/30/04	ECAR	12:30 PM	Southeastern Michigan	natural	700	"159,870"	1:50 PM	11/3/04
11/9/04	NPCC	2:15 PM	Sayreville New Jersey Long Island New York	mechanical	0	0	1:07 PM	11/12/04
11/9/04	NPCC	2:15 PM	New Jersey	mechanical	0	0	1:07 PM	11/12/04
11/14/04	NPCC	4:55 AM	Nova Scotia 	natural	165	"165,000"	1:31 AM	11/15/04
11/23/04	ERCOT	10:00 PM	Houston Texas and surrounding suburban areas	natural	150	"119,000"	1:00 AM	11/24/04
11/24/04	SERC	10:00 AM	Georgia	natural	100	"83,450"	4:00 PM	11/24/04
12/1/04	 MAAC	10:00 AM	Central Maryland (Baltimore City Baltimore County Anne Arundel County Hartford County Montgomery County Calvert County Prince George's County Carroll County and Howard County)	natural	270	"122,000"	11:59 PM	12/2/04
12/1/04	MAAC	7:30 AM	Bucks Chester Delaware Montgomery and Philadelphia Counties Pennsylvania	natural	-	"105,312"	10:09 PM	12/2/04
12/23/04	ECAR	3:37 AM	Columbus District Ohio	natural	800	"359,171"	11:00 PM	12/31/04
12/27/04	WECC	7:50 AM	Salinas California and surrounding communities	natural	100	"95,000"	10:50 AM	12/27/04

==> anc/datasets/EIA and OE datasets/OE_2005.txt <==
Table B.2.	"Major Disturbances and Unusual Occurrences,  January through December 2005"							
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
								
1/4/05	SPP	6:00 PM	Eastern one third of the state of Kansas	natural	200	"211,000"	12:00 PM	1/14/05
1/5/05	ECAR	4:00 PM	Akron and Mansfield areas Ohio	natural	250	"246,990"	6:00 PM	1/13/05
1/5/05	ECAR	9:10 PM	Indiana Michigan Region - Muncie District	natural	545	"114,791"	11:00 AM	1/16/05
1/7/05	WECC	1:00 PM	Northern California	natural	120	"442,000"	8:00 AM	1/10/05
1/19/05	PR	9:17 AM	Island of Puerto Rico	deliberate	209	N/A	9:27 AM	1/19/05
1/23/05	PR	10:42 AM	Island of Puerto Rico	deliberate	140	N/A	11:24 AM	1/23/05
1/24/05	PR	6:38 AM	Island of Puerto Rico	deliberate	225	"70,717"	6:50 AM	1/24/05
1/24/05	PR	12:27 PM	Island of Puerto Rico	deliberate	385	N/A	12:34 PM	1/24/05
1/29/05	SERC	10:00 AM	Parts of Alabama and Georgia	natural	100	"150,000"	10:00 AM	1/31/05
1/29/05	SERC	10:00 AM	Alabama	natural	100	"150,000"	10:00 AM	1/31/05
1/29/05	SERC	4:00 PM	Georgia	natural	65 to 100	"82,000"	3:00 PM	1/30/05
2/1/05	PR	5:78 PM	Island of Puerto Rico	deliberate	460	N/A	6:01 PM	2/1/05
2/15/05	PR	1:12 PM	Island of Puerto Rico	Generator Loss	380	N/A	1:30 PM	2/15/05
2/16/05	PR	1:26 PM	Island of Puerto Rico	deliberate	325	"139,438"	1:43 PM	2/16/05
2/18/05	PR	8:16 AM	Island of Puerto Rico	deliberate	648	"372,288"	8:41 AM	2/18/05
2/24/05	PR	12:58 AM	Island of Puerto Rico	deliberate	200	N/A	1:05 AM	2/24/05
3/8/05	SERC	11:00 AM	Eastern and Central North Carolina	natural	180	"51,600"	3:00 PM	3/8/05
4/1/05	ECAR	12:00 AM	"Cleveland, Ohio and northeast Ohio "	natural	N/A	"211,000"	12:00 PM	4/6/05
4/22/05	WECC	3:51 PM	"San Francisco Bay area, California"	natural	126	PG&E	3:59 PM	4/22/05
4/23/05	PR	4:22 AM	Island of Puerto Rico	deliberate	345	"116,552"	4:48 AM	4/23/05
4/23/05	ECAR	6:00 AM	"Cleveland, Ohio and northeast Ohio "	natural	N/A	"150,000"	6:00 AM	4/27/05
4/30/05	SERC	8:00 AM	Alabama and Georgia	natural	100	"51,808"	10:00 AM	4/30/05
4/30/05	SERC	8:00 AM	Alabama	natural	100	"51,808"	10:00 AM	4/30/05
5/8/05	ERCOT	3:00 PM	"Houston, Texas and surrounding suburban areas"	natural	672	"243,000"	10:00 PM	5/8/05
5/11/05	PR	7:00 PM	Island of Puerto Rico	deliberate	529	N/A	8:31 PM	5/11/05
5/29/05	ERCOT	8:00 PM	"Houston, Texas and surrounding suburban areas"	natural	328	"123,000"	2:30 AM	5/30/05
6/5/05	ECAR	2:00 PM	Southeast  Michigan	natural	"1,826"	"201,580"	7:30 AM	6/10/05
6/5/05	ECAR	2:00 PM	Portions of  the southern 2/3 of  Michigan's Lower Peninsula	natural	50-60 	"105,000"	6:00 PM	6/7/05
6/6/05	NPCC	12:00 PM	Central/Eastern New York state	natural	N/A	"65,000"	6:00 PM	6/8/05
6/6/05	MAAC	4:43 PM	"Bucks, Montgomery, Delaware, Chester, Philadelphia counties, Pennsylvania"	natural	N/A	"143,000"	10:00 PM	6/7/05
6/8/05	MRO	4:00 AM	Minnesota	natural	50-100	"300,000"	10:00 PM	6/10/05
6/20/05	PR	11:16 AM	Island of Puerto Rico	deliberate	35	"600,000"	5:15 PM	6/20/05
6/24/05	MAIN	8:37 PM	"Chicago, Illinois"	mechanical	350	"51,500"	11:06 PM	6/24/05
6/28/05	WECC	11:30 AM	Denver Metropolitan area of Colorado	mechanical	0	0	Ongoing	Ongoing
6/29/05	ECAR	4:30 PM	Southeast  Michigan	natural	"1,000"	"114,711"	11:30 PM	7/4/05
7/1/05	ERCOT	N/A	"Texas, New Mexico, Oklahoma, Kansas"	mechanical	0	0	Ongoing	Ongoing
7/1/05	ERCOT	N/A	Texas	mechanical	0	0	Ongoing	Ongoing
7/1/05	ERCOT	N/A	New Mexico	mechanical	0	0	Ongoing	Ongoing
7/1/05	ERCOT	N/A	Oklahoma	mechanical	0	0	Ongoing	Ongoing
7/2/05	PR	1:27 AM	Island of Puerto Rico	deliberate	226	"132,290"	1:46 AM	7/2/05
								
7/5/05	SPP	9:00 PM	"Southeast and Northeast, Louisiana including the New Orleans area"	natural	unknown	"287,000"	9:00 AM	7/6/05
7/10/05	SERC	8:00 AM	"Alabama, Mississippi, Florida, Georgia"	natural	45	"228,102"	8:00 AM	7/12/05
7/10/05	SERC	8:00 AM	Alabama	natural	45	"228,102"	8:00 AM	7/12/05
7/10/05	SERC	8:00 AM	Mississippi	natural	45	"228,102"	8:00 AM	7/12/05
7/10/05	SERC	8:00 AM	"Florida counties of Collier, Charlotte and Lee"	natural	45	"228,102"	8:00 AM	7/12/05
7/10/05	SERC	12:53 PM	Southwest Alabama and Western Panhandle of Florida	natural	51.2	"50,000"	5:33 PM	7/11/05
7/10/05	SERC	12:53 PM	Alabama	natural	51.2	"50,000"	5:33 PM	7/11/05
7/21/05	WECC	2:39 PM	Southern California	CA ISO  Stage 2 -Initiated interruption of Air Conditioner Cycling Interruptible Load Program	197	"128,050"	5:30 PM	7/21/05
7/22/05	WECC	1:55 PM	Southern California 	CA ISO Stage 2 -Initiated interruption of Air Conditioner Cycling Interruptible Load Program	206	"133,900"	6:00 PM	7/22/05
7/23/05	MAAC	1:02 AM	"Washington, DC, Montgomery and Prince Georges Counties, Maryland"	natural	N/A	"55,118"	10:50 AM	7/26/05
7/27/05	MAAC	4:50 PM	"Bucks, Chester, Delaware, Montgomery and Philadelphia counties, Pennsylvania"	natural	N/A	"93,837"	9:24 PM	7/28/05
7/27/05	MAAC	5:50 PM	"Washington, DC, Montgomery and Prince Georges Counties, Maryland"	natural	  N/A	"64,943"	9:07 PM	7/30/05
7/27/05	MAAC	6:00 PM	"Baltimore County, Anne Arundel County and Prince Georges County, Maryland"	natural	N/A	"87,600"	4:00 PM	7/29/05
7/28/05	SERC	8:30 PM	Piedmont North and South Carolina	natural	300	"52,200"	5:00 PM	8/1/05
7/28/05	SERC	8:30 PM	North Carolina	natural	300	"52,200"	5:00 PM	8/1/05
8/1/05	PR	10:28 AM	Island of Puerto Rico	deliberate	175	"47,116"	10:47 AM	8/1/05
8/8/05	WECC	12:38 PM	"San Francisco Bay area, California"	Plant Tripped	240	PG&E	4:00 PM	8/8/05
8/19/05	PR	7:37 PM	Island of Puerto Rico	deliberate	259	"71,864"	8:15 PM	8/19/05
8/20/05	ECAR	2:15 PM	Northwest Arkansas	natural	650	"50,797"	4:21 PM	8/20/05
8/25/05	WECC	3:50 PM	Southern California	mechanical	-	-	8:00 PM	8/25/05
8/25/05	WECC	3:51 PM	Southern California	CAISO initiated interruption of  interruptible and firm load due to declaration of  Transmission Emergency in Southern California	864	"409,000"	8:00 PM	8/25/05
8/29/05	SPP	1:10 AM	East and Southeast Louisiana	natural	300	"143,000"	12:42 PM	8/29/05
8/29/05	SPP	6:00 AM	"Buras, Louisiana"	natural	N/A	"1.1 million and 100,000 gas customers"	6:00 AM	8/30/05
8/29/05	FRCC	7:10 AM	"Counties of Alachua, Bay, Citrus, Columbia, Dixie, Franklin, Gilchrist, Gulf, Hamilton, Hardee, Hernando, Highlands, Jefferson, Lafayette, Lake, Levy, Madison, Marion, Orange, Osceola, Pasco, Pinellas, Polk, Seminole, Sumter, Suwannee, Taylor, Volusia and Wakulla Florida"	mechanical	0	0	3:00 PM	9/7/05
8/29/05	SERC	7:10 AM	"Alabama, Florida, Mississippi"	natural	"5,120"	"512,049"	10:00 PM	8/29/05
8/29/05	SERC	7:10 AM	Alabama	natural	"5,120"	"512,049"	10:00 PM	8/29/05
8/29/05	SERC	7:10 AM	Florida	natural	"5,120"	"512,049"	10:00 PM	8/29/05
8/29/05	SERC	3:50 PM	"Alabama, Mississippi,  Tennessee"	natural	118.5	"323,529"	12:00 PM	9/10/05
8/29/05	SERC	3:50 PM	Alabama	natural	118.5	"323,529"	12:00 PM	9/10/05
8/29/05	SERC	3:50 PM	Mississippi	natural	118.5	"323,529"	12:00 PM	9/10/05
8/29/05	FRCC	5:00 PM	"City of Lakeland, Florida"	natural	0	0	12:01 AM	9/8/05
8/31/05	FRCC	4:00 PM	Member Service Territory is located in the West coast of Florida from Tallahassee to Fort Myers	natural	0	0	8:00 AM	9/12/05
9/12/05	WECC	12:32 PM	" Los Angeles, California"	human error	"2,578"	"900,000"	1:56 PM	9/12/05
9/13/05	PR	2:14 PM	Island of Puerto Rico	deliberate	249	"66,480"	2:29 PM	9/13/05
9/13/05	MAIN	6:30 PM	Southeast Wisconsin and Fox Valley	natural	600	"110,000"	8:00 PM	9/16/05
9/14/05	SERC	3:00 PM	Eastern North Carolina	natural	215	"60,000"	3:00 PM	9/15/05
9/21/05	MRO	7:00 PM	Minnesota	natural	N/A	"200,000"	11:00 PM	9/27/05
9/22/05	ECAR	11:00 AM	Southeast Michigan	natural	366	"53,000"	11:30 PM	9/26/05
9/22/05	FRCC	12:00 PM	"Counties of Alachua, Bay, Citrus, Columbia, Dixie, Franklin, Gilchrist, Gulf, Hamilton, Hardee, Hernando, Highlands, Jefferson, Lafayette, Lake, Levy, Madison, Marion, Orange, Osceola, Pasco, Pinellas, Polk, Seminole, Sumter, Suwannee, Taylor, Volusia and Wakulla Florida"	mechanical	0	0	12:00 PM	9/29/05
9/23/05	FRCC	7:00 AM	" Lakeland, Florida"	natural	0	0	11:29 AM	9/28/05
9/23/05	SPP	1:06 PM	West and Southwest Louisiana	natural	350	"125,000"	2:30 PM	10/6/05
9/23/05	ERCOT	5:00 PM	"Houston, Texas and the surrounding suburban areas"	natural	"1,950"	"715,000"	8:00 PM	9/24/05
9/23/05	SPP	9:00 PM	"Texas, Louisiana, Arkansas, and Mississippi"	natural	N/A	"766,000"	7:30 AM	9/25/05
9/23/05	SPP	9:00 PM	Texas	natural	N/A	"766,000"	7:30 AM	9/25/05
9/23/05	SPP	9:00 PM	Louisiana	natural	N/A	"766,000"	7:30 AM	9/25/05
9/23/05	SPP	9:00 PM	Arkansas	natural	N/A	"766,000"	7:30 AM	9/25/05
9/24/05	ERCOT	6:00 AM	"Nacogdoches, Lufkin, Tyler, Jacksonville, Rusk, Paris, Commerce, Huntington Texas"	natural	260	"200,000"	5:00 PM	10/2/05
9/24/05	ECAR	10:00 AM	"Shreveport, Louisiana"	natural	700	"190,000"	6:00 PM	9/28/05
10/2/05	PR	5:40 PM	Island of Puerto Rico	deliberate	312	"71,240"	5:54 PM	10/2/05
10/18/05	PR	3:19 PM	Island of Puerto Rico	deliberate	460	"142,591"	3:37 PM	10/18/05
10/22/05	PR	9:44 AM	Island of Puerto Rico	deliberate	360	"85,682"	11:40 AM	10/22/05
10/23/05	FRCC	8:00 PM	"South Florida, Naples, Ft. Myers, Miami, Ft. Lauderdale, West Palm Beach and Martin county"	natural	"10,000"	"3,241,437"	2:00 PM	10/24/05
10/24/05	FRCC	4:00 AM	"Florida counties of Collier, Charlotte and Lee"	natural	280	"105,000"	4:00 PM	10/24/05
10/24/05	FRCC	7:00 AM	"South Florida - Cities of Key West, Clewiston, Lake Worth, and Ft. Pierce"	natural	148	"84,900"	12:00 AM	11/10/05
10/24/05	MAAC	8:00 PM	"Maryland, North Central West Virginia, Southwestern Pennsylvania, and Northern Pennsylvania"	natural	400	"303,795"	4:30 PM	11/2/05
10/24/05	MAAC	8:00 PM	Maryland	natural	400	"303,795"	4:30 PM	11/2/05
10/24/05	MAAC	8:00 PM	West Virginia	natural	400	"303,795"	4:30 PM	11/2/05
11/3/05	WECC	6:47 PM	"San Francisco Bay area, California"	Plant Tripped	136	--	7:00 PM	11/3/05
11/6/05	ECAR	7:30 AM	Southeast Michigan	natural	212	"118,000"	11:30 PM	11/11/05
11/12/05	WeEnergiesMAIN	4:00 PM	Southeast Wisconsin 	natural	10	"48,000"	6:00 PM	11/14/05
11/12/05	ECAR	11:00 PM	Western and Central portions of Michigan's Lower Peninsula	natural	408	"272,355"	11:59 PM	11/14/05
12/15/05	SERC	4:00 AM	Piedmont North Carolina and South Carolina	natural	"3,500"	"683,000"	5:00 PM	12/21/05
12/15/05	SERC	4:00 AM	North Carolina	natural	"3,500"	"683,000"	5:00 PM	12/21/05
12/15/05	SERC	5:05 AM	Northeast Georgia	natural	75	"52,659"	12:10 PM	12/16/05
12/31/05	WECC	6:00 AM	Northern and Central California	natural	800	"1,667,316"	9:00 AM	1/5/06

==> anc/datasets/EIA and OE datasets/OE_2006.txt <==
"Table B.2.  Major Disturbances and Unusual Occurrences, Year-to-Date through December 2006"								
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
1/14/06	RFC	3:45 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	--	"142,315"	5:30 PM	1/16/06
1/18/06	NPCC	3:16 PM	Southern and Central Maine	natural	75	"63,000"	6:34 PM	1/18/06
2/4/06	WECC	1:34 AM	"Snohomish County, Washington"	natural	150	"123,827"	12:01 AM	2/6/06
2/4/06	WECC	4:30 AM	Western Washington	natural	--	"140,000"	8:00 AM	2/8/06
2/11/06	RFC	9:00 PM	Baltimore Metropolitan and Central Maryland	natural	500	"180,000"	11:00 PM	2/14/06
2/12/06	RFC	12:06 AM	"Washington DC, Montgomery and Prince Georges Counties MD Maryland"	natural	300	"60,000"	5:44 PM	2/14/06
2/12/06	RFC	2:00 AM	Entire Atlantic City Electric territory Southern New Jersey	natural	80	"130,000"	4:00 PM	2/14/06
2/12/06	RFC	2:00 AM	Entire Delmarva Power service territory Delaware	natural	50	"58,000"	7:00 AM	2/13/06
2/12/06	RFC	2:00 AM	Entire Delmarva Power service territory Maryland	natural	50	"58,000"	7:00 AM	2/13/06
2/12/06	RFC	5:55 AM	Northern and Northwestern Virginia	natural	250	"126,000"	2:00 PM	2/12/06
2/16/06	RFC	12:00 PM	"Muskegon, Michigan easterly to Bay City, Michigan"	natural	100	"252,089"	11:00 PM	2/20/06
2/16/06	MRO	Ongoing	North Dakota	mechanical	"1,650"	0	Ongoing	Ongoing
2/17/06	NPCC	4:32 AM	Upstate New York	natural	250	"200,000"	12:00 PM	2/17/06
2/18/06	WECC	8:50 AM	Colorado	mechanical	428	-	4:09 PM	2/18/06
2/27/06	WECC	6:25 PM	Northern and Central California	natural	-	"160,000"	2:30 PM	3/1/06
3/9/06	SERC	2:00 PM	"Arkansas, Mississippi, Louisiana, Southeast Texas"	natural	N/A	"73,000"	10:00 PM	3/9/06
3/9/06	SERC	2:00 PM	Arkansas	natural	N/A	"73,000"	10:00 PM	3/9/06
3/9/06	SERC	2:00 PM	Mississippi	natural	N/A	"73,000"	10:00 PM	3/9/06
3/9/06	SERC	2:00 PM	Louisiana	natural	N/A	"73,000"	10:00 PM	3/9/06
3/12/06	RFC	8:30 PM	"Springfield, Illinois and vicinity"	natural	200	"65,400"	12:00 PM	3/14/06
4/2/06	RFC	9:00 PM	Southern half of Indiana	natural	"1,000"	"186,000"	4:25 AM	4/5/06
4/7/06	PR	8:43 AM	Island of Puerto Rico	deliberate	116	"54,700"	9:29 AM	4/7/06
4/8/06	SERC	4:00 AM	North and Central Alabama and Northern Georgia areas	natural	300	"115,589"	11:00 AM	4/8/06
4/8/06	SERC	4:00 AM	Alabama	natural	300	"115,589"	11:00 AM	4/8/06
4/17/06	ERCOT	3:25 PM	ERCOT Region of Texas	deliberate	"1,000"	"200,000"	7:30 PM	4/17/06
4/17/06	ERCOT	4:10 PM	System-wide greater Houston metro area (and across ERCOT) Texas	deliberate	260	"68,000"	6:11 PM	4/17/06
4/17/06	ERCOT	4:11 PM	North and East Texas	deliberate	380	"489,478"	7:20 PM	4/17/06
4/17/06	ERCOT	4:20 PM	State of Texas (all of Austin Energy)	deliberate	37- 40	"8,000 -10,000"	6:30 PM	4/17/06
4/17/06	ERCOT	4:35 PM	AEP Texas Central/Texas North	deliberate	108	"51,404"	6:10 PM	4/17/06
4/21/06	ERCOT	7:00 AM	System-wide greater Houston metro area Texas	natural	219	"82,000"	10:00 AM	4/21/06
4/29/06	PR	2:55 PM	Island of Puerto Rico	natural	237	"164,105"	3:45 PM	4/29/06
5/3/06	WECC	3:30 PM	City of Bakersfield area California	natural	300	"55,655"	9:35 PM	5/3/06
5/4/06	PR	2:12 PM	Island of Puerto Rico	deliberate	140	"94,639"	2:45 PM	5/4/06
5/19/06	WECC	3:13 PM	"San Francisco Bay area, California"	natural	133	-	10:30 PM	5/19/06
5/25/06	RFC	7:50 PM	"Southwest Ohio, Northern Kentucky, Central Indiana"	natural	800	"210,000"	9:00 AM	5/27/06
5/25/06	RFC	7:50 PM	Ohio	natural	800	"210,000"	9:00 AM	5/27/06
5/25/06	RFC	7:50 PM	Kentucky	natural	800	"210,000"	9:00 AM	5/27/06
6/1/06	HECO	2:12 PM	Island of Oahu Hawaii	deliberate	120	"29,300"	6:09 PM	6/1/06
6/1/06	RFC	6:00 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	N/A	"111,555"	9:00 AM	6/3/06
6/1/06	RFC	6:30 PM	Central Maryland	natural	335	"70,000"	2:00 PM	6/3/06
6/11/06	SERC	6:00 PM	"Charlotte, North Carolina Metropolitan area"	natural	70	"72,000"	9:00 PM	6/11/06
6/22/06	RFC	2:00 PM	Ohio and Indiana	natural	750	"195,000"	11:00 PM	6/27/06
6/22/06	RFC	2:00 PM	Ohio	natural	750	"195,000"	11:00 PM	6/27/06
7/2/06	RFC	6:39 PM	Northern Virginia	natural	300	"75,000"	12:31 AM	7/3/06
7/4/06	SERC	5:30 PM	Northern Virginia	natural	335	"67,000"	8:18 PM	7/4/06
7/16/06	RFC	2:00 PM	Middle 1/3 of Michigan Lower Peninsula	natural	150	"315,000"	12:00 AM	7/21/06
7/17/06	NPCC	6:50 PM	"Northwest Queens, New York City"	natural	N/A	"25,000"	3:06 AM	7/25/06
7/17/06	RFC	9:00 PM	Northern Counties of Illinois	natural	N/A	"170,519"	9:00 AM	7/18/06
7/18/06	RFC	6:36 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	N/A	"492,955"	11:59 PM	7/23/06
7/18/06	NPCC	8:07 PM	"Norwalk, Stamford, Connecticut"	natural	0	0	10:32 PM	7/18/06
7/19/06	SERC	11:00 AM	"Greater Little Rock, Arkansas"	deliberate	40	"8,000"	5:54 PM	7/19/06
7/19/06	MRO	6:00 PM	Greater St. Louis Metropolitan area (Missouri and Illinois)	natural	"1,500"	"700,000 (peak)  2,500,000 (actual)"	8:00 AM	7/31/06
7/19/06	MRO	6:00 PM	Missouri	natural	"1,500"	"700,000 (peak)  2,500,000 (actual)"	8:00 AM	7/31/06
7/22/06	WECC	1:09 PM	California	natural	200	"1,271,893"	4:00 PM	7/27/06
7/24/06	WECC	2:33 PM	California	natural	414	Interruptible Tarriff 1-6 customers	5:33 PM	7/24/06
7/24/06	WECC	2:33 PM	California	natural	695	N/A	5:33 PM	7/24/06
7/27/06	RFC	6:38 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	N/A	"167,564"	9:36 PM	7/29/06
8/1/06	RFC	12:00 PM	Northern Ohio	natural	N/A	N/A	7:00 PM	8/1/06
8/1/06	RFC	1:00 PM	"Ohio, Indiana, Kentucky"	deliberate	90	N/A	8:30 PM	8/1/06
8/1/06	RFC	1:00 PM	Ohio	deliberate	90	N/A	8:30 PM	8/1/06
8/1/06	RFC	1:00 PM	Indiana	deliberate	90	N/A	8:30 PM	8/1/06
8/2/06	MRO	12:00 PM	"Midwest ISO's Market Sub-regions:  AMRN, CIN, CILC, CWLD, CWLP, FE, HE, IP, IPL, LGEE, MECS, NIPS, SIGE, SIPC"	natural	N/A	N/A	4:45 PM	8/2/06
8/2/06	NPCC	1:00 PM	New England	deliberate	N/A	N/A	4:35 PM	8/2/06
8/2/06	NPCC	7:00 PM	New England	natural	100-140	"77,000"	1:00 AM	8/3/06
8/3/06	PR	2:16 PM	Island of Puerto Rico	deliberate	369	"227,480"	2:46 PM	8/3/06
8/7/06	RFC	1:00 PM	"Tulsa, Oklahoma"	deliberate	75	deliberate	6:00 PM	8/7/06
8/10/06	WECC	8:00 PM	Southwest Idaho and Eastern Oregon	natural	80 to 100	"65,000"	12:00 PM	8/12/06
8/10/06	WECC	8:00 PM	Idaho	natural	80 to 100	"65,000"	12:00 PM	8/12/06
8/24/06	PR	9:58 PM	Island of Puerto Rico	deliberate	180	"106,000"	11:25 PM	8/24/06
9/1/06	SERC	5:30 AM	Eastern North Carolina	natural	N/A	"61,000"	10:00 AM	9/1/06
9/1/06	SERC	6:41 AM	Virginia and North Carolina	natural	500	"333,000"	3:25 PM	9/3/06
9/1/06	RFC	10:00 AM	Southern Delmarva Peninsula Virginia	natural	380	"105,000"	2:00 PM	9/4/06
9/1/06	RFC	3:00 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	N/A	"146,094"	11:00 PM	9/4/06
9/1/06	RFC	8:00 PM	Southern New Jersey Counties	natural	400	"100,000"	5:00 PM	9/4/06
9/14/06	PR	8:56 AM	Island of Puerto Rico	deliberate	59	"34,716"	9:08 AM	9/14/06
9/28/06	SERC	8:08 PM	"North, Central and Eastern Virginia and Northern North Carolina"	natural	84	"56,500"	10:10 PM	9/28/06
9/28/06	SERC	8:08 PM	Virginia	natural	84	"56,500"	10:10 PM	9/28/06
10/2/06	RFC	2:00 PM	"Chicago Metro, Northeast Illinois"	natural	N/A	"471,932"	6:00 PM	10/3/06
10/2/06	WECC	3:05 PM	"Newhall, San Frenando, Saugus, and Santa Clarita, California"	deliberate	308	"130,000"	8:39 PM	10/2/06
10/3/06	ERCOT	5:28 PM	"Grimes, Robertson, Fort Bend, Brazos, Burleson and Walker Counties Texas"	deliberate	339	N/A	9:59 PM	10/3/06
10/12/06	NPCC	5:48 PM	Western New York State	natural	600	"250,000"	12:00 AM	10/23/06
10/12/06	NPCC	8:00 PM	Western New York State	natural	353	"120,000"	11:00 PM	10/21/06
10/15/06	MECO	7:09 AM	Island of Maui Hawaii	natural	110	"59,886"	4:12 PM	10/15/06
10/15/06	HECO	7:09 AM	Island of Oahu Hawaii	natural	"1,170"	"291,000"	2:55 PM	10/16/06
10/20/06	RFC	1:00 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsylvania"	natural	N/A	"90,000"	5:00 PM	10/22/06
10/26/06	MRO	5:30 AM	"Metro Denver and Boulder, Colorado"	natural	N/A	"65,000"	5:10 PM	10/27/06
11/15/06	ERCOT	10:00 AM	System-wide greater Houston area Texas	natural	221	"83,000"	8:00 PM	11/15/06
11/15/06	WECC	1:00 PM	"Whatcom and Skagit Counties, Washington"	natural	50	"50,000"	2:35 AM	11/19/06
11/15/06	SERC	3:00 PM	Georgia	natural	363	"109,000"	5:00 PM	11/15/06
11/26/06	WECC	1:00 PM	"Snohomish County, Washington"	natural	180	"63,992"	6:00 PM	12/2/06
11/30/06	MRO	9:00 PM	Missouri and Illinois	natural	N/A	"550,000"	6:00 PM	12/9/06
11/30/06	MRO	9:00 PM	Missouri	natural	N/A	"550,000"	6:00 PM	12/9/06
12/1/06	RFC	6:20 PM	Ohio	natural	N/A	"59,106"	6:00 AM	12/2/06
12/10/06	WECC	7:35 PM	"San Francisco Bay area, California"	Unit Tripped	220	N/A	10:14 PM	12/10/06
12/13/06	WECC	4:30 AM	Western Washington	natural	N/A	"700,000"	11:59 PM	12/28/06
12/14/06	WECC	12:01 AM	"City of Seattle, Washington"	natural	750	"175,000"	8:00 AM	12/15/06
12/14/06	WECC	5:30 AM	"Snohomish County, Washington"	natural	360	"172,060"	10:00 PM	12/20/06
12/14/06	WECC	9:44 AM	"Oregon, Washington, Idaho, Montana"	natural	258	24	2:34 PM	12/31/06
12/14/06	WECC	9:44 AM	Oregon	natural	258	24	2:34 PM	12/31/06
12/14/06	WECC	9:44 AM	Washington	natural	258	24	2:34 PM	12/31/06
12/14/06	WECC	9:44 AM	Idaho	natural	258	24	2:34 PM	12/31/06
12/14/06	WECC	12:07 PM	State of Oregon Coastal area	natural	N/A	"111,000 (peak)"	12:00 PM	12/17/06
12/14/06	WECC	5:00 PM	"Greater Tacoma area (City of Fircrest, University Place, City of Lakeland) and portions of South Pierce County in State of Washington"	natural	280	"75,000"	4:00 PM	12/16/06
12/14/06	WECC	7:00 PM	"Oregon Counties: Multnomah, Clackamas, Washington, Marion. Oregon"	natural	N/A	"249,500"	8:00 PM	12/17/06
12/16/06	WECC	7:30 PM	"Oregon Counties:  Washington, Yamhill. Oregon"	natural	350	"84,500"	1:00 AM	12/17/06
12/26/06	WECC	12:01 AM	Northern California	natural	420	"850,068"	9:13 AM	12/31/06
12/29/06	PR	4:25 PM	North Part of the Island Puerto Rico	deliberate	50	"18,386"	6:59 PM	12/31/06
12/30/06	MRO	10:25 PM	"Gosper, Harlan, Franklin, Webster, Clay, Adams, Kearney, Phelps, Dawson, Buffalo, Hall, Hamilton, Sherman, Custer, Valley, Greeley, Howard, Merrick, York, Fillmore, Nance, Boone, Wheeler, Madison, Antelope, Pierce, Platte and Seward Counties in Central Nebraska"	natural	300-500	"15,000"	2:25 PM	1/6/07

==> anc/datasets/EIA and OE datasets/OE_2007.txt <==
"Table B.1.Major Disturbances and Unusual Occurrences, Year-to-Date through December 2007"								
Date Event Began	 NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
1/5/07	PR	10:44 AM	Island of Puerto Rico	deliberate	0	0	11:13 AM	1/5/07
1/13/07	MRO	5:00 AM	Missouri and Illinois	natural	N/A	"225,000"	12:00 PM	1/19/07
1/13/07	MRO	5:00 AM	Missouri	natural	N/A	"225,000"	12:00 PM	1/19/07
1/13/07	RFC	7:30 AM	Eastern and Lower Michigan	natural	500	"129,607"	4:00 PM	1/19/07
1/16/07	WECC	2:00 AM	"Snohomish County, Washington"	natural	260	"110,433"	12:00 AM	1/17/07
2/13/07	RFC	2:00 PM	Indiana and Southwest Ohio	natural	250	"367,500"	12:00 AM	2/16/07
2/13/07	RFC	2:00 PM	Indiana	natural	250	"367,500"	12:00 AM	2/16/07
2/13/07	RFC	5:00 PM	Central Maryland	natural	400	"155,183"	5:30 AM	2/17/07
2/24/07	MRO	4:00 PM	"NE quarter of State of Iowa and Rock Island, Illinois"	natural	210	"75,000"	12:57 AM	3/4/07
2/24/07	MRO	6:00 PM	Central Iowa and Cedar Rapids areas	natural	400	"140,000"	11:47 PM	2/24/07
2/24/07	RFC	7:23 PM	"Cedar Rapids, Iowa"	natural	750	"215,000"	12:47 AM	2/25/07
2/28/07	WECC	12:45 AM	Northern California	natural	110	"671,189"	8:45 PM	3/2/07
3/1/07	SERC	9:40 PM	"Parts of Alabama, Mississippi, Georgia, Florida"	natural	95	"25,445"	11:30 PM	3/2/07
3/1/07	SERC	9:40 PM	Alabama	natural	95	"25,445"	11:30 PM	3/2/07
3/1/07	SERC	9:40 PM	Mississippi	natural	95	"25,445"	11:30 PM	3/2/07
3/1/07	SERC	9:40 PM	Georgia	natural	95	"25,445"	11:30 PM	3/2/07
3/31/07	ERCOT	7:30 AM	"Houston, Texas"	natural	179	"67,000"	7:00 PM	3/31/07
4/5/07	NPCC	9:20 PM	Southern and Coastal Maine	natural	-	"117,142"	1:10 PM	4/6/07
4/12/07	WECC	12:32 AM	"City of Los Angeles, California"	natural	200	"158,977"	9:02 PM	4/12/07
4/12/07	WECC	9:09 AM	"San Francisco Bay Area, California"	Trip of a Unit	130	-	11:23 AM	4/12/07
4/14/07	NPCC	9:00 AM	"Massachusetts, New Hampshire, Rhode Island"	natural	65-80	"70,000"	11:00 AM	4/14/07
4/14/07	NPCC	9:00 AM	Massachusetts	natural	65-80	"70,000"	11:00 AM	4/14/07
4/14/07	NPCC	9:00 AM	New Hampshire	natural	65-80	"70,000"	11:00 AM	4/14/07
4/16/07	NPCC	8:00 AM	New Hampshire	natural	-	"102,568"	7:00 PM	4/16/07
4/16/07	NPCC	10:14 AM	Southern and Coastal Maine	natural	-	"127,545"	10:18 PM	4/18/07
4/16/07	SERC	11:00 AM	North and South Carolina	natural	-	"33,000"	7:00 PM	4/16/07
4/16/07	SERC	11:00 AM	North Carolina	natural	-	"33,000"	7:00 PM	4/16/07
4/16/07	RFC	2:00 PM	Central Maryland - Baltimore City and surrounding Counties	natural	160	"138,000"	5:00 PM	4/18/07
4/16/07	SERC	2:04 PM	"North, East and Central Virginia/Parts of Northeast North Carolina"	natural	90	"242,000"	7:03 PM	4/16/07
4/16/07	SERC	2:04 PM	North Carolina	natural	90	"242,000"	7:03 PM	4/16/07
5/2/07	ERCOT	1:30 PM	"North Texas, Dallas Fort Worth Metroplex and Surrounding Counties, South to Waco and North to Red River"	natural	-	"300,000"	8:00 PM	5/3/07
5/10/07	WECC	9:57 AM	"San Francisco Bay Area, California"	Unit Tripped	150	-	1:47 PM	5/10/07
5/14/07	WECC	11:15 AM	"San Francisco Bay Area, California"	Unit Tripped	150	-	1:50 PM	5/14/07
5/15/07	RFC	3:00 PM	Southeastern Michigan	natural	500	"66,000"	7:00 AM	5/17/07
5/16/07	NPCC	6:00 PM	All of Connecticut	natural	-	"67,000"	5:00 AM	5/19/07
5/21/07	WECC	1:48 PM	"San Franscisco Bay Area, California"	Unit Tripped	140	-	4:50 PM	5/21/07
6/1/07	WECC	1:00 PM	Restricted Hydroelectric Capability	mechanical	-	-	Ongoing	Ongoing
6/5/07	WECC	10:56 AM	Restricted Hydroelectric Capability	deliberate	424	"80,000"	11:51 AM	6/5/07
6/5/07	WECC	10:56 AM	Idaho	deliberate	424	"80,000"	11:51 AM	6/5/07
6/27/07	NPCC	3:41 PM	"Northern Manhattan NY (Yorkville) and SW Bronx (Motthaven, Melrose, High Bridge Sections) New York"	natural	460	"137,000"	4:30 PM	6/27/07
6/27/07	NPCC	3:42 PM	New York State	Loss of Load	460	-	4:30 PM	6/27/07
6/29/07	WECC	9:23 AM	Metropolitan Phoenix Area Arizona	Loss of Load	399	"98,700"	10:09 AM	6/29/07
7/3/07	WECC	10:59 AM	CAISO Controlled Grid California	deliberate	N/A	N/A	6:00 PM	7/5/07
7/5/07	RFC	7:00 PM	Southeastern Michigan	natural	-	"69,000"	7:00 AM	7/8/07
7/6/07	WECC	5:18 PM	Southeast Idaho and Eastern Oregon	deliberate	60	0	6:20 PM	7/6/07
7/6/07	WECC	5:18 PM	Idaho	deliberate	60	0	6:20 PM	7/6/07
7/10/07	NPCC	11:00 AM	Eastern New York	natural	650	"300,000"	6:00 AM	7/12/07
7/16/07	WECC	4:17 PM	"St. George, Utah"	natural	306	-	9:00 PM	7/16/07
7/18/07	RFC	6:00 PM	Northern Counties of Illinois	natural	300	"135,000"	2:00 AM	7/19/07
7/19/07	RFC	3:00 PM	Southwestern Region of Service Territory	natural	-	"60,000"	11:30 PM	7/22/07
7/19/07	SERC	3:50 PM	"North, East and Central Virginia"	natural	72	"107,000"	10:15 PM	7/19/07
8/8/07	SERC	1:00 PM	Portions of North Carolina and South Carolina	deliberate	N/A	N/A	9:00 PM	8/8/07
8/8/07	SERC	1:00 PM	North Carolina	deliberate	N/A	N/A	9:00 PM	8/8/07
8/8/07	RFC	3:56 PM	Mid-Altantic Region of PJM	deliberate	N/A	N/A	5:59 PM	8/8/07
8/9/07	SERC	12:45 PM	Portions of North Carolina and South Carolina	deliberate	N/A	N/A	9:00 PM	8/9/07
8/9/07	SERC	12:45 PM	North Carolina	deliberate	N/A	N/A	9:00 PM	8/9/07
8/9/07	RFC	2:53 PM	"Highland Area of Pittsburgh, Pennsylvania"	natural	90	"55,000"	4:11 PM	8/9/07
8/10/07	SERC	12:20 PM	Portions of North Carolina and South Carolina	deliberate	N/A	N/A	9:00 PM	8/10/07
8/10/07	SERC	12:20 PM	North Carolina	deliberate	N/A	N/A	9:00 PM	8/10/07
8/13/07	SERC	1:30 AM	State of Missouri	natural	N/A	"63,000"	12:00 AM	8/14/07
8/14/07	SPP	2:00 PM	"CSWS Control Area of Southwest Power Pool Parts of Oklahoma, Texas, Louisiana, Arkansas"	natural	20	-	6:00 PM	8/14/07
8/14/07	SPP	2:00 PM	Oklahoma	natural	20	-	6:00 PM	8/14/07
8/14/07	SPP	2:00 PM	Texas	natural	20	-	6:00 PM	8/14/07
8/14/07	SPP	2:00 PM	Louisiana	natural	20	-	6:00 PM	8/14/07
8/16/07	SERC	9:30 PM	Virginia and Eastern North Carolina - Primarily in Central Virginia	natural	200	"93,300"	10:49 PM	8/17/07
8/16/07	SERC	9:30 PM	North Carolina	natural	200	"93,300"	10:49 PM	8/17/07
8/19/07	SERC	11:34 PM	Central and Eastern Virginia	natural	100	"58,500"	1:10 AM	8/20/07
8/23/07	RFC	4:00 PM	Northern Illinois	natural	N/A	"629,590"	10:49 PM	8/28/07
8/24/07	RFC	6:00 PM	Southeastern Michigan	natural	N/A	"75,000"	6:30 AM	8/28/07
8/29/07	WECC	1:53 PM	Modesto California and the Surrounding Areas	Shed Load	180	"26,000"	2:57 PM	8/29/07
8/29/07	WECC	4:00 PM	CAISO Controlled Grid California	deliberate	N/A	N/A	6:00 PM	8/30/07
8/31/07	WECC	12:45 PM	CAISO Controlled Grid California	natural	N/A	N/A	8:00 PM	8/31/07
9/3/07	WECC	12:30 PM	"San Diego County, Southern Orange County, California"	deliberate	N/A	N/A	5:30 PM	9/3/07
9/4/07	WECC	8:30 AM	"San Diego County, Southern Orange County, California"	deliberate	N/A	N/A	3:30 PM	9/4/07
9/5/07	ERCOT	7:53 AM	"Central Texas, ERCOT Grid"	natural	"1,084"	N/A	1:11 PM	9/5/07
9/6/07	WECC	8:00 PM	Hydro Electric System	mechanical	N/A	N/A	Ongoing	Ongoing
9/13/07	SPP	4:00 AM	"Between Galveston and Beaumont, Texas"	natural	N/A	"118,000"	7:00 AM	9/14/07
9/17/07	RFC	7:01 PM	"City of Crawfordsville, Indiana"	Electrical System Separation	50	"9,600"	7:48 PM	9/17/07
9/18/07	MRO	5:14 AM	"Minnesota, Wisconsin, North Dakota, South Dakota and Michigan"	natural	16	"6,000"	6:10 AM	9/18/07
9/18/07	MRO	5:14 AM	Minnesota	natural	16	"6,000"	6:10 AM	9/18/07
9/18/07	MRO	5:14 AM	Wisconsin	natural	16	"6,000"	6:10 AM	9/18/07
9/18/07	MRO	5:14 AM	North Dakota	natural	16	"6,000"	6:10 AM	9/18/07
9/18/07	MRO	5:14 AM	South Dakota	natural	16	"6,000"	6:10 AM	9/18/07
9/18/07	MRO	5:15 AM	"Minnesota, North Dakota, Manitoba"	natural	"8,000-10,000"	"GRE (1,900) Total 11,175"	6:30 AM	9/18/07
9/18/07	MRO	5:15 AM	Minnesota	natural	"8,000-10,000"	"GRE (1,900) Total 11,175"	6:30 AM	9/18/07
9/18/07	MRO	5:15 AM	North Dakota	natural	"8,000-10,000"	"GRE (1,900) Total 11,175"	6:30 AM	9/18/07
9/18/07	RFC	5:15 AM	"Manitoba, Minnesota, North Dakota, Portions of South Dakota and Wisconsin.  Midwest ISO's Market subregions: OTP, NSP, GRE, ALTW, MP"	natural	"8,000-10,000"	"11,175"	12:00 PM	9/18/07
9/18/07	RFC	5:15 AM	Minnesota	natural	"8,000-10,000"	"11,175"	12:00 PM	9/18/07
9/18/07	RFC	5:15 AM	North Dakota	natural	"8,000-10,000"	"11,175"	12:00 PM	9/18/07
9/18/07	RFC	5:15 AM	South Dakota	natural	"8,000-10,000"	"11,175"	12:00 PM	9/18/07
9/24/07	RFC	1:38 PM	Southwest Michigan	Unit Tripped	320	N/A	4:26 PM	9/24/07
10/18/07	WECC	3:00 PM	Western Washington	natural	N/A	"160,000"	11:36 AM	10/22/07
10/22/07	WECC	2:01 PM	Southern California	natural	451	"90,323"	2:22 PM	10/22/07
10/22/07	WECC	2:05 PM	Southern California	natural	700	"300,000"	2:22 PM	10/22/07
10/22/07	WECC	2:06 PM	"San Diego County, California"	natural	199	"68,780"	2:43 PM	10/22/07
10/26/07	WECC	6:44 AM	Southern Califonia	natural	280	"20,345"	10:46 AM	10/26/07
10/26/07	WECC	6:44 AM	"Riverside, California"	deliberate	240	"104,000"	10:43 AM	10/26/07
11/3/07	NPCC	6:00 PM	"Eastern Massachusetts, Rhode Island, Cape Cod"	natural	100	"62,843"	6:00 AM	11/4/07
11/3/07	NPCC	6:00 PM	Massachusetts	natural	100	"62,843"	6:00 AM	11/4/07
12/1/07	NPCC	6:04 PM	State of Maine	deliberate	0	0	10:00 PM	12/2/07
12/4/07	PR	2:16 PM	Island of Puerto Rico	deliberate	0	0	5:53 PM	12/4/07
12/10/07	SPP	3:08 AM	"Tulsa, Oklahoma"	natural	N/A	"256,663"	8:00 AM	12/19/07
12/11/07	MRO	4:00 AM	Eastern half of the State of Kansas	natural	500	"95,000"	3:30 PM	12/20/07
12/11/07	PR	8:57 PM	Island of Puerto Rico	deliberate	0	0	9:22 PM	12/11/07
12/23/07	RFC	1:00 AM	The Entire ComEd Service Territory Illinois	natural	N/A	"237,000"	9:00 PM	12/23/07
12/23/07	RFC	5:30 AM	Lower 2/3 of Michigan Lower Peninsula	natural	50	"134,288"	6:07 PM	12/25/07

==> anc/datasets/EIA and OE datasets/OE_2008.txt <==
"Table B.2.  Major Disturbances and Unusual Occurrences, Year-to-Date through December 2008"								
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
								
1/4/08	WECC	4:00 AM	Northern California	natural	500	"2,606,931"	5:00 PM	1/14/08
1/4/08	WECC	7:47 AM	Sacramento County California	natural	300	"150,000"	4:30 PM	1/4/08
1/29/08	WECC	5:00 AM	"San Francisco Bay Area, California"	mechanical	N/A	-	12:17 PM	1/29/08
1/29/08	SERC	4:00 PM	"Arkansas, Mississippi, North Louisiana"	natural	N/A	"110,000"	8:00 AM	2/3/08
1/29/08	SERC	4:00 PM	Arkansas	natural	N/A	"110,000"	8:00 AM	2/3/08
1/29/08	SERC	4:00 PM	Mississippi	natural	N/A	"110,000"	8:00 AM	2/3/08
1/29/08	RFC	10:00 PM	Southeastern Michigan	natural	N/A	"86,915"	6:30 PM	2/1/08
1/29/08	RFC	11:23 PM	"South Metropolitan Areas of Dayton, Ohio"	natural	380	"45,000"	12:48 AM	1/30/08
1/30/08	NPCC	3:06 AM	"Western, New York"	natural	50	"54,316"	2:50 PM	2/1/08
2/1/08	WECC	6:00 AM	"San Francisco Bay Area, California"	mechanical	N/A	-	7:49 AM	2/1/08
2/2/08	WECC	3:58 AM	"San Francisco Bay Area, California"	mechanical	N/A	-	4:27 PM	2/2/08
2/5/08	SERC	10:00 PM	State of Kentucky	natural	N/A	"76,000"	3:00 AM	2/6/08
2/6/08	SERC	9:00 AM	Mid to West Tennessee	natural	N/A	"57,000"	11:00 AM	2/6/08
2/9/08	WECC	11:59 AM	"Near Arnold, California"	Electrical System Separation	0	0	3:33 PM	2/9/08
2/10/08	RFC	4:00 AM	"Southwestern Pennsylvania, West Virginia, Virginia, Maryland"	natural	412	"100,969"	8:43 PM	2/12/08
2/10/08	RFC	4:00 AM	Pennsylvania	natural	412	"100,969"	8:43 PM	2/12/08
2/10/08	RFC	4:00 AM	West Virginia	natural	412	"100,969"	8:43 PM	2/12/08
2/10/08	RFC	4:00 AM	Virginia	natural	412	"100,969"	8:43 PM	2/12/08
2/10/08	RFC	11:00 AM	"Virginia, West Virginia, Ohio, Pennsylvania"	natural	N/A	"212,560"	11:36 PM	2/10/08
2/10/08	RFC	11:00 AM	West Virginia	natural	N/A	"212,560"	11:36 PM	2/10/08
2/10/08	RFC	11:00 AM	Ohio	natural	N/A	"212,560"	11:36 PM	2/10/08
2/10/08	RFC	11:00 AM	Virginia	natural	N/A	"212,560"	11:36 PM	2/10/08
2/10/08	RFC	11:00 AM	Virginia and West Virginia Area of AEP	natural	N/A	"97,342"	5:05 PM	2/14/08
2/10/08	RFC	11:00 AM	Virginia	natural	N/A	"97,342"	5:05 PM	2/14/08
2/10/08	SERC	2:06 PM	Dominion Service Territory Idaho	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory North Carolina	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory Ohio	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory South Carolina	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory Utah	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory Virginia	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory West Virginia	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	2:06 PM	Dominion Service Territory Wyoming	natural	170	"114,618"	11:36 PM	2/10/08
2/10/08	SERC	6:02 PM	"Greenboro, North Carolina and I-40 Corridor"	natural	300	"50,718"	4:00 AM	2/11/08
2/12/08	SERC	3:00 PM	"Arkansas, Mississippi, Louisiana"	natural	N/A	"54,000"	5:00 PM	2/15/08
2/12/08	SERC	3:00 PM	Arkansas	natural	N/A	"54,000"	5:00 PM	2/15/08
2/12/08	SERC	3:00 PM	Mississippi	natural	N/A	"54,000"	5:00 PM	2/15/08
2/13/08	NPCC	6:43 PM	State of Maine	natural	50	"50,462"	12:00 PM	2/14/08
2/14/08	WECC	8:15 AM	Utah	deliberate	"2,818"	"74,031"	10:46 AM	2/14/08
2/15/08	WECC	3:06 PM	"Antioch, California"	Electrical System Separation	10	"10,008"	7:36 PM	2/15/08
2/25/08	RFC	8:00 AM	Restricted Coal Capability	mechanical	N/A	0	8:00 AM	3/12/08
2/26/08	SERC	5:00 AM	Southern Service Area/Alabama and Georgia	natural	484	"145,380"	3:00 PM	2/26/08
2/26/08	SERC	5:00 AM	Alabama	natural	484	"145,380"	3:00 PM	2/26/08
2/26/08	FRCC	1:09 PM	Various Cities in Florida	deliberate	140	"47,661"	2:10 PM	2/26/08
2/26/08	FRCC	1:09 PM	Tampa Electric Service Territory Florida	deliberate	318	"53,965"	2:40 PM	2/26/08
2/26/08	FRCC	1:09 PM	Primary Dade County Florida	mechanical	"3,200"	"584,384"	4:11 PM	2/26/08
2/26/08	FRCC	1:09 PM	FRCC Region-West Coast Florida	deliberate	120	"56,000"	1:47 PM	2/26/08
2/26/08	FRCC	1:10 PM	"The entire PEF system was affected, including the following counties: Alachua, Bay, Citrus, Columbia, Dixie, Franklin, Gilchrist, Gulf, Hamilton, Hardee, Hernando, Highlands, Jefferson, Lafayette, Lake, Levy, Madison, Marion, Orange, Osecola, Pasco, Pinellas, Polk, Seminole, Sumter, Suwannee, Taylor, Volusia, Wakulla. Florida"	deliberate	500	"150,000"	3:45 PM	2/26/08
3/4/08	SERC	9:30 PM	North and South Carolina	natural	300	"55,267"	10:45 PM	3/4/08
3/4/08	SERC	9:30 PM	North Carolina	natural	300	"55,267"	10:45 PM	3/4/08
3/8/08	SERC	2:14 PM	Virginia and Eastern Part of North Carolina	natural	210	"141,130"	9:59 PM	3/8/08
3/8/08	SERC	2:14 PM	Virginia	natural	210	"141,130"	9:59 PM	3/8/08
3/8/08	RFC	4:00 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks County, Pennsylvania"	natural	N/A	"168,449"	1:44 PM	3/10/08
3/15/08	SERC	8:55 PM	Parts of Alabama and Georgia	natural	200	"157,744"	8:30 PM	3/16/08
3/15/08	SERC	8:55 PM	Alabama	natural	200	"157,744"	8:30 PM	3/16/08
4/4/08	SERC	12:31 PM	"Arkansas, North Louisiana, Mississippi"	natural	N/A	"122,600"	5:00 PM	4/4/08
4/4/08	SERC	12:31 PM	Arkansas	natural	N/A	"122,600"	5:00 PM	4/4/08
4/4/08	SERC	12:31 PM	Louisiana	natural	N/A	"122,600"	5:00 PM	4/4/08
4/9/08	TRE	4:00 PM	"North, Central and East Texas"	natural	N/A	"488,689"	1:15 AM	4/13/08
5/8/08	WECC	10:21 AM	California	deliberate	483	0	12:56 PM	5/8/08
5/11/08	SERC	6:00 AM	Georgia	natural	100	"80,539"	2:30 PM	5/12/08
5/11/08	RFC	4:50 PM	"City of Crawfordsville, Indiana"	Electric System Separation	47	"9,700"	8:43 PM	5/11/08
5/12/08	RFC	12:01 AM	"Cape May, Cumberland, Gloucester, Salem, Camden, Atlantic, Burliington  Counties, New Jersey"	natural	55	"135,000"	12:00 AM	5/14/08
5/27/08	NPCC	2:02 PM	South West Connecticut	natural	130	"56,400"	3:52 PM	5/27/08
5/30/08	RFC	9:30 AM	Northern and Western Counties of Illinois	natural	N/A	"109,000"	11:00 PM	5/30/08
5/30/08	SERC	2:05 PM	South Louisiana	deliberate	200-250	N/A	8:00 PM	5/30/08
5/30/08	RFC	10:00 PM	"Northeastern Marion County, Indiana"	natural	N/A	"70,000"	11:59 PM	6/4/08
6/3/08	RFC	5:00 PM	"Maryland, West Virginia, Virginia"	natural	634	"157,168"	11:00 PM	6/7/08
6/3/08	RFC	5:00 PM	Maryland	natural	634	"157,168"	11:00 PM	6/7/08
6/3/08	RFC	5:00 PM	West Virginia	natural	634	"157,168"	11:00 PM	6/7/08
6/4/08	RFC	3:00 PM	"Montgomery, Prince Georges,  Maryland, Washington, D.C. Maryland"	natural	N/A	"249,408"	1:00 AM	6/5/08
6/4/08	RFC	3:00 PM	Entire BGE Service Territory Maryland	natural	N/A	"108,000"	5:30 AM	6/7/08
6/4/08	SERC	3:04 PM	Northern Virginia	natural	850	"253,800"	9:30 PM	6/5/08
6/4/08	PR	3:14 PM	Island of Puerto Rico	deliberate	90	"100,948"	3:46 PM	6/4/08
6/6/08	RFC	3:18 PM	Lower 2/3 of Michigan's Lower Peninsula	natural	100	"358,000"	8:00 AM	6/12/08
6/8/08	RFC	9:30 AM	The Entire ComEd Territory Illinois	natural	N/A	"125,000"	7:00 AM	6/9/08
6/8/08	RFC	6:00 PM	Southwestern Michigan (DECO Service Territory)	natural	500	"150,000"	11:30 PM	6/16/08
6/9/08	SERC	2:00 PM	Entergy System Arkansas	mechanical	300	19	7:00 PM	6/9/08
6/9/08	SERC	2:00 PM	Entergy System Louisiana	mechanical	300	19	7:00 PM	6/9/08
6/9/08	SERC	2:00 PM	Entergy System Mississippi	mechanical	300	19	7:00 PM	6/9/08
6/9/08	SERC	2:00 PM	Entergy System Texas	mechanical	300	19	7:00 PM	6/9/08
6/9/08	RFC	2:52 PM	"Area Around West Orange Switching Station, New Jersey"	mechanical	215	"75,654"	8:25 PM	6/9/08
6/10/08	NPCC	11:00 AM	Upstate New York	natural	400	"68,000"	5:30 PM	6/13/08
6/10/08	SERC	2:00 PM	Entergy System Arkansas	mechanical	300	19	6:00 PM	6/10/08
6/10/08	SERC	2:00 PM	Entergy System Louisiana	mechanical	300	19	6:00 PM	6/10/08
6/10/08	SERC	2:00 PM	Entergy System Mississippi	mechanical	300	19	6:00 PM	6/10/08
6/10/08	SERC	2:00 PM	Entergy System Texas	mechanical	300	19	6:00 PM	6/10/08
6/10/08	RFC	6:00 PM	"Bergen, Essex and Hudson Counties, New Jersey"	natural	N/A	"248,800"	11:30 AM	6/14/08
6/10/08	RFC	7:00 PM	"Chester, Montgomery, Delaware, Philadelphia and Bucks County, Pennsylvania"	natural	N/A	"198,000"	3:59 PM	6/14/08
6/10/08	NPCC	11:00 PM	All Six New England States Maine	natural	50	"60,000"	9:00 AM	6/11/08
6/10/08	NPCC	11:00 PM	All Six New England States Vermont	natural	50	"60,000"	9:00 AM	6/11/08
6/10/08	NPCC	11:00 PM	All Six New England States New Hampshire	natural	50	"60,000"	9:00 AM	6/11/08
6/10/08	NPCC	11:00 PM	All Six New England States Massachusetts	natural	50	"60,000"	9:00 AM	6/11/08
6/10/08	NPCC	11:00 PM	All Six New England States Rhode Island	natural	50	"60,000"	9:00 AM	6/11/08
6/10/08	NPCC	11:00 PM	All Six New England States Connecticut	natural	50	"60,000"	9:00 AM	6/11/08
6/11/08	NPCC	1:15 PM	New York State	Uncontrolled Loss	200	"61,000"	2:05 PM	6/11/08
6/12/08	RFC	3:30 PM	East Central Iowa	natural	200	"21,000"	4:00 PM	6/18/08
6/15/08	RFC	8:00 AM	The Entire ComEd Territory Illinois	natural	N/A	"165,000"	8:00 PM	6/15/08
6/15/08	RFC	7:06 PM	"City of Crawfordsville, Indiana"	Electrical System Separation	57	"9,700"	8:42 PM	6/15/08
6/16/08	SERC	4:15 PM	Northern Virginia	natural	"800-1,000"	"115,000"	11:19 PM	6/16/08
6/17/08	TRE	9:01 AM	"North, Central and East Texas"	natural	N/A	"234,393"	8:30 PM	6/19/08
6/17/08	SPP	8:35 PM	Southwestern Public Service Company Operating in the Panhandle of Texas and New Mexico	natural	560	"18,000"	1:55 AM	6/18/08
6/17/08	SPP	8:35 PM	Texas	natural	560	"18,000"	1:55 AM	6/18/08
6/17/08	TRE	8:40 PM	"Texas Panhandle and Texas South Plains Regions, and Oklahoma Panhandle"	natural	276	"37,330"	11:00 PM	6/17/08
6/17/08	TRE	8:40 PM	Oklahoma	natural	276	"37,330"	11:00 PM	6/17/08
6/21/08	WECC	3:09 PM	"Near Rogers Flat, California"	natural	3	477	6:53 PM	6/21/08
6/22/08	RFC	4:55 PM	Northwest Indiana	natural	650	N/A	5:05 PM	6/22/08
6/23/08	RFC	1:44 PM	Northcentral Indiana	mechanical	425	N/A	1:45 PM	6/23/08
6/23/08	FRCC	4:52 PM	"Pinellas County, Florida"	deliberate	113	"32,593"	11:28 PM	6/23/08
6/26/08	RFC	5:00 PM	Southeastern Michigan (DTE Service Territory)	natural	N/A	"53,000"	9:30 PM	6/26/08
6/27/08	MRO	4:30 PM	"Omaha, Nebraska (Metro Area)"	natural	650	"126,000"	5:30 PM	6/27/08
7/1/08	WECC	7:31 AM	"San Francisco Bay Area, California"	Unit Tripped	160	-	12:00 PM	7/1/08
7/2/08	RFC	3:00 PM	Lower 2/3 of Michigan's Lower Peninsula	natural	125	"239,663"	12:00 PM	7/6/08
7/2/08	WECC	4:00 PM	Restricted Hydroelectric Capability	mechanical	-	-	Ongoing	Ongoing
7/2/08	WECC	7:16 PM	"Santa Barbara County, California, near Goleta"	natural	208	"200,000"	11:28 PM	7/2/08
7/2/08	WECC	7:36 PM	Goleta and Santa Barbara Areas of Southern California	natural	119	"37,784"	1:10 AM	7/3/08
7/2/08	RFC	8:00 PM	Southeastern Michigan (DTE Service Territory)	natural	N/A	"56,000"	3:00 AM	7/3/08
7/7/08	WECC	12:15 PM	ISO Balancing Area California	natural	0	0	5:00 PM	7/10/08
7/10/08	WECC	2:22 PM	"San Francisco Bay Area, California"	Unit Tripped	240	-	5:21 PM	7/10/08
7/21/08	MRO	12:49 AM	"Sioux City, Carroll, Des Moines, Iowa City, and Davenport Iowa, Rock Island, Moline, and Surrounding Area of Illinois"	natural	170	"185,000"	6:00 PM	7/22/08
7/21/08	MRO	12:49 AM	Iowa	natural	170	"185,000"	6:00 PM	7/22/08
7/22/08	RFC	3:00 AM	Indiana	natural	N/A	"58,000"	7:32 PM	7/24/08
7/22/08	RFC	3:00 AM	Southwest Ohio	natural	N/A	"56,000"	3:30 AM	7/23/08
7/22/08	SPP	2:00 PM	Texas Panhandle and Southeastern New Mexico	mechanical	N/A	-	5:09 AM	7/24/08
7/22/08	SPP	2:00 PM	Texas	mechanical	N/A	-	5:09 AM	7/24/08
7/23/08	TRE	5:56 AM	"Port Isabel, Harlingen, Weslaco, Pharr, San Benito, Mission, McAllen, Edinburg, Texas"	natural	703	"211,266"	4:00 AM	7/31/08
7/24/08	NPCC	7:23 AM	"Bangor Hydro System, northern Maine"	natural	180	"110,000"	5:41 PM	7/24/08
8/2/08	SERC	8:00 PM	Georgia and Alabama	natural	400	"131,115"	5:30 AM	8/3/08
8/2/08	SERC	8:00 PM	Georgia	natural	400	"131,115"	5:30 AM	8/3/08
8/3/08	SERC	1:30 AM	"Mississippi, Louisiana, Texas"	natural	N/A	"59,500"	4:15 AM	8/3/08
8/3/08	SERC	1:30 AM	Mississippi	natural	N/A	"59,500"	4:15 AM	8/3/08
8/3/08	SERC	1:30 AM	Louisiana	natural	N/A	"59,500"	4:15 AM	8/3/08
8/4/08	RFC	6:00 PM	The ComEd Territory Illinois	natural	N/A	"653,000"	8:00 AM	8/6/08
8/5/08	RFC	3:00 AM	Northwest Indiana	natural	0	"63,000"	9:50 AM	8/5/08
8/9/08	SPP	12:00 PM	Texas Panhandle and Eastern New Mexico	deliberate	0	0	8:46 PM	8/9/08
8/9/08	SPP	12:00 PM	Texas	deliberate	0	0	8:46 PM	8/9/08
8/15/08	WECC	12:52 PM	Part of Seattle's Downtown Washington	deliberate	100	"8,000"	5:00 PM	8/15/08
8/16/08	TRE	5:23 AM	City of Lubbock Texas	natural	153	"71,823"	7:30 AM	8/16/08
8/16/08	PR	8:14 AM	Island of Puerto Rico	deliberate	300	"200,000"	3:00 PM	8/16/08
8/18/08	PR	7:22 PM	North Part of Island Puerto Rico	deliberate	225	"100,000"	6:44 PM	8/19/08
8/19/08	FRCC	9:29 AM	Florida	natural	N/A	"101,950"	10:00 PM	8/22/08
8/21/08	FRCC	7:00 PM	"Alachua, Bay, Brevard, Citrus, Columbia, Dixie, Flagler, Franklin, Gilchrist, Gulf, Hamilton, Hardee, Hernando, Highlands, Jefferson, Lafayette, Lake, Leon, Levy, Madison, Marion, Orange, Osceola, Pasco, Pinellas, Polk, Seminole, Sumter,  Suwannee, Taylor, Volusia and Wakulla Counties in Florida"	natural	N/A	"430,000"	8:00 AM	8/25/08
8/22/08	RFC	12:00 PM	-	mechanical	0	0	12:00 PM	8/23/08
8/24/08	SERC	4:30 AM	Georgia and Alabama	natural	110	"87,390"	2:00 PM	8/24/08
8/24/08	SERC	4:30 AM	Georgia	natural	110	"87,390"	2:00 PM	8/24/08
8/31/08	SERC	7:30 AM	"Plaquemine, Louisiana"	mechanical	200	0	9:00 AM	9/19/08
8/31/08	SERC	7:00 PM	"Louisiana, Mississippi, Arkansas"	natural	N/A	"964,000"	9:00 AM	9/3/08
8/31/08	SERC	7:00 PM	Louisiana	natural	N/A	"964,000"	9:00 AM	9/3/08
8/31/08	SERC	7:00 PM	Mississppi	natural	N/A	"964,000"	9:00 AM	9/3/08
9/1/08	SERC	10:30 AM	Primarily South and Central Louisiana	natural	400	"150,000"	7:22 PM	9/13/08
9/1/08	SERC	11:45 AM	"Bayou Division and North Lake Division, Louisiana"	natural	N/A	"246,092"	4:00 PM	9/10/08
9/6/08	SERC	7:45 AM	Eastern North Carolina	natural	N/A	"57,000"	10:30 AM	9/6/08
9/6/08	SERC	2:15 PM	North East North Carolina and Virginia	natural	220	"64,463"	4:06 PM	9/6/08
9/6/08	SERC	2:15 PM	North Carolina	natural	220	"64,463"	4:06 PM	9/6/08
9/8/08	WECC	10:03 PM	California	mechanical	300	0	12:28 AM	9/9/08
9/12/08	SERC	5:45 AM	"Primarily Southeast Texas, Louisiana, and Arkansas"	natural	N/A	"705,000"	1:00 PM	9/14/08
9/12/08	SERC	5:45 AM	Texas	natural	N/A	"705,000"	1:00 PM	9/14/08
9/12/08	SERC	5:45 AM	Louisiana	natural	N/A	"705,000"	1:00 PM	9/14/08
9/12/08	TRE	6:21 PM	Greater Houston-Galveston Metro Area Texas	natural	"8,087"	"2,142,678"	11:59 PM	10/1/08
9/12/08	TRE	6:21 PM	Greater Houston Area-Eastern Region of ERCOT Texas	natural	N/A	"2,504,366"	11:59 PM	10/1/08
9/12/08	TRE	8:00 PM	Galveston and Brazoria Counties Texas	natural	650	"113,247"	7:00 PM	9/27/08
9/13/08	SERC	10:24 AM	Southwest Louisiana	natural	40	"50,000"	2:40 PM	9/27/08
9/13/08	TRE	12:00 PM	"North, Central and East Texas"	natural	N/A	"238,392"	8:00 AM	9/15/08
9/13/08	SPP	4:00 PM	Texas and Louisana	natural	N/A	"184,501"	7:44 PM	9/16/08
9/13/08	SPP	4:00 PM	Texas	natural	N/A	"184,501"	7:44 PM	9/16/08
9/14/08	RFC	6:30 AM	"Ohio, Kentucky, Indiana"	natural	N/A	"875,000"	2:38 PM	9/14/08
9/14/08	RFC	6:30 AM	Ohio	natural	N/A	"875,000"	2:38 PM	9/14/08
9/14/08	RFC	6:30 AM	Kentucky	natural	N/A	"875,000"	2:38 PM	9/14/08
9/14/08	MRO	7:30 AM	Missouri and Illinois	natural	N/A	"107,000"	3:00 PM	9/18/08
9/14/08	MRO	7:30 AM	Missouri	natural	N/A	"107,000"	3:00 PM	9/18/08
9/14/08	RFC	10:01 AM	"City of Owensboro, Kentucky"	natural	70	"18,000"	5:00 PM	9/21/08
9/14/08	RFC	11:30 AM	State of Kentucky	natural	N/A	"375,000"	4:30 PM	9/14/08
9/14/08	RFC	2:00 PM	Dayton Ohio Area	natural	"1,000"	"95,000"	12:00 PM	9/17/08
9/14/08	RFC	4:00 PM	"Northern Indiana, Central and Central Southern Ohio"	natural	N/A	"650,000"	11:00 PM	9/20/08
9/14/08	RFC	4:00 PM	Indiana	natural	N/A	"650,000"	11:00 PM	9/20/08
9/14/08	RFC	5:00 PM	Western Pennsylvania	natural	72	"124,596"	12:38 PM	9/19/08
9/14/08	RFC	5:00 PM	"Southern, Eastern, and Central Ohio"	natural	469	"564,728"	5:11 PM	9/22/08
9/14/08	RFC	5:00 PM	Northeast Ohio	natural	430	"245,164"	3:20 AM	9/22/08
9/14/08	RFC	7:00 PM	Allegheny and Beaver Counties in Pennsylvania	natural	600	"105,000"	11:59 PM	9/14/08
9/15/08	RFC	12:37 AM	Western Pennsylvania	natural	546	"160,875"	4:30 PM	9/19/08
9/22/08	PR	5:49 PM	Island of Puerto Rico	deliberate	125	"43,600"	6:39 AM	9/22/08
9/30/08	WECC	2:02 PM	"Plumas County, California"	Electrical System Separation	30	"10,000"	2:05 PM	9/30/08
10/2/08	SERC	2:50 PM	Louisiana	deliberate	200	0	9:50 AM	10/2/08
10/25/08	NPCC	11:00 PM	Connecticut	natural	N/A	"52,000"	7:00 AM	10/27/08
11/7/08	WECC	11:13 AM	Goleta and Santa Barbara Areas of Southern California	deliberate	250	"140,000"	11:54 AM	11/7/08
11/7/08	WECC	11:15 AM	Southern California	deliberate	430	"400,000"	11:54 AM	11/7/08
11/11/08	PR	8:30 AM	Island of Puerto Rico	deliberate	250	"261,000"	12:19 AM	11/11/08
11/15/08	WECC	9:39 AM	City of Los Angeles California	deliberate	211	"115,500"	10:10 AM	11/15/08
12/2/08	RFC	4:30 AM	"St. Louis, Missouri"	deliberate	135	"53,000"	7:00 AM	12/2/08
12/9/08	RFC	5:27 PM	Central New Jersey	Lines Loss/Transmission	438	"156,729"	4:12 AM	12/10/08
12/10/08	WECC	5:09 PM	Southern Oregon	mechanical	32	3	8:29 PM	12/10/08
12/11/08	SERC	9:00 AM	"Southern Louisiana, Southern and Central Mississippi"	natural	N/A	"91,300"	11:59 PM	12/13/08
12/11/08	SERC	9:00 AM	Louisiana	natural	N/A	"91,300"	11:59 PM	12/13/08
12/11/08	NPCC	6:00 PM	Northern Dutchess County and Western Ulster County in the Mid-Hudson Region of New York State	natural	N/A	"60,000"	12:00 AM	12/15/08
12/12/08	NPCC	1:00 AM	New England States Maine	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	1:00 AM	New England States Vermont	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	1:00 AM	New England States New Hampshire	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	1:00 AM	New England States Massachusetts	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	1:00 AM	New England States Rhode Island	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	1:00 AM	New England States Connecticut	natural	N/A	"970,000"	12:00 AM	12/22/08
12/12/08	NPCC	2:38 AM	Eastern New York	natural	200	"190,000"	1:24 PM	12/19/08
12/12/08	NPCC	8:45 AM	Southern and Central Maine	natural	N/A	"169,757"	9:52 AM	12/14/08
12/13/08	WECC	3:30 PM	Humboldt Area of California	deliberate	5	0	9:17 AM	12/21/08
12/19/08	WECC	1:02 AM	"East of Oroville, California"	Electrical System Separation	1	638	6:17 AM	12/19/08
12/19/08	RFC	8:30 AM	"Indiana, Michigan and Northwest Ohio"	natural	N/A	"140,000"	12:00 PM	12/22/08
12/19/08	RFC	8:30 AM	Indiana	natural	N/A	"140,000"	12:00 PM	12/22/08
12/19/08	RFC	8:30 AM	Michigan	natural	N/A	"140,000"	12:00 PM	12/22/08
12/19/08	RFC	9:00 AM	Northwest Indiana	natural	N/A	"50,000"	8:20 AM	12/20/08
12/26/08	WECC	11:40 AM	"Orangevale Area of Sacramento, California"	deliberate	110	"50,000"	3:34 PM	12/26/08
12/26/08	HI	6:13 PM	"Island of Oahu, Hawaii"	natural	"1,060"	"294,000"	5:00 PM	12/27/08
12/27/08	RFC	4:00 PM	Southeastern Michigan	natural	N/A	"247,847"	11:30 PM	1/1/09
12/28/08	RFC	4:45 AM	Michigan Lower Peninsula	natural	N/A	"210,517"	6:00 PM	12/31/08
12/28/08	RFC	11:45 AM	Michigan Lower Peninsula	natural	N/A	"230,000"	11:30 PM	12/28/08
12/30/08	RFC	4:02 PM	"Crawfordsville, Indiana"	deliberate	41	"9,700"	4:37 PM	12/30/08
							  	  

==> anc/datasets/EIA and OE datasets/OE_2009.txt <==
"Table B.2.  Major Disturbances and Unusual Occurrences, Year-to-Date through December 2009"								
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration	Date of Restoration
								
1/5/09	TRE	5:00 AM	North and Central Texas	natural	N/A	"157,019"	6:00 PM	1/6/09
1/7/09	SERC	5:00 PM	Piedmont of North and South Carolina	natural	300	"70,000"	8:05 PM	1/7/09
1/7/09	SERC	5:00 PM	North Carolina	natural	300	"70,000"	8:05 PM	1/7/09
1/8/09	FRCC	11:46 PM	Florida Keys	mechanical	55	"31,000"	11:25 AM	1/9/09
1/17/09	RFC	8:00 AM	"PJM, Indiana"	mechanical	N/A	N/A	8:00 AM	1/25/09
1/22/09	RFC	4:00 PM	"Crawfordsville, Indiana"	deliberate	50	"9,700"	5:05 PM	1/22/09
1/27/09	RFC	5:00 AM	State of Kentucky	natural	N/A	"383,000"	4:30 PM	1/29/09
1/27/09	SERC	5:03 AM	Central and Eastern Kentrucky	natural	600	"190,000"	5:15 PM	1/31/09
1/27/09	SERC	7:10 AM	Western Kentucky and Southern Indiana	natural	350	3	7:30 PM	2/4/09
1/27/09	SERC	7:10 AM	Kentucky	natural	350	3	7:30 PM	2/4/09
1/27/09	SERC	11:00 AM	South Central and Southeast Missouri	natural	200	"62,500"	6:00 PM	1/30/09
1/27/09	SERC	1:46 PM	Northern Arkansas	natural	N/A	"111,818"	5:00 PM	2/3/09
1/27/09	RFC	3:43 PM	CSWS-AEP West	natural	N/A	"59,402"	9:00 AM	1/29/09
1/27/09	SERC	9:00 PM	Northern Arkansas	natural	600	"215,700"	6:00 AM	1/29/09
1/27/09	SERC	9:45 PM	TVA Service Territory Tennessee	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory Alabama	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory Mississippi	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory Kentucky	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory North Carolina	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory Virginia	natural	850	1	10:17 PM	1/27/09
1/27/09	SERC	9:45 PM	TVA Service Territory Georgia	natural	850	1	10:17 PM	1/27/09
1/28/09	RFC	12:10 AM	East Central Missouri	natural	300	1	9:20 PM	1/30/09
1/28/09	RFC	3:00 AM	"Illinois, Indiana, Ohio and Kentucky"	natural	N/A	"230,300"	8:03 AM	2/13/09
1/28/09	RFC	3:00 AM	Illinois	natural	N/A	"230,300"	8:03 AM	2/13/09
1/28/09	RFC	3:00 AM	Indiana	natural	N/A	"230,300"	8:03 AM	2/13/09
1/28/09	RFC	3:00 AM	Ohio	natural	N/A	"230,300"	8:03 AM	2/13/09
1/28/09	RFC	4:00 AM	"City of Henderson, Kentucky and Portions of Henderson County, Kentucky"	natural	21	"3,500"	5:00 PM	2/7/09
1/28/09	RFC	6:00 AM	"Indiana, Evansville, Metro Area"	natural	506	"75,000"	6:00 PM	2/5/09
1/28/09	RFC	7:50 AM	Southern Indiana	natural	N/A	"53,700"	8:03 AM	2/13/09
1/28/09	SERC	9:00 AM	Northeast Tennessee and Southwest Kentucky	natural	N/A	"109,527"	8:00 AM	2/5/09
1/28/09	SERC	9:00 AM	Tennessee	natural	N/A	"109,527"	8:00 AM	2/5/09
1/28/09	RFC	10:00 AM	Northern Kentucky and Southwest Ohio	natural	N/A	"53,600"	9:20 PM	1/30/09
1/28/09	RFC	10:00 AM	Kentucky	natural	N/A	"53,600"	9:20 PM	1/30/09
2/11/09	TRE	2:30 AM	"Houston, Texas"	natural	350	"64,801"	12:00 PM	2/11/09
2/11/09	RFC	6:00 PM	"Kentucky, West Virginia and Ohio"	natural	N/A	"279,813"	5:00 PM	2/13/09
2/11/09	RFC	6:00 PM	Kentucky	natural	N/A	"279,813"	5:00 PM	2/13/09
2/11/09	RFC	6:00 PM	West Virginia	natural	N/A	"279,813"	5:00 PM	2/13/09
2/11/09	RFC	6:18 PM	"Maryland, Virginia, West Virginia and Pennsylvania"	natural	N/A	"374,644"	8:10 PM	2/16/09
2/11/09	RFC	6:18 PM	Maryland	natural	N/A	"374,644"	8:10 PM	2/16/09
2/11/09	RFC	6:18 PM	Virginia	natural	N/A	"374,644"	8:10 PM	2/16/09
2/11/09	RFC	6:18 PM	West Virginia	natural	N/A	"374,644"	8:10 PM	2/16/09
2/11/09	RFC	7:00 PM	State of Kentucky	natural	N/A	"78,000"	11:00 AM	2/12/09
2/11/09	RFC	9:00 PM	Northern Kentucky and Southwest Ohio	natural	350	"63,000"	12:00 PM	2/12/09
2/11/09	RFC	9:00 PM	Kentucky	natural	350	"63,000"	12:00 PM	2/12/09
2/12/09	RFC	2:30 AM	Central and Eastern Ohio	natural	168	"184,000"	6:00 AM	2/12/09
2/12/09	RFC	8:00 AM	Western and North Eastern Pennsylvania	natural	130	"132,000"	10:00 PM	2/15/09
2/13/09	RFC	2:30 AM	Central and Eastern Ohio	natural	168	"184,000"	3:00 AM	2/15/09
2/23/09	NPCC	2:38 AM	Southern Central and Western Maine	natural	N/A	"131,000"	1:46 PM	2/24/09
3/1/09	WECC	12:15 AM	"City of El Paso, Texas, County of El Paso"	mechanical	250	"132,000"	3:00 AM	3/1/09
3/1/09	SERC	4:00 PM	Southern Balancing Area	natural	75	"60,000"	11:25 PM	3/1/09
3/1/09	SERC	8:54 PM	Duke Energy Carolinas Balance Authority North Carolina	natural	"1,000"	"180,000"	4:06 PM	3/3/09
3/1/09	SERC	8:54 PM	Duke Energy Carolinas Balance Authority South Carolina	natural	"1,000"	"180,000"	4:06 PM	3/3/09
3/1/09	SERC	10:00 PM	Central Virginia - Spotsylvania County	natural	210	"217,000"	6:00 PM	3/3/09
3/3/09	RFC	6:48 AM	Southwest Michigan	Transformer Faulted/Unit Tripped	378	N/A	6:05 AM	4/26/09
3/3/09	REC	10:00 PM	"Roanoke, Virginia"	deliberate	350	0	8:17 PM	3/4/09
3/8/09	WECC	10:16 PM	"San Francisco Bay Area, California"	Unit Shut Down	150	-	11:45 PM	3/8/09
4/6/09	RFC	1:00 AM	"Michigan, Lower Peninsula"	natural	75	"70,793"	12:00 PM	4/8/09
4/10/09	SERC	10:00 PM	Alabama and Georgia	natural	162	"56,679"	2:30 AM	4/11/09
4/10/09	SERC	10:00 PM	Alabama	natural	162	"56,679"	2:30 AM	4/11/09
4/23/09	WECC	12:00 AM	Restricted Hydro Electric Capability	mechanical	-	-	Ongoing	
4/23/09	WECC	4:25 PM	"Skagit County, Washington"	Transmission Tripped	244	"93,300"	12:29 AM	4/24/09
4/23/09	WECC	5:54 PM	"Communities of Elsinore, Hemet, Moreno Valley, Perris, San Jacinto and Temecula in the southeastern area of Riverside County in California"	Substation Load Interruption	512	"280,000"	7:58 PM	4/23/09
4/24/09	SERC	11:09 AM	"Ruston, Louisiana"	mechanical	32	"11,000"	11:21 AM	4/24/09
4/25/09	RFC	2:30 PM	Western Region of Service Territory	natural	N/A	"125,000"	1:00 AM	4/29/09
4/27/09	TRE	3:30 PM	Greater Houston/Galveston Area Texas	natural	176	"158,000"	11:30 AM	2/28/09
5/8/09	SERC	7:30 AM	SW Missouri	natural	266	"83,000"	9:00 AM	5/8/09
5/8/09	SERC	1:30 PM	Southern Illinois	natural	300	"68,800"	11:20 PM	5/14/09
5/29/09	SERC	9:05 AM	"Henderson County, Kentucky"	mechanical	342	1	7:57 PM	5/29/09
6/5/09	WECC	1:38 PM	East of Fresno California	Electrical System Separation	1	70	8:18 PM	6/5/09
6/9/09	RFC	5:25 PM	Central Maryland	natural	60	"85,091"	5:00 AM	6/11/09
6/10/09	TRE	6:00 PM	North and Central Texas	natural	N/A	"800,000"	10:00 AM	6/14/09
6/12/09	SERC	4:37 PM	"Chattanooga, Tennessee"	natural	860	"136,000"	6:53 PM	6/12/09
6/12/09	SERC	5:45 PM	"Arkansas, North Mississippi"	natural	N/A	"81,645"	11:59 PM	6/15/09
6/12/09	SERC	5:45 PM	Arkansas	natural	N/A	"81,645"	11:59 PM	6/15/09
6/12/09	SERC	10:00 PM	Georgia	natural	290	"102,000"	6:00 PM	6/13/09
6/16/09	WECC	11:00 PM	A.D. Edmonston Pumping Plant California	mechanical	300	0	2:00 AM	6/17/09
6/19/09	RFC	12:01 AM	Michigan Lower Peninsula	natural	75	"99,000"	11:00 PM	6/21/09
6/19/09	SERC	1:00 PM	The Entire ComEd Service Territory Illinois	natural	N/A	"245,000"	11:59 PM	6/19/09
6/24/09	SERC	1:30 PM	Southwest Louisiana	deliberate	N/A	N/A	10:00 PM	6/24/09
6/25/09	TRE	3:16 PM	ERCOT Region Texas	deliberate	N/A	N/A	7:00 PM	6/25/09
6/25/09	RFC	3:30 PM	Western Region of Service Territory	natural	N/A	"118,000"	8:00 PM	6/28/09
6/26/09	RFC	1:00 AM	"Southwest Ohio, Northern Kentudky, Central and Southern Indiana"	natural	327	"85,000"	9:00 AM	6/27/09
6/26/09	RFC	1:00 AM	Ohio	natural	327	"85,000"	9:00 AM	6/27/09
6/26/09	RFC	1:00 AM	Kentucky	natural	327	"85,000"	9:00 AM	6/27/09
6/26/09	NPCC	5:00 PM	Central Connecticut	natural	N/A	"50,752"	9:00 AM	6/29/09
7/2/09	NPCC	10:44 PM	Northern Maine	Electrical System Separation	0	0	1:25 AM	7/3/09
7/7/09	TRE	3:30 PM	"San Antonio, Texas"	deliberate	N/A	N/A	7:00 PM	7/7/09
7/8/09	TRE	1:30 PM	ERCOT Region Texas	deliberate	N/A	N/A	7:00 PM	7/8/09
7/14/09	SPP	1:00 PM	AEP SWEPCO/Louisiana Area	deliberate	N/A	N/A	6:00 PM	7/14/09
7/15/09	SPP	1:00 PM	AEP SWEPCO/Louisiana Area	deliberate	N/A	N/A	6:00 PM	7/15/09
7/16/09	SPP	1:00 PM	AEP SWEPCO/Louisiana Area	deliberate	N/A	N/A	6:00 PM	7/16/09
7/18/09	TRE	7:00 PM	Houston/Galveston Area Texas	natural	51	"73,000"	9:00 PM	7/19/09
7/20/09	WECC	9:50 PM	"Metro Denver (Jefferson, Adams, and Arapahoe Counties) Colorado"	natural	150	"86,058"	7:00 PM	7/22/09
7/21/09	WECC	5:34 AM	"San Francisco Bay Area, California"	Unit Tripped	136	1	8:43 AM	7/21/09
7/27/09	SERC	5:05 AM	"Chattanooga, Tennessee"	mechanical	N/A	N/A	5:47 AM	7/27/09
7/28/09	WECC	8:18 PM	Salt Lake City Utah and Northern Utah	Loss of Part of Substation	316	N/A	8:33 PM	7/28/09
8/2/09	RFC	2:17 AM	"Chester, Montgomery, Delaware, Philadelphia and Bucks Counties, Pennsyvania"	natural	N/A	"70,264"	1:09 PM	8/3/09
8/4/09	RFC	1:45 PM	"Northern Kentucky, Southwest Ohio and Central and South Indiana"	natural	50	"63,700"	9:00 PM	8/8/09
8/4/09	RFC	1:45 PM	Kentucky	natural	50	"63,700"	9:00 PM	8/8/09
8/4/09	RFC	1:45 PM	Ohio	natural	50	"63,700"	9:00 PM	8/8/09
8/5/09	TRE	3:00 PM	ERCOT Region Texas	deliberate	N/A	N/A	7:00 PM	8/5/09
8/7/09	RFC	11:00 PM	Western Region of Service Territory	natural	N/A	"137,000"	10:00 PM	8/11/09
8/9/09	RFC	7:31 PM	"Michigan, Lower Peninsula"	natural	N/A	"58,156"	9:59 AM	8/10/09
8/12/09	TRE	6:25 PM	South Houston Service Area Texas	natural	491	"73,000"	10:00 AM	8/12/09
8/21/09	TRE	7:00 PM	Houston Metropolitan Service Area Texas	natural	544	"80,000"	8:00 AM	8/22/09
8/29/09	MRO	11:00 AM	Western South Dakota	Electrical System Separation	373	18	2:01 PM	8/29/09
8/29/09	RFC	10:54 PM	Western South Dakota	Electrical System Separation	84	0	11:53 PM	8/29/09
8/31/09	WECC	10:31 AM	"City of Los Angeles, California"	deliberate	N/A	N/A	12:00 AM	8/31/09
10/7/09	RFC	5:45 AM	Southeast Michigan	natural	N/A	"75,000"	11:00 PM	10/9/09
10/9/09	WECC	6:30 PM	"Central Valley, CA (Bakersfield, CA) California"	Transmission System Interruption	180	N/A	7:10 PM	10/9/09
10/9/09	SERC	10:45 PM	Arkansas and North Louisiana	natural	N/A	"56,000"	4:00 PM	10/11/09
10/9/09	SERC	10:45 PM	Arkansas	natural	N/A	"56,000"	4:00 PM	10/11/09
10/13/09	WECC	12:48 PM	Southeastern Wyoming	natural	101	"35,500"	2:34 PM	10/13/09
10/13/09	WECC	3:45 PM	Sacramento County California	natural	90	"94,000"	5:50 PM	10/13/09
10/13/09	WECC	4:00 PM	Northern California	natural	350	"859,554"	10:30 PM	10/13/09
11/12/09	SERC	6:45 PM	"Southeastern Virginia, Northeastern North Carolina"	natural	400	"335,000"	4:25 AM	11/14/09
11/12/09	SERC	6:45 PM	Virginia	natural	400	"335,000"	4:25 AM	11/14/09
11/18/09	WECC	6:15 PM	"Central Valley, CA California"	mechanical	630	N/A	10:00 AM	11/14/09
12/7/09	WECC	10:00 PM	California	mechanical	400	N/A	4:00 AM	12/8/09
12/8/09	WECC	1:00 AM	Arizona	natural	N/A	"140,000"	11:00 AM	12/10/09
12/8/09	WECC	6:34 AM	California	deliberate	N/A	N/A	12:00 PM	12/8/09
12/9/09	RFC	1:37 PM	Ohio	natural	N/A	"48,102"	6:30 AM	12/10/09
12/10/09	RFC	5:45 PM	Michigan	natural	N/A	"65,562"	8:00 AM	12/12/09
12/18/09	RFC	8:00 PM	"West Virginia, Kentucky, Ohio"	natural	N/A	"403,913"	9:30 PM	12/25/09
12/18/09	RFC	8:00 PM	West Virginia	natural	N/A	"403,913"	9:30 PM	12/25/09
12/18/09	RFC	8:00 PM	Kentucky	natural	N/A	"403,913"	9:30 PM	12/25/09
12/18/09	SERC	10:55 PM	Western North Carolina	natural	N/A	"47,000"	11:15 PM	12/19/09

==> anc/datasets/EIA and OE datasets/OE_2010.txt <==
"Table B.2.  Major Disturbances and Unusual Occurrences, Year-to-Date through December 2010"								
Date Event Began	NERC Region	Time Event Began	Area Affected	Event Type	Loss (megawatts)	Number of Customers Affected	Time of Restoration 	Date of Restoration
1/6/10	 SERC 	6:00 PM	Southwest Louisiana	deliberate	N/A	N/A	6:00 AM	1/8/10
1/11/10	FRCC/SERC 	3:45 AM	Northern and Central Florida	deliberate	N/A	N/A	9:57 AM	1/11/10
1/18/10	WECC 	11:30 AM	Northern and Central California	natural	290	"1,700,000"	8:00 AM	1/28/10
1/19/10	WECC 	7:30 AM	San Francisco California	natural	300	"30,000"	12:24 PM	1/19/10
1/19/10	 WECC 	2:30 PM	San Diego and Orange Counties California	natural	"2,650"	"50,000"	3:00 PM	1/20/10
1/20/10	WECC 	1:00 PM	"City of Los Angeles, California"	natural	N/A	"147,223"	6:10 PM	1/24/10
1/28/10	 SPP 	12:00 PM	Oklahoma	natural	N/A	"68,705"	12:00 PM	2/2/10
2/1/10	SPP 	2:32 PM	Oklahoma	natural	30	0	5:00 PM	2/1/10
2/5/10	RFC 	3:00 PM	Southern NJ New Jersey	natural	N/A	"221,000"	4:00 PM	2/13/10
2/5/10	SERC 	6:48 PM	North and South Carolina	natural	500	"74,000"	5:00 PM	2/7/10
2/5/10	SERC 	6:48 PM	North Carolina	natural	500	"74,000"	5:00 PM	2/7/10
2/5/10	RFC 	7:00 PM	"District of Columbia, Prince Georges and Montgomery Co. MD Maryland"	natural	N/A	"97,651"	3:46 PM	2/12/10
2/5/10	RFC 	10:30 PM	Southwestern Pennsylvania	natural	N/A	"57,000"	12:00 PM	2/12/10
2/5/10	 RFC 	11:30 PM	"Indiana, Ohio, W. Virginia and Virginia"	natural	N/A	"102,225"	2:38 AM	2/7/10
2/5/10	 RFC 	11:30 PM	Indiana	natural	N/A	"102,225"	2:38 AM	2/7/10
2/5/10	 RFC 	11:30 PM	Ohio	natural	N/A	"102,225"	2:38 AM	2/7/10
2/5/10	 RFC 	11:30 PM	West Virginia	natural	N/A	"102,225"	2:38 AM	2/7/10
2/6/10	SERC 	2:30 AM	"Virginia, North Carolina"	natural	600	"104,736"	7:00 AM	2/7/10
2/6/10	SERC 	2:30 AM	Virginia	natural	600	"104,736"	7:00 AM	2/7/10
2/6/10	RFC 	8:00 AM	Delmarva Peninsula Delaware	natural	N/A	"58,491"	9:00 AM	2/6/10
2/6/10	RFC 	8:00 AM	Delmarva Peninsula Maryland	natural	N/A	"58,491"	9:00 AM	2/6/10
2/6/10	RFC 	8:00 AM	Delmarva Peninsula Virginia	natural	N/A	"58,491"	9:00 AM	2/6/10
2/9/10	 RFC 	6:00 PM	Southeastern Pennsylvania	natural	N/A	"223,000"	4:00 AM	2/14/10
2/11/10	TRE 	12:00 PM	Dallas/Fort Worth and East Texas	natural	N/A	"500,000"	9:00 PM	2/15/10
2/12/10	 SPP 	5:00 AM	"East Texas, Western Arkansas, Northern Lousiania"	natural	N/A	"52,999"	5:00 PM	2/12/10
2/12/10	 SPP 	5:00 AM	Texas	natural	N/A	"52,999"	5:00 PM	2/12/10
2/12/10	 SPP 	5:00 AM	Arkansas	natural	N/A	"52,999"	5:00 PM	2/12/10
2/14/10	RFC 	10:00 AM	Western Pennsylvania nd Northeast Central WV	natural	900	"190,000"	12:00 PM	2/14/10
2/14/10	RFC 	10:00 AM	West Virginia	natural	900	"190,000"	12:00 PM	2/14/10
2/19/10	WECC 	8:30 PM	"San Joaquin Field Division/Bakersfield, CA California"	deliberate	"1,000"	N/A	4:01 AM	2/20/10
2/23/10	NPCC 	10:00 PM	Upstate New York	natural	N/A	"150,000"	4:00 PM	2/25/10
2/25/10	NPCC 	12:01 AM	"Southeastern New York, Northern New Jersey"	natural	N/A	"65,000"	9:00 PM	2/26/10
2/25/10	NPCC 	12:01 AM	New Jersey	natural	N/A	"65,000"	9:00 PM	2/26/10
2/25/10	 NPCC 	5:00 PM	New York City	natural	N/A	"55,000"	7:00 PM	3/2/10
2/25/10	NPCC 	11:53 PM	Southern Maine and New Hampshire	natural	510	"509,606"	4:40 PM	3/1/10
2/25/10	NPCC 	11:53 PM	Maine	natural	510	"509,606"	4:40 PM	3/1/10
3/13/10	RFC 	1:00 AM	Southeasten Pennsylvania	natural	N/A	"177,528"	6:40 PM	3/16/10
3/13/10	NPCC 	12:00 PM	Connecticut	natural	50	"50,246"	8:05 PM	3/15/10
3/13/10	NPCC 	3:00 PM	Long Island New York	natural	N/A	"153,000"	4:00 PM	3/17/10
3/13/10	RFC 	4:00 PM	Central New Jersey and Northern New Jersey	natural	N/A	"180,000"	12:00 AM	3/16/10
3/13/10	RFC 	6:00 PM	"Southern, Central and Northern New Jersey"	natural	100	"360,000"	12:59 PM	3/20/10
3/13/10	NPCC 	6:00 PM	New York City and Westchester County	natural	N/A	"173,000"	9:00 AM	3/20/10
3/31/10	WECC 	11:59 PM	San Diego and Orange Counties California	deliberate	324	"290,000"	12:55 AM	4/1/10
3/31/10	WECC 	11:59 PM	San Diego California	deliberate	324	N/A	12:38 AM	4/1/10
4/16/10	RFC 	5:15 PM	Southwestern Pennsylvania	natural	15	"120,000"	5:00 AM	4/18/10
4/21/10	SERC 	3:05 PM	"Iberville, Parish, Louisiana"	Generator Tripped	N/A	N/A	8:00 PM	4/21/10
4/27/10	SERC 	2:55 PM	"Rocky Mount, NC North Carolina"	Transmission System Interruption	N/A	"29,376"	2:55 PM	4/27/10
5/2/10	SERC 	2:40 PM	Tennessee and Mississippi	natural	N/A	"50,500"	7:30 PM	5/9/10
5/2/10	SERC 	2:40 PM	Tennessee	natural	N/A	"50,500"	7:30 PM	5/9/10
5/18/10	WECC	8:15 AM	Central California	Breakers Tripped	318	N/A	10:46 PM	5/18/10
5/26/10	"RFC, SERC "	11:45 AM	"Maryland, Pennsylvania, West Virginia, Virginia"	deliberate	N/A	N/A	3:00 PM	5/26/10
5/26/10	"RFC, SERC "	11:45 AM	Maryland	deliberate	N/A	N/A	3:00 PM	5/26/10
5/26/10	"RFC, SERC "	11:45 AM	Pennsylvania	deliberate	N/A	N/A	3:00 PM	5/26/10
5/26/10	"RFC, SERC "	11:45 AM	West Virginia	deliberate	N/A	N/A	3:00 PM	5/26/10
6/1/10	RFC 	10:03 PM	Southwestern Indiana	deliberate	500	1	12:30 AM	6/18/10
6/2/10	TRE 	8:18 PM	"San Antonio, TX Texas"	natural	N/A	"126,000"	8:00 AM	6/4/10
6/6/10	WECC 	4:45 AM	Northern California	Electric System Separation	3	"2,650"	5:35 AM	6/6/10
6/7/10	WECC 	6:29 PM	Denver Metropolitan Area Colorado	deliberate	300	"31,000"	1:00 AM	6/8/10
6/8/10	TRE 	11:00 AM	Southeastern Texas	natural	N/A	"79,741"	5:00 PM	6/8/10
6/9/10	SERC 	2:18 PM	"Edenton, NC North Carolina"	Transmission System Interruption	N/A	"4,196"	3:00 PM	6/9/10
6/16/10	NPCC 	11:11 AM	New York (Rockland and Orange Counties)	deliberate	N/A	N/A	11:32 AM	6/16/10
6/17/10	SPP 	8:30 AM	"Morgan City, LA Louisiana"	deliberate	N/A	N/A	5:47 PM	6/17/10
6/17/10	SERC 	9:30 AM	Southern Louisiana	deliberate	N/A	N/A	5:17 PM	6/17/10
6/17/10	SERC 	9:30 AM	Southern Louisiana	deliberate	N/A	N/A	4:40 PM	6/17/10
6/17/10	SPP 	9:30 AM	Southwestern Louisiana	deliberate	N/A	N/A	4:40 PM	6/17/10
6/17/10	MRO 	10:49 AM	Eastern Montana	Electrical System Separation	N/A	N/A	11:02 PM	6/17/10
6/18/10	RFC 	3:30 PM	Northwest Indiana	natural	N/A	"94,345"	12:30 AM	6/20/10
6/18/10	RFC 	4:00 PM	"Chicago, IL Illinois"	natural	N/A	"400,000"	1:00 PM	6/20/10
6/18/10	RFC 	7:00 PM	Southern Portion of Lower Michigan	natural	N/A	"100,000"	5:00 AM	6/19/10
6/18/10	RFC 	8:00 PM	"Indiana, Michigan"	natural	N/A	"79,000"	10:45 AM	6/21/10
6/18/10	RFC 	8:00 PM	Indiana	natural	N/A	"79,000"	10:45 AM	6/21/10
6/18/10	RFC 	8:00 PM	"Detroit, MI Michigan"	natural	N/A	"150,000"	7:30 PM	6/22/10
6/21/10	RFC 	1:48 PM	"Cincinnati, OH Ohio"	natural	400	"50,636"	8:31 PM	6/22/10
6/22/10	SERC 	3:34 PM	West/Central Arkansas	mechanical	84	"25,159"	7:00 PM	6/22/10
6/23/10	RFC 	5:00 PM	"Chicago, IL Illinois"	natural	N/A	"300,000"	1:40 PM	6/25/10
6/23/10	RFC 	5:48 PM	Northwest Indiana	natural	N/A	"53,000"	2:21 AM	6/24/10
6/24/10	RFC 	3:00 PM	Southwestern New Jersey	natural	N/A	"150,000"	12:00 PM	6/29/10
6/24/10	RFC 	3:30 PM	Southeastern Pennsylvania	natural	N/A	"355,000"	11:59 PM	6/29/10
6/25/10	WECC 	11:36 PM	Northern California	Electrical System Separation	N/A	N/A	1:38 AM	6/26/10
7/6/10	RFC 	3:47 AM	"Newark, DE Delaware"	mechanical	95	"18,400"	4:37 AM	7/6/10
7/7/10	RFC 	4:13 PM	"York, South Central Pennsylvania"	Loss of mechanical	N/A	"43,903"	10:29 PM	7/7/10
7/15/10	RFC 	7:00 PM	Southeastern Michigan	natural	540	"127,534"	11:30 PM	7/19/10
7/17/10	MRO 	8:30 PM	Minnesota	natural	N/A	"63,000"	10:00 PM	7/19/10
7/21/10	NPCC 	6:44 PM	Connecticut	natural	N/A	"50,100"	8:00 PM	7/21/10
7/23/10	WECC 	10:00 AM	Northern Utah	deliberate	8-Jun	N/A	11:55 PM	7/24/10
7/23/10	RFC 	7:30 PM	Southeastern Michigan	natural	400	"82,000"	6:30 PM	7/26/10
7/25/10	RFC 	3:10 PM	DC Region	natural	N/A	"297,700"	11:30 PM	7/30/10
7/25/10	RFC 	3:20 PM	Central Maryland	natural	480	"124,000"	6:00 PM	7/27/10
7/25/10	SERC 	4:11 PM	Northern Virginia	natural	900-1000	"81,000"	8:06 PM	7/25/10
7/29/10	SERC 	5:43 PM	Virginia	natural	N/A	"55,000"	8:07 PM	7/29/10
7/29/10	WECC 	6:39 PM	Southern California	natural	522	N/A	7:26 PM	7/29/10
7/29/10	WECC 	6:39 PM	Southern California	natural	522	N/A	7:26 PM	7/29/10
8/2/10	WECC 	12:00 PM	Central California	mechanical	N/A	N/A	11:00 PM	8/2/10
8/2/10	SERC 	12:45 PM	Southern Louisiana	deliberate	N/A	N/A	11:00 AM	8/4/10
8/2/10	SERC 	12:45 PM	Southern Louisiana	deliberate	N/A	N/A	11:00 AM	8/4/10
8/2/10	SERC 	12:45 PM	Southwestern Louisiana	deliberate	N/A	N/A	11:00 AM	8/4/10
8/2/10	SPP 	12:45 PM	Southern Louisiana	deliberate	N/A	N/A	11:00 AM	8/4/10
8/4/10	SPP 	12:00 PM	"Northern Texas, Eastern New Mexico"	deliberate	N/A	N/A	10:00 PM	8/4/10
8/4/10	SPP 	12:00 PM	Texas	deliberate	N/A	N/A	10:00 PM	8/4/10
8/4/10	RFC 	4:45 PM	"Western Pennsylvania, Northwestern and Central West Virginia"	natural	60	"11,186"	12:00 AM	8/7/10
8/4/10	RFC 	4:45 PM	Pennsylvania	natural	60	"11,186"	12:00 AM	8/7/10
8/4/10	RFC 	5:00 PM	"Ohio, West Virginia, Kentucky"	natural	N/A	"37,000"	4:00 AM	8/6/10
8/4/10	RFC 	5:00 PM	Ohio	natural	N/A	"37,000"	4:00 AM	8/6/10
8/4/10	RFC 	5:00 PM	West Virginia	natural	N/A	"37,000"	4:00 AM	8/6/10
8/5/10	RFC 	3:30 PM	"District of Columbia, Maryland"	natural	N/A	"76,729"	10:00 PM	8/5/10
8/5/10	RFC 	3:54 PM	Northern Virginia	natural	N/A	"145,157"	12:00 AM	8/8/10
8/9/10	RFC 	12:00 PM	Upstate New York	mechanical	N/A	N/A	12:00 PM	8/16/10
8/11/10	RFC 	3:21 PM	Ohio	natural	N/A	"57,000"	12:12 PM	8/11/10
8/12/10	RFC 	6:45 AM	"District of Columbia, Maryland"	natural	N/A	"101,003"	9:00 PM	8/12/10
8/12/10	SPP 	8:21 AM	Central Nebraska	deliberate	65	N/A	11:00 AM	8/12/10
8/12/10	MRO 	3:42 PM	"City of Oshkosh, Wisconsin"	deliberate	30	"7,600"	10:10 PM	8/12/10
8/19/10	RFC 	6:00 PM	Southeastern Michigan	natural	340	"80,000"	3:30 PM	8/23/10
8/23/10	TRE 	5:50 PM	"Houston, Texas"	natural	746	"81,586"	9:30 AM	8/24/10
9/1/10	WECC 	10:20 AM	"Pittsburg (Bay Area), California"	deliberate	31	"15,000"	12:44 PM	9/1/10
9/7/10	TRE 	2:02 PM	"San Antonio, Texas"	natural	N/A	"340,350"	1:27 AM	9/8/10
9/20/10	SERC 	5:00 PM	"King George County, Virginia"	human error	N/A	N/A	5:30 PM	9/20/10
9/21/10	RFC 	9:31 PM	Central and Southern Michigan	natural	N/A	"138,000"	2:30 PM	9/22/10
9/22/10	WECC 	6:12 AM	"Bakersfield, California"	deliberate	526	N/A	11:00 PM	9/22/10
9/22/10	RFC 	4:08 PM	"City of Pittsburgh, Pennsylvania"	natural	156	"52,000"	12:00 AM	9/26/10
9/22/10	RFC 	5:38 PM	Western Pennsylvania	natural	389	"82,861"	11:30 PM	9/24/10
9/27/10	WECC 	3:15 PM	Central and Southern California	deliberate	595	N/A	6:12 PM	9/27/10
10/5/10	WECC 	5:45 AM	"City of Los Angeles, California"	natural	N/A	"73,514"	6:00 AM	10/7/10
10/26/10	RFC 	9:00 AM	Northern Illinois	natural	N/A	"192,106"	11:00 AM	10/28/10
10/26/10	MRO 	8:00 PM	Minnesota	natural	N/A	"70,000"	10:00 PM	10/28/10
10/27/10	MRO 	4:00 AM	Northeast and North Central Wisconsin	natural	N/A	"63,000"	12:00 PM	10/27/10
10/27/10	RFC 	8:00 AM	Michigan's Northerly Lower Peninsula	natural	240	"285,000"	7:00 AM	10/29/10
10/27/10	RFC 	5:00 PM	Northern Illinois	natural	N/A	"127,000"	4:00 AM	10/29/10
10/27/10	WECC 	5:16 PM	Northern California	deliberate	16	"2,674"	5:27 PM	10/27/10
10/31/10	WECC 	10:26 PM	"Bakersfield, California"	mechanical	500	N/A	1:45 AM	11/1/10
11/4/10	WECC 	9:46 AM	"Rock Springs, Wyoming"	mechanical	N/A	N/A	10:47 AM	11/4/10
11/6/10	WECC 	3:53 PM	Northern California	deliberate	20	4	6:08 PM	11/6/10
11/8/10	NPCC 	6:47 AM	Maine	natural	N/A	"60,863"	6:00 PM	11/8/10
11/13/10	MRO 	3:00 PM	Minnesota	natural	N/A	"60,000"	10:00 PM	11/14/10
11/15/10	WECC 	11:00 PM	Puget Sound Region Washington	natural	391	"149,256"	2:14 AM	11/16/10
11/21/10	WECC 	1:39 AM	Northern and Central California	natural	75	"60,000"	4:46 PM	11/24/10
11/22/10	WECC 	11:00 PM	"Puget Sound Region, Washington"	natural	420	"123,535"	8:00 PM	11/24/10
11/23/10	WECC 	2:01 PM	Northern California	deliberate	22	"7,077"	6:12 PM	11/23/10
12/3/10	WECC 	9:32 PM	California	deliberate	22	"7,077"	2:00 AM	12/4/10
12/12/10	RFC 	4:30 PM	Southeastern Michigan	natural	210	"60,175"	2:00 PM	12/15/10
12/14/10	WECC 	7:20 AM	California	deliberate	9	"6,635"	7:25 AM	12/14/10
12/14/10	WECC 	7:36 AM	Southern California	mechanical	464	N/A	9:00 AM	12/15/10
12/18/10	WECC 	5:00 AM	"Redmond, Washington"	natural	184	"92,090"	10:00 PM	12/19/10
12/26/10	SERC 	8:15 AM	Carolina	natural	N/A	"42,000"	4:15 PM	12/26/10
12/30/10	RFC 	2:00 PM	New York	mechanical	300	N/A	6:00 AM	1/12/11

==> anc/datasets/EIA and OE datasets/OE_2011.txt <==
"OE-417 Electric Emergency and Disturbance (OE-417) Events, 2011"								
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
January  								
1/11/11	11:08 PM	1/11/11	11:08 PM	"Athens, New York"	NPCC	mechanical	0	0
1/12/11	6:00 AM	1/12/11	2:00 PM	Massachusetts	NPCC	natural	N/A	"80,000"
1/13/11	7:21 AM	1/13/11	8:13 AM	North Florida	FRCC	deliberate	150	"20,900"
1/18/11	2:00 PM	1/18/11	2:00 PM	"Whitman, Auburn St Substation, Massachusetts"	NPCC	human attack	0	0
1/23/11	7:00 AM	1/23/11	1:00 PM	"Franklin County, Idaho"	WECC	human attack	0	0
1/24/11	1:20 PM	1/24/11	1:30 PM	"Newman Power Plant, Texas"	WECC	human attack	0	0
1/25/11	3:23 AM	1/25/11	11:00 AM	"Newark, Delaware"	RFC	human attack	0	0
1/26/11	9:25 AM	1/27/11	5:00 PM	"Carson City, Nevada"	WECC	human attack	0	0
1/26/11	9:33 AM	1/27/11	3:03 PM	Michigan	RFC	human attack	0	0
1/26/11	5:00 PM	1/31/11	8:00 AM	"Montgomery and Prince George's County, Maryland and District of Columbia"	RFC	natural	N/A	"210,000"
1/26/11	6:28 PM	1/29/11	5:00 PM	Maryland	RFC	natural	N/A	"234,326"
1/26/11	7:43 PM	1/27/11	6:18 PM	Northern Virginia	SERC	natural	600	"150,084"
1/27/11	9:30 AM	1/27/11	9:30 AM	"Hockessin, Delaware"	RFC	human attack	0	0
1/27/11	5:00 PM	1/30/11	5:00 AM	Central New York	NPCC	mechanical	108	N/A
1/31/11	10:00 PM	2/3/11	12:00 PM	Southwestern Ohio and Indiana	RFC	natural	996	"272,880"
1/31/11	10:00 PM	2/3/11	12:00 PM	Ohio	RFC	natural	996	"272,880"
February  								
2/1/11	3:00 PM	2/3/11	12:00 PM	"Indiana, Ohio"	RFC	natural	UNK	"158,013"
2/1/11	3:00 PM	2/3/11	12:00 PM	Indiana	RFC	natural	UNK	"158,013"
2/1/11	9:00 PM	2/2/11	2:00 PM	Northern Illinois	RFC	natural	UNK	"190,000"
2/2/11	3:00 AM	2/4/11	11:59 PM	"Philadelphia area, Pennsylvania"	RFC	natural	UNK	"213,000"
2/2/11	5:43 AM	2/3/11	10:00 AM	Texas	TRE	deliberate	"4,000"	"1,069,730"
2/2/11	6:22 AM	2/2/11	9:57 AM	Central Arizona	WECC	deliberate	"3,963"	"69,000"
2/2/11	7:24 AM	2/2/11	10:23 PM	"Dona Ana and El Paso Counties, Texas and Hudspeth County, New Mexico"	WECC	deliberate	280	"178,000"
2/2/11	7:24 AM	2/2/11	10:23 PM	Texas	WECC	deliberate	280	"178,000"
2/2/11	5:00 PM	2/3/11	10:00 PM	"Texas Panhandle, Southeastern New Mexico"	SPP	mechanical	UNK	UNK
2/2/11	5:00 PM	2/3/11	10:00 PM	Texas	SPP	mechanical	UNK	UNK
2/3/11	3:00 PM	2/4/11	12:00 PM	"San Diego area, California"	WECC	mechanical	N/A	UNK
2/3/11	2:30 PM	2/3/11	2:30 PM	"Bowie, Maryland"	RFC	human attack	N/A	0
2/3/11	10:04 PM	2/4/11	12:32 PM	Texas	TRE	deliberate	400	"86,013"
2/9/11	3:45 AM	2/9/11	9:12 AM	"Western Houston, Texas"	TRE	natural	399	"60,000"
2/9/11	2:54 PM	2/9/11	5:00 PM	"University Place, Washington"	WECC	human attack	0	0
2/9/11	4:30 PM	2/10/11	12:33 PM	Texas	TRE	natural	N/A	N/A
2/10/11	1:00 PM	2/10/11	1:00 PM	"LaGrande, Washington"	WECC	human attack	0	0
2/17/11	1:25 AM	2/19/11	10:13 AM	Northern and Central California	WECC	natural	91	"80,000"
2/17/11	1:00 PM	2/23/11	4:53 PM	"Roseville, California"	WECC	human attack	0	0
2/19/11	12:30 PM	2/20/11	4:00 AM	"Philadelphia area, Pennsylvania"	RFC	natural	UNK	118000
2/19/11	4:34 PM	2/19/11	4:34 PM	"Harrington, Delaware"	RFC	human attack	0	0
2/20/11	4:00 PM	2/23/11	4:00 PM	"Southern Lower Peninsula, Michigan"	RFC	natural	262	"160,000"
2/24/11	4:51 PM	2/24/11	4:54 PM	Arkansas	SPP	deliberate	4	UNK
2/25/11	3:20 PM	2/25/11	6:00 PM	Virginia	SERC	natural	UNK	50000
2/25/11	3:23 PM	2/27/11	6:00 PM	Maryland	RFC	natural	UNK	93000
2/25/11	8:00 AM	2/28/11	5:30 PM	Northern and Central California	WECC	natural	91	"80,000"
2/25/11	10:30 AM	2/25/11	10:45 AM	"Salt Lake City, Utah"	WECC	human attack	0	0
March								
3/1/11	8:00 AM	3/5/11	9:30 AM	Western New York	NPCC	mechanical	675	UNK
3/6/11	2:54 AM	3/8/11	8:00 AM	"Salt Lake City Region, Utah"	WECC	human attack	UNK	0
3/8/11	8:00 AM	3/18/01	9:00 AM	Western New York	NPCC	mechanical	676	UNK
3/10/11	12:03 PM	3/11/11	6:00 AM	Texas	TRE	human attack	N/A	N/A
3/11/11	7:02 AM	3/11/11	9:15 AM	"Humboldt and Eureka, California"	WECC	deliberate	15	"6,800"
3/13/11	2:20 PM	3/14/11	3:46 PM	Oregon	WECC	natural	UNK	"9,000"
3/14/11	7:30 AM	3/14/11	4:55 PM	"Baltimore, Maryland"	RFC	human attack	N/A	N/A
3/15/11	6:00 PM	3/15/11	7:14 PM	"The Woodlands, Texas"	TRE	human attack	N/A	N/A
3/17/11	7:40 AM	3/17/11	11:00 AM	"Deerfield, New Hampshire"	NPCC	human attack	N/A	N/A
3/18/11	9:54 AM	3/18/11	3:34 PM	"Greene County, Ohio"	RFC	human attack	N/A	N/A
3/19/11	11:56 PM	3/24/11	7:10 PM	Northern and Central California	WECC	natural	91	"128,000"
3/20/11	9:44 AM	3/21/11	10:00 AM	"Los Angeles, California"	WECC	natural	UNK	"79,000"
3/21/11	12:35 PM	3/21/11	2:45 PM	Southern California	WECC	natural	150	"54,332"
3/21/11	12:57 AM	3/21/11	2:29 AM	"Deerfield, New Hampshire"	NPCC	human attack	N/A	N/A
3/23/11	6:30 PM	3/24/11	4:55 AM	"Indiana. Kentucky, Michigan, Ohio, Tennessee, Virginia, West Virginia"	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Indiana	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Kentucky	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Michigan	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Ohio	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Tennessee	RFC	natural	UNK	"60,596"
3/23/11	6:30 PM	3/24/11	4:55 AM	Virginia	RFC	natural	UNK	"60,596"
3/27/11	1:27 PM	3/27/11	5:00 PM	"Sonoma and Central Valley, California"	WECC	mechanical	295	"165,000"
3/31/11	2:30 PM	4/1/11	11:59 PM	Central and Western Florida	FRCC	natural	UNK	"50,000"
3/31/11	11:30 AM	3/31/11	8:30 PM	"Greater Tampa Bay, Florida"	FRCC	natural	206	"87,000"
April								
4/3/11	8:23 PM	4/5/11	3:00 PM	Unknown	SERC	human attack	0	0
4/4/11	11:47 AM	4/8/11	12:01 AM	"Memphis, Tennessee"	SERC	natural	359	"63,000"
4/4/11	1:00 PM	4/5/11	12:00 AM	"Shelby County, Tennessee"	SERC	natural	300	"63,000"
4/4/11	2:00 PM	4/8/11	12:01 AM	"Davidson County, Tennessee"	SERC	natural	300	"73,000"
4/4/11	7:00 PM	4/5/11	8:00 PM	"Southeast Arkansas, Southeast Louisiana, Western Mississippi, Eastern Texas"	SERC	natural	UNK	"74,645"
4/4/11	7:00 PM	4/5/11	8:00 PM	Arkansas	SERC	natural	UNK	"74,645"
4/4/11	7:00 PM	4/5/11	8:00 PM	Louisiana	SERC	natural	UNK	"74,645"
4/4/11	7:00 PM	4/5/11	8:00 PM	Mississippi	SERC	natural	UNK	"74,645"
4/4/11	7:00 PM	4/5/11	12:00 PM	"Kentucky, West Virginia"	RFC	natural	UNK	"52,920"
4/4/11	7:00 PM	4/5/11	12:00 PM	Kentucky	RFC	natural	UNK	"52,920"
4/4/11	9:00 PM	4/5/11	11:30 PM	"Alabama, Florida, Georgia, Mississippi"	SERC	natural	674	"303,434"
4/4/11	9:00 PM	4/5/11	11:30 PM	Alabama	SERC	natural	674	"303,434"
4/4/11	9:00 PM	4/5/11	11:30 PM	Florida	SERC	natural	674	"303,434"
4/4/11	9:00 PM	4/5/11	11:30 PM	Georgia	SERC	natural	674	"303,434"
4/5/11	2:00 AM	4/7/11	11:00 PM	"North Carolina, South Carolina"	SERC	natural	"1,200"	"256,000"
4/5/11	2:00 AM	4/7/11	11:00 PM	North Carolina	SERC	natural	"1,200"	"256,000"
4/6/11	10:50 AM	4/6/11	10:50 AM	"Felton, Delaware"	RFC	human attack	0	0
4/11/11	5:40 PM	4/11/11	5:51 PM	"Salt Lake City, Utah"	WECC	human attack	0	0
4/16/11	2:16 PM	4/17/11	4:30 PM	Central and Eastern North Carolina	SERC	natural	UNK	"220,000"
4/19/11	8:00 PM	4/19/11	10:00 PM	Illinois	SERC	natural	UNK	"80,000"
4/19/11	2:01 PM	4/19/11	4:04 PM	"Graham, Washington"	WECC	human attack	0	0
4/19/11	10:44 PM	4/20/11	2:00 AM	"Memphis, Tennessee"	SERC	natural	100	"64,000"
4/19/11	11:02 PM	4/21/11	5:32 PM	"Memphis, Tennessee"	SERC	natural	300	"105,000"
4/19/11	11:13 PM	4/20/11	7:14 PM	"Osceola, Arkansas"	SERC	natural	22	UNK
4/20/11	2:00 AM	4/21/11	12:00 PM	"Indiana, Kentucky, Ohio"	RFC	natural	UNK	"165,711"
4/20/11	2:00 AM	4/21/11	12:00 PM	Indiana	RFC	natural	UNK	"165,711"
4/20/11	2:00 AM	4/21/11	12:00 PM	Kentucky	RFC	natural	UNK	"165,711"
4/20/11	8:07 AM	4/20/11	8:14 AM	"Ruston, Louisiana"	SERC	mechanical	33	"11,000"
4/21/11	7:15 AM	4/21/11	4:50 PM	"Oquirrh Substation, Salt Lake City, Utah"	WECC	human attack	0	0
4/21/11	7:00 PM	4/29/11	7:05 PM	"Trenton, Michigan"	RFC	human attack	UNK	UNK
4/22/11	9:00 PM	4/22/11	11:00 PM	"Metro St. Louis area, Missouri"	SERC	natural	0	"55,000"
4/25/11	4:33 PM	4/25/11	5:19 PM	Northeast Tennessee	SERC	mechanical	140	UNK
4/25/11	5:30 PM	4/27/11	6:00 PM	"Arkansas, Louisiana, Mississippi"	SPP	natural	UNK	"141,700"
4/25/11	5:30 PM	4/27/11	6:00 PM	Arkansas	SPP	natural	UNK	"141,700"
4/25/11	5:30 PM	4/27/11	6:00 PM	Louisiana	SPP	natural	UNK	"141,700"
4/26/11	5:49 AM	4/27/11	9:59 AM	Southern Louisiana	SPP	natural	120	UNK
4/26/11	9:51 AM	4/28/11	9:51 AM	"Alabama, Georgia, Mississippi, Tennessee"	SERC	natural	UNK	"55,000"
4/26/11	9:51 AM	4/28/11	9:51 AM	Alabama	SERC	natural	UNK	"55,000"
4/26/11	9:51 AM	4/28/11	9:51 AM	Georgia	SERC	natural	UNK	"55,000"
4/26/11	9:51 AM	4/28/11	9:51 AM	Mississippi	SERC	natural	UNK	"55,000"
4/26/11	1:04 PM	4/26/11	2:00 PM	"Salt Lake City, Utah"	WECC	human attack	0	0
4/26/11	6:14 PM	4/28/11	5:00 PM	Eastern Arkansas	SPP	natural	50	"13,000"
4/27/11	8:00 AM	5/2/11	4:03 PM	"Alabama, Florida, Georgia, Mississippi"	SERC	natural	"1,422"	"426,640"
4/27/11	8:00 AM	5/2/11	4:03 PM	Alabama	SERC	natural	"1,422"	"426,640"
4/27/11	8:00 AM	5/2/11	4:03 PM	Florida	SERC	natural	"1,422"	"426,640"
4/27/11	8:00 AM	5/2/11	4:03 PM	Georgia	SERC	natural	"1,422"	"426,640"
4/27/11	10:00 AM	4/29/11	4:29 PM	"Alabama, Georgia, Mississippi, Tennessee"	SERC	natural	UNK	"612,000"
4/27/11	10:00 AM	4/29/11	4:29 PM	Alabama	SERC	natural	UNK	"612,000"
4/27/11	10:00 AM	4/29/11	4:29 PM	Georgia	SERC	natural	UNK	"612,000"
4/27/11	10:00 AM	4/29/11	4:29 PM	Mississippi	SERC	natural	UNK	"612,000"
4/27/11	10:00 PM	4/28/11	10:00 AM	"Ohio, Tennessee, Virginia"	SERC	natural	0	"69,000"
4/27/11	10:00 PM	4/28/11	10:00 AM	Ohio	SERC	natural	0	"69,000"
4/27/11	10:00 PM	4/28/11	10:00 AM	Tennessee	SERC	natural	0	"69,000"
4/28/11	5:00 AM	4/30/11	6:30 PM	"Cleveland area, Ohio"	RFC	natural	UNK	"86,000"
4/28/11	4:09 PM	4/28/11	4:10 PM	"Phoenix, Arizona"	WECC	mechanical	960	UNK
May								
5/2/11	5:06 PM	5/2/11	8:00 PM	Hawaii	N/A	natural	220	"62,000"
5/2/11	2:00 PM	5/2/11	2:00 PM	"West River Substation, New Haven, Connecticut"	NPCC	human attack	0	0
5/2/11	8:52 AM	5/2/11	10:46 AM	"N. Ogden Substation, Ogden, Utah"	WECC	human attack	0	0
5/3/11	12:00 PM	5/5/11	12:00 PM	"St. Lawrence Power Dam, New York"	NPCC	human attack	0	0
5/4/11	1:08 PM	5/4/11	1:25 PM	Maryland	RFC	human attack	0	0
5/4/11	12:20 PM	5/4/11	3:40 PM	Michigan	RFC	human attack	0	0
5/5/11	9:15 AM	5/5/11	9:15 AM	New Hampshire	NPCC	human attack	0	0
5/6/11	6:56 AM	5/6/11	10:30 AM	"Alderwood Substation, Portland, Oregon"	WECC	human attack	0	0
5/8/11	7:35 PM	5/8/11	7:35 PM	New York	NPCC	human attack	UNK	0
5/9/11	1:11 PM	5/9/11	1:11 PM	"Milton, New Hampshire"	NPCC	human attack	0	0
5/9/11	4:08 AM	5/9/11	6:40 AM	"Holtwood, Pennsylvania"	RFC	human attack	630	UNK
5/10/11	10:21 PM	5/11/11	2:25 PM	"Kentucky, West Virginia"	RFC	natural	UNK	"58,000"
5/10/11	1:45 PM	5/10/11	3:00 PM	New Hampshire	NPCC	human attack	0	0
5/10/11	3:25 AM	5/11/11	2:10 PM	"Upper Peninsula, Michigan"	RFC	deliberate	585	"78,213"
5/11/11	3:55 PM	5/12/11	1:57 PM	"Colbyville, Haines Road and Arrowhead Substations, Minnesota"	MRO	human attack	0	0
5/11/11	1:35 PM	5/11/11	1:35 PM	"Green River, Wyoming"	WECC	human attack	0	0
5/11/11	11:00 AM	5/11/11	11:30 AM	"North Chelsea Substation, New York"	NPCC	human attack	0	0
5/11/11	12:15 AM	5/11/11	5:20 PM	"Charlotte, North Carolina"	SERC	natural	300	"71,000"
5/13/11	6:00 AM	5/13/11	6:00 AM	"Salt Lake, Utah"	WECC	human attack	0	0
5/21/11	5:00 PM	5/22/11	6:34 PM	"Dixie Valley Area, Nevada"	WECC	human attack	56	UNK
5/22/11	5:09 PM	5/31/11	12:01 PM	"Joplin, Sarcoxie, and Wentworth, Missouri"	SPP	natural	200	"20,000"
5/23/11	4:45 PM	5/25/11	11:59 PM	"Central, Indiana"	RFC	natural	"1,024"	"215,387"
5/23/11	12:30 PM	5/25/11	12:30 PM	"St. Louis County, Missouri"	SERC	natural	UNK	"70,000"
5/24/11	4:45 PM	5/26/11	5:00 PM	Central Oklahoma	SPP	natural	UNK	"54,000"
5/24/11	4:35 PM	5/25/11	12:40 PM	Eastern Virginia	SERC	natural	790	"175,000"
5/24/11	9:00 AM	5/25/11	9:10 AM	"Chicago, Illinois"	RFC	human attack	0	0
5/25/11	10:14 PM	5/28/11	11:00 AM	Central Indiana	RFC	natural	200	"141,000"
5/26/11	7:56 PM	5/27/11	6:00 PM	Central Pennsylvania	RFC	natural	150	"120,001"
5/26/11	6:30 PM	5/28/11	4:44 AM	"Southern Balancing Area, Georgia"	SERC	natural	729	"218,783"
5/26/11	1:00 AM	5/26/11	6:00 AM	"Greenwood, Mississippi"	SERC	Transmission Level Interruption	30	"10,000"
5/29/11	6:30 PM	5/31/11	10:00 PM	"Mid and Southern Lower Peninsula, Michigan"	RFC	natural	250	"113,000"
June								
6/2/11	11:45 PM	6/4/11	4:00 PM	"Greater Columbia, South Carolina"	SERC	natural	0	"50,465"
6/4/11	1:17 AM	6/4/11	3:25 AM	"Midway, California"	WECC	human attack	UNK	420
6/5/11	5:30 AM	6/6/11	1:30 AM	"Houston Metro-Area, Texas"	TRE	natural	473	"78,000"
6/5/11	8:02 PM	6/5/11	8:55 PM	"Melones, California"	WECC	deliberate	10	"5,314"
6/6/11	12:13 AM	6/6/11	3:15 AM	"El Paso County, Texas; Dona Ana County, New Mexico"	SPP	deliberate	450	"162,000"
6/6/11	12:13 AM	6/6/11	3:15 AM	"El Paso County, Texas"	SPP	deliberate	450	"162,000"
6/6/11	3:00 PM	6/8/11	3:00 PM	"Eastern, Arkansas"	SPP	deliberate	UNK	"13,000"
6/7/11	2:00 PM	6/8/11	6:00 AM	Ohio	RFC	natural	UNK	"52,747"
6/8/11	12:58 PM	6/8/11	12:58 PM	"Fredrickson Substation, Washington"	WECC	human attack	N/A	N/A
6/9/11	4:30 AM	6/9/11	12:00 PM	Illinois	RFC	natural	UNK	"169,000"
6/9/11	2:15 PM	6/9/11	2:15 PM	"San Antonio Dam Area, Los Angeles County, California"	WECC	human attack	0	0
6/9/11	5:51 PM	6/10/11	12:00 PM	"Western, Massachusetts; Connecticut"	NPCC	natural	0	"100,000"
6/9/11	5:51 PM	6/10/11	12:00 PM	Western Massachusetts	NPCC	natural	0	"100,000"
6/12/11	7:00 PM	6/12/11	8:30 PM	Virginia	RFC	natural	250	"56,000"
6/15/11	4:00 PM	6/16/11	6:30 AM	"Bingham County, Idaho"	WECC	human attack	N/A	N/A
6/15/11	7:15 PM	6/16/11	6:00 AM	Georgia	SERC	natural	563	"169,000"
6/15/11	7:17 PM	6/16/11	1:45 AM	"Piedmont, North Carolina"	SERC	natural	300	"70,135"
6/18/11	3:30 PM	6/19/11	3:42 PM	"Northern, Georgia"	SERC	natural	312	"93,828"
6/18/11	4:45 PM	6/20/11	11:59 PM	"Eastern, Arkansas"	SPP	deliberate	UNK	UNK
6/18/11	5:00 PM	6/18/11	9:33 PM	North Carolina; South Carolina	SERC	natural	300	"70,000"
6/18/11	5:00 PM	6/18/11	9:33 PM	North Carolina	SERC	natural	300	"70,000"
6/20/11	10:36 AM	6/20/11	10:36 AM	"Collins Substation, Washington"	WECC	human attack	0	0
6/21/11	6:30 PM	6/22/11	7:00 AM	AEP Region Ohio	RFC	natural	UNK	"56,000"
6/21/11	6:30 PM	6/22/11	7:00 AM	AEP Region Texas	RFC	natural	UNK	"56,000"
6/21/11	9:45 PM	6/23/11	2:00 AM	Illinois	RFC	natural	UNK	"300,000"
6/22/11	9:46 AM	6/22/11	9:46 AM	"Knoxville, Tennessee"	SERC	natural	UNK	"106,300"
6/22/11	7:00 PM	6/23/11	1:00 AM	Alabama; Georgia	SERC	natural	316	"75,101"
6/22/11	7:00 PM	6/23/11	1:00 AM	Alabama	SERC	natural	316	"75,101"
6/22/11	8:12 PM	6/22/11	8:12 PM	"Knoble Substation, Spanaway, Washington"	WECC	human attack	0	0
6/23/11	8:10 AM	6/23/11	9:00 AM	"Highgate, Vermont"	NPCC	human attack	0	0
6/24/11	6:30 PM	6/25/11	1:30 AM	North/North Central Alabama; Georgia	SERC	natural	340	"102,275"
6/24/11	6:30 PM	6/25/11	1:30 AM	Alabama	SERC	natural	340	"102,275"
6/26/11	4:46 PM	6/27/11	7:59 AM	Southwest Kansas	SPP	deliberate	UNK	UNK
6/26/11	6:00 PM	6/27/11	1:00 PM	Alabama; Georgia	SERC	natural	300	"90,160"
6/26/11	6:00 PM	6/27/11	1:00 PM	Alabama	SERC	natural	300	"90,160"
6/27/11	12:00 AM	6/29/11	1:00 AM	Illinois; Missouri	SERC	natural	UNK	"80,000"
6/27/11	12:00 AM	6/29/11	1:00 AM	Illinois	SERC	natural	UNK	"80,000"
6/27/11	3:00 PM	6/27/11	7:00 PM	Texas	TRE	deliberate	0	0
6/27/11	6:55 PM	6/27/11	6:55 PM	"Olympic Pipeline Substation, Washington"	WECC	human attack	UNK	UNK
6/29/11	11:30 AM	6/29/11	6:04 PM	"Panhandle and Muleshoe, Texas"	SPP	deliberate	0	0
6/30/11	2:11 PM	6/30/11	11:25 PM	"Phoenix, Arizona"	WECC	deliberate	"5,299"	"160,000"
6/30/11	10:30 PM	7/1/11	5:00 PM	Illinois	RFC	natural	UNK	"121,000"
6/30/11	10:31 PM	6/30/11	10:31 PM	"Olympic Pipeline Substation, Washington"	WECC	human attack	0	0
July								
7/1/11	8:00 AM	7/1/11	8:01 AM	"CONVEX Local Control Center, Connecticut"	NPCC	human attack	0	0
7/1/11	4:38 PM	7/1/11	10:38 PM	Greene County Ohio	RFC	human attack	N/A	0
7/1/11	5:00 PM	7/3/11	8:00 PM	Southwest and South Central Minnesota	MRO	natural	UNK	"70,000"
7/2/11	8:15 PM	7/6/11	10:00 PM	"South East, Lower Peninsula, Michigan"	RFC	natural	UNK	"182,000"
7/4/11	6:00 PM	7/4/11	9:00 PM	Virginia	SERC	natural	150	"51,580"
7/5/11	10:40 AM	7/5/11	11:37 AM	West Valley Substation Utah	WECC	human attack	0	0
7/6/11	9:51 AM	7/6/11	9:52 AM	Vermont	NPCC	human attack	N/A	N/A
7/8/11	10:00 AM	7/8/11	10:00 AM	"Saginaw, Minnesota"	MRO	human attack	0	0
7/8/11	10:00 AM	7/11/11	9:00 AM	"PJM Corporate Office, Pennsylvania"	RFC	human attack	UNK	UNK
7/11/11	9:00 AM	7/11/11	9:00 AM	Illinois	RFC	natural	UNK	"500,000"
7/11/11	9:00 AM	7/11/11	10:25 AM	Michigan	RFC	natural	254	"103,000"
7/11/11	11:15 AM	7/12/11	8:15 AM	Western and Southern Lower Peninsula Michigan	RFC	natural	UNK	"85,000"
7/11/11	1:13 PM	7/11/11	1:13 PM	Southwest Ohio	RFC	human attack	0	0
7/11/11	1:30 PM	7/11/11	1:30 PM	Maine	NPCC	human attack	N/A	0
7/11/11	2:27 PM	7/12/11	3:50 PM	"Indiana, Michigan, Ohio"	RFC	natural	UNK	"120,000"
7/11/11	2:27 PM	7/12/11	3:50 PM	Indiana	RFC	natural	UNK	"120,000"
7/11/11	2:27 PM	7/12/11	3:50 PM	Michigan	RFC	natural	UNK	"120,000"
7/12/11	12:00 PM	7/12/11	12:00 PM	Maine	NPCC	human attack	N/A	0
7/12/11	8:20 PM	7/12/11	9:30 PM	California	WECC	human attack	UNK	UNK
7/13/11	5:19 PM	7/13/11	10:03 PM	"Pueblo, Colorado"	WECC	deliberate	580	N/A
7/14/11	11:00 AM	7/14/11	7:00 PM	Texas	TRE	deliberate	0	0
7/18/11	5:00 PM	7/24/11	1:30 PM	Southeast Michigan	RFC	natural	N/A	"197,166"
7/19/11	11:45 AM	7/19/11	3:00 PM	Maine	NPCC	human attack	N/A	N/A
7/20/11	9:10 AM	7/20/11	4:30 PM	"Frederickson Substation, Washington"	WECC	human attack	N/A	N/A
7/21/11	12:32 PM	7/22/11	6:30 AM	"Lower Peninsula, Michigan"	RFC	deliberate	"8,881"	N/A
7/21/11	1:00 PM	7/21/11	3:00 PM	"Springfield, Illinois"	SERC	deliberate	N/A	N/A
7/22/11	11:00 AM	7/22/11	6:00 PM	"Upstate, New York"	NPCC	deliberate	N/A	N/A
7/22/11	11:34 AM	7/22/11	5:26 PM	Ohio	RFC	deliberate	206	"23,000"
7/23/11	2:30 AM	7/24/11	9:00 AM	Illinois	RFC	natural	UNK	"169,000"
7/24/11	2:34 PM	7/24/11	3:47 PM	"Southern, New Hampshire"	NPCC	human attack	0	0
7/26/11	12:01 PM	7/26/11	12:01 PM	"Backup Control Center, Oklahoma"	SPP	human attack	0	0
7/27/11	12:07 PM	7/27/11	12:08 PM	"Fife, Washington"	WECC	human attack	N/A	N/A
7/28/11	7:26 AM	7/29/11	7:26 AM	"Daviess County, Kentucky"	SERC	mechanical	N/A	N/A
7/28/11	12:14 AM	7/29/11	12:00 PM	"Entire ComEd Territory, Indiana"	RFC	natural	UNK	"201,000"
7/28/11	1:32 PM	7/28/11	1:32 PM	Indiana  	RFC	human attack	N/A	N/A
7/28/11	7:25 PM	7/28/11	7:25 PM	"Spanaway, Washington"	WECC	human attack	N/A	N/A
7/29/11	11:46 AM	7/29/11	5:00 PM	"Fredrickson, Washington"	WECC	human attack	N/A	N/A
7/29/11	8:45 PM	8/1/11	4:24 AM	Central New Jersey	RFC	natural	N/A	"67,900"
August								
8/1/11	3:00 PM	8/5/11	7:00 PM	Texas	TRE	deliberate	0	0
8/1/11	2:18 PM	8/1/11	2:18 PM	"Jefferson, Oregon"	WECC	human attack	N/A	N/A
8/2/11	9:30 PM	8/3/11	7:00 PM	"Northeast, Illinois"	RFC	natural	UNK	"71,500"
8/2/11	10:15 AM	8/3/11	9:16 AM	Oklahoma	SPP	deliberate	N/A	N/A
8/3/11	10:00 AM	8/19/11	10:00 AM	Western New York	NPCC	mechanical	675	UNK
8/3/11	4:30 PM	8/3/11	9:00 PM	Central Arkansas	SPP	deliberate	0	0
8/3/11	4:29 PM	8/3/11	11:40 PM	Northeast Oklahoma	SPP	deliberate	300	N/A
8/4/11	10:30 AM	8/4/11	4:00 PM	"Arkansas, Oklahoma, Texas"	SPP	deliberate	N/A	N/A
8/4/11	10:30 AM	8/4/11	4:00 PM	Arkansas	SPP	deliberate	N/A	N/A
8/4/11	10:30 AM	8/4/11	4:00 PM	Oklahoma	SPP	deliberate	N/A	N/A
8/8/11	9:30 AM	8/8/11	9:30 AM	"Greene County, Ohio"	RFC	human attack	0	0
8/8/11	8:58 PM	8/10/11	4:30 PM	Northern and Central Oklahoma	SPP	natural	N/A	"54,000"
8/8/11	7:36 PM	8/9/11	12:00 PM	Oklahoma	SPP	deliberate	92	"14,500"
8/8/11	9:35 AM	8/8/11	4:00 PM	"Collins Substation, Washington"	WECC	human attack	N/A	N/A
8/9/11	10:26 AM	8/9/11	5:00 PM	"Polk Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
8/13/11	4:41 PM	8/14/11	7:00 PM	Kentucky	SERC	natural	UNK	"181,700"
8/15/11	2:05 AM	8/15/11	3:40 AM	Utah	WECC	human attack	0	0
8/18/11	9:51 AM	8/18/11	4:00 PM	"Collins Substation, Washington"	WECC	human attack	N/A	N/A
8/20/11	5:42 PM	8/23/11	8:00 PM	Southeastern Michigan	RFC	natural	254	"65,000"
8/21/11	10:45 PM	8/23/11	10:45 PM	Puerto Rico	N/A	natural	"2,200"	"931,000"
8/22/11	10:05 AM	8/22/11	4:00 PM	"Collins Substation, Washington"	WECC	human attack	N/A	N/A
8/23/11	1:51 PM	8/23/11	1:51 PM	Virginia	RFC	natural	0	0
8/23/11	10:30 AM	8/23/11	4:54 PM	"Southeastern New Mexico,  Texas Panhandle"	SPP	deliberate	0	0
8/23/11	10:30 AM	8/23/11	4:54 PM	New Mexico	SPP	deliberate	0	0
8/23/11	3:43 PM	8/23/11	7:00 PM	Texas	TRE	deliberate	0	0
8/24/11	1:20 PM	8/29/11	7:00 PM	Texas	TRE	deliberate	0	0
8/24/11	7:45 AM	8/25/11	6:00 AM	"Houston area, Texas"	TRE	natural	485	"79,000"
8/24/11	2:51 PM	8/24/11	10:00 PM	"Arkansas, Louisiana, Texas"	SPP	natural	N/A	"53,064"
8/24/11	2:51 PM	8/24/11	10:00 PM	Arkansas	SPP	natural	N/A	"53,064"
8/24/11	2:51 PM	8/24/11	10:00 PM	Louisiana	SPP	natural	N/A	"53,064"
8/25/11	12:01 AM	8/25/11	12:01 AM	Maine	NPCC	human attack	0	0
8/25/11	12:30 AM	8/28/11	8:00 PM	"Cleveland area, Ohio"	RFC	natural	N/A	"107,833"
8/26/11	12:30 AM	8/28/11	12:30 AM	Pennsylvania	RFC	natural	N/A	"200,717"
8/27/11	11:05 PM	8/29/11	3:30 PM	District of Columbia; Maryland	RFC	natural	N/A	"220,000"
8/27/11	11:00 PM	8/29/11	8:00 AM	Maryland	RFC	natural	UNK	"108,000"
8/27/11	10:00 PM	8/29/11	4:00 PM	Southern New Jersey	RFC	natural	320	"140,000"
8/27/11	10:00 PM	8/29/11	10:00 PM	Pennsylvania	RFC	natural	N/A	"264,000"
8/27/11	8:30 PM	9/4/11	11:30 PM	Maryland	RFC	natural	"1,114"	"760,113"
8/27/11	1:00 PM	8/29/11	1:00 PM	Delaware; Maryland	RFC	natural	N/A	"165,000"
8/27/11	1:00 PM	8/29/11	1:00 PM	Delaware	RFC	natural	N/A	"165,000"
8/27/11	7:00 PM	8/29/11	1:31 PM	Eastern North Carolina	SERC	natural	200	"136,000"
8/27/11	10:33 AM	8/29/11	2:00 PM	North Carolina; Virginia	SERC	natural	UNK	"1,000,000"
8/27/11	10:33 AM	8/29/11	2:00 PM	North Carolina	SERC	natural	UNK	"1,000,000"
8/27/11	2:57 AM	8/29/11	11:30 PM	Eastern North Carolina	SERC	natural	UNK	"285,465"
8/27/11	2:00 AM	8/27/11	5:15 AM	Wilson County North Carolina	SERC	Distribution System Interruption	2	"1,200"
8/28/11	12:30 PM	8/28/11	12:31 PM	New York	NPCC	natural	N/A	"116,000"
8/28/11	12:10 PM	8/28/11	12:11 PM	Eastern Massachusetts	NPCC	natural	N/A	"50,000"
8/28/11	9:42 AM	8/30/11	12:01 AM	Eastern New York	NPCC	natural	N/A	"100,000"
8/28/11	7:40 AM	8/29/11	7:40 AM	Southwest Connecticut	NPCC	natural	N/A	"158,000"
8/28/11	7:00 AM	9/3/11	12:01 AM	New York	NPCC	natural	UNK	"99,700"
8/28/11	5:01 AM	9/3/11	5:01 AM	Borough's and Westshester County New York	NPCC	natural	N/A	50000
8/28/11	5:00 AM	8/30/11	5:00 AM	"Long Island, New York"	NPCC	natural	UNK	"152,261"
8/28/11	12:01 AM	8/30/11	12:01 AM	"Mid-Hudson, New York"	NPCC	natural	N/A	"180,000"
8/28/11	2:58 AM	8/30/11	2:58 AM	Eastern and Northeastern Pennsylvania	RFC	natural	110	"284,000"
8/28/11	12:30 AM	8/30/11	12:30 AM	Northern and Central New Jersey	RFC	natural	N/A	"650,000"
8/28/11	12:23 AM	8/30/11	12:23 AM	New Jersey	RFC	natural	500	"665,000"
8/28/11	8:55 PM	8/28/11	11:39 PM	"Calapooya Substation, Oregon"	WECC	human attack	0	0
8/31/11	12:52 PM	8/31/11	12:52 PM	Southwest Ohio	RFC	human attack	0	0
September								
9/1/11	8:13 AM	9/1/11	4:00 PM	"Graham Substaion, Washington"	WECC	human attack	N/A	N/A
9/3/11	2:00 PM	9/8/11	6:00 PM	"Southeast Lower Peninsula, Michigan"	RFC	natural	UNK	"105,000"
9/5/11	4:30 PM	9/7/11	3:45 PM	Alabama; Georgia	SERC	natural	177	"53,295"
9/5/11	4:30 PM	9/7/11	3:45 PM	Alabama	SERC	natural	177	"53,295"
9/7/11	12:08 AM	9/7/11	10:50 AM	Western Connecticut; New York	NPCC	human attack	0	0
9/7/11	12:08 AM	9/7/11	10:50 AM	Western Connecticut	NPCC	human attack	0	0
9/8/11	3:28 PM	9/10/11	3:30 PM	Arizona; California	WECC	deliberate	"7,000"	"2,000,000"
9/8/11	3:28 PM	9/10/11	3:30 PM	Arizona	WECC	deliberate	"7,000"	"2,000,000"
9/8/11	7:53 PM	9/9/11	4:00 PM	"Collins Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
9/12/11	9:15 AM	9/12/11	3:30 PM	"English Creek, New Jersey"	RFC	human attack	0	0
9/13/11	11:43 AM	9/14/11	4:00 PM	"Lacamas Substation, Roy, Washington"	WECC	human attack	N/A	N/A
9/13/11	2:03 PM	9/13/11	6:21 PM	"Saranac, New York"	NPCC	human attack	N/A	0
9/14/11	9:00 AM	9/14/11	2:00 PM	"Salt Lake County, Utah"	WECC	human attack	0	0
9/20/11	12:55 PM	9/20/11	5:00 PM	"Lacamas Substaion, Washington"	WECC	human attack	N/A	N/A
9/21/11	10:30 AM	9/21/11	10:30 AM	"Hockessin, Delaware"	RFC	human attack	0	0
9/21/11	2:37 PM	9/21/11	3:47 PM	Puerto Rico	N/A	deliberate	600	"319,616"
9/22/11	2:50 PM	9/22/11	2:51 PM	"Montgomery County, Ohio"	RFC	human attack	N/A	0
9/23/11	9:04 AM	9/23/11	9:04 AM	"North Haven, Connecticut"	NPCC	human attack	0	0
9/24/11	4:17 PM	9/25/11	4:00 PM	"Collins Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
9/26/11	10:15 AM	9/26/11	10:15 AM	"McKee City, New Jersey"	RFC	human attack	0	0
9/29/11	5:00 AM	9/30/11	6:00 AM	"Houston metro area, Texas"	TRE	natural	N/A	65000
9/28/11	9:30 AM	9/28/11	1:00 PM	"Watertown, Connecticut"	NPCC	human attack	N/A	N/A
9/28/11	2:59 PM	9/28/11	2:59 PM	"Dorothy, New Jersey"	RFC	human attack	0	0
9/28/11	4:41 PM	9/28/11	4:41 PM	"Bethany Beach, Delaware"	RFC	human attack	0	0
9/29/11	6:44 PM	9/30/11	4:00 PM	"Collins Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
9/30/11	8:22 AM	9/30/11	8:22 AM	"Wilmington, Delaware"	RFC	human attack	0	0
October								
10/6/11	11:07 AM	10/6/11	11:07 AM	"Oquirrh Substation, Utah"	WECC	human attack	0	0
10/7/11	8:04 AM	10/7/11	4:00 PM	"Olympic Pipeline, Spanaway, Washington"	WECC	human attack	N/A	N/A
10/14/11	2:20 PM	10/14/11	2:20 PM	"English Creek, New Jersey"	RFC	human attack	0	0
10/17/11	3:34 AM	10/17/11	10:42 AM	"Seat Pleasant, Maryland"	RFC	human attack	0	0
10/17/11	3:44 PM	10/17/11	3:44 PM	Southwest Ohio	RFC	human attack	7	"2,000"
10/18/11	3:45 AM	10/18/11	5:25 AM	"Holmesburg Substation, Philadelphia, Pennsylvania"	RFC	human attack	0	0
10/20/11	7:15 AM	10/20/11	7:15 AM	"McKee, New Jersey"	RFC	human attack	0	0
10/24/11	11:37 PM	10/26/11	11:00 PM	"Holmesburg Substation, Philadelphia, Pennsylvania"	RFC	human attack	0	0
10/26/11	5:00 AM	10/27/11	3:00 PM	"Denver; Ft. Collins, Colorado"	WECC	natural	UNK	"204,000"
10/27/11	1:00 AM	10/27/11	2:36 AM	"Munster, Indiana"	RFC	human attack	N/A	N/A
10/29/11	8:59 AM	11/7/11	7:58 PM	Pennsylvania	RFC	natural	UNK	"312,359"
10/29/11	8:59 AM	11/7/11	3:00 PM	Pennsylvania	RFC	natural	UNK	"50,000"
10/29/11	9:59 AM	11/7/11	1:00 PM	Northwest and Central New Jersey	RFC	natural	UNK	"379,000"
10/29/11	11:18 AM	11/4/11	12:00 AM	Southeast New York	NPCC	natural	UNK	"161,151"
10/29/11	12:57 PM	11/3/11	11:00 PM	"Harrisburg, Lehigh Valley, Lancaster Region Pennsylvania"	RFC	natural	UNK	"146,721"
10/29/11	2:00 PM	10/31/11	14:00	Southeast Pennsylvania	RFC	natural	UNK	"109,335"
10/29/11	2:30 PM	11/6/11	12:00 PM	New Jersey	RFC	natural	125	"197,000"
10/29/11	3:00 PM	11/2/11	8:15 AM	"Mid-Hudson Valley Region, New York"	NPCC	natural	N/A	"145,000"
10/29/11	4:14 PM	11/7/11	4:00 PM	Connecticut; Maine; Massachusetts; New Hampshire; Rhode Island	NPCC	natural	UNK	"1,418,100"
10/29/11	4:14 PM	11/7/11	4:00 PM	Connecticut	NPCC	natural	UNK	"1,418,100"
10/29/11	4:14 PM	11/7/11	4:00 PM	Maine	NPCC	natural	UNK	"1,418,100"
10/29/11	4:14 PM	11/7/11	4:00 PM	Massachusetts	NPCC	natural	UNK	"1,418,100"
10/29/11	4:14 PM	11/7/11	4:00 PM	New Hampshire	NPCC	natural	UNK	"1,418,100"
10/29/11	4:16 PM	11/2/11	9:30 PM	New York City area	NPCC	natural	UNK	"50,000"
10/29/11	8:00 PM	10/31/11	8:00 PM	New Jersey; New York	"NPCC, RFC"	natural	N/A	"74,000"
10/29/11	8:00 PM	10/31/11	8:00 PM	New Jersey	"NPCC, RFC"	natural	N/A	"74,000"
November								
11/4/11	10:46 AM	11/4/11	10:46 AM	"Sweetwater County, Wyoming"	WECC	human attack	0	0
11/13/11	11:30 AM	11/13/11	12:00 PM	"Cate Road, Deerfield, New Hampshire"	NPCC	human attack	0	0
11/14/11	2:24 PM	11/14/11	2:24 PM	"McKee, New Jersey"	RFC	human attack	0	0
11/22/11	11:16 PM	11/22/11	11:16 PM	Indiana	RFC	human attack	0	0
11/30/11	10:00 AM	11/30/11	11:00 AM	"Orchard Substation, Washington"	WECC	human attack	0	0
11/30/11	4:56 PM	12/2/11	10:00 AM	"City of Los Angeles, California"	WECC	natural	UNK	"150,000"
December								
12/1/11	12:45 AM	12/7/11	9:00 PM	Southern California	WECC	natural	UNK	"91,690"
12/1/11	3:29 AM	12/2/11	1:05 PM	Northern California	WECC	natural	300	"100,000"
12/1/11	10:00 AM	12/2/11	1:11 PM	Wasatch Front Area Utah	WECC	natural	UNK	"60,000"
12/2/11	4:15 PM	12/2/11	8:30 PM	Rusk County Texas	TRE	human attack	N/A	N/A
12/5/11	2:00 PM	12/6/11	5:00 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
12/6/11	8:00 AM	12/6/11	8:00 PM	"Bismarck-Mandan, North Dakota"	MRO	deliberate	155	"34,500"
12/6/11	5:38 PM	12/7/11	11:04 AM	"Montague, Michigan"	RFC	human attack	0	0
12/7/11	7:29 PM	12/7/11	10:57 PM	Central Virginia	SERC	natural	240	"60,000"
12/8/11	8:45 AM	12/8/11	4:30 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
12/13/11	3:19 AM	12/14/11	3:19 AM	Clinton County Ohio	RFC	human attack	N/A	0
12/19/11	8:48 AM	12/19/11	4:00 PM	"Croft Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
12/20/11	7:45 AM	12/20/11	8:45 AM	"Sweet Home, Oregon"	WECC	human attack	12	"2,500"
12/20/11	9:30 AM	12/20/11	9:31 AM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
12/21/11	10:30 AM	12/21/11	10:30 AM	"Boise, Idaho"	WECC	human attack	0	0
12/31/11	9:26 PM	12/31/11	9:26 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
								
"1 Source: Submissions of all Electric Emergency Incident and Disturbance Reports (OE-417), http://www.oe.netl.doe.gov/oe417.aspx"								

==> anc/datasets/EIA and OE datasets/OE_2012.txt <==
"OE-417 Electric Emergency and Disturbance (OE-417) Events, 20121"								
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
January  								
1/4/12	12:14 PM	1/4/12	12:14 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
1/5/12	10:35 AM	1/5/12	12:25 PM	"CSWS/AEP West territory, Oklahoma"	SPP	human attack	0	0
1/5/12	10:28 AM	1/5/12	12:25 PM	"Creek County, Oklahoma"	SPP	human attack	N/A	N/A
1/9/12	2:30 PM	1/9/12	3:30 PM	"Watertown, Connecticut"	NPCC	human attack	N/A	N/A
1/9/12	1:36 PM	1/11/12	1:05 AM	Louisiana	SERC	deliberate	150	1
1/10/12	9:30 PM	1/10/12	9:30 PM	"Rusk County, Texas"	TRE	deliberate	N/A	N/A
1/11/12	7:19 AM	1/11/12	9:07 AM	Nevada	WECC	human attack	0	0
1/12/12	8:26 AM	1/12/12	8:26 AM	"Newark, Delaware"	RFC	human attack	0	0
1/13/12	9:20 AM	1/13/12	9:20 AM	"Newark, Delaware"	RFC	human attack	0	0
1/15/12	9:35 AM	1/15/12	9:35 AM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
1/17/12	10:31 AM	1/17/12	5:21 PM	"Austin, Texas"	TRE	human attack	N/A	0
1/19/12	7:00 AM	1/20/12	3:00 PM	"King, Pierce and Thurston Counties, Washington"	WECC	natural	"1,600"	"426,000"
1/24/12	11:22 AM	1/24/12	11:22 AM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
1/27/12	9:40 AM	1/27/12	9:40 AM	"Frederickson Substation, Spanaway, Washington"	WECC	human attack	N/A	N/A
1/29/12	12:45 PM	1/29/12	12:45 PM	"Roosevelt Substation, Tacoma, Washington"	WECC	human attack	N/A	N/A
February								
2/11/12	8:47 AM	2/11/12	10:30 AM	"Lamar, Colorado"	WECC	human attack	0	0
2/11/12	8:55 AM	2/11/12	8:55 AM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
2/13/12	7:02 AM	2/13/12	4:25 PM	"Asheville, North Carolina"	SERC	human attack	N/A	N/A
2/14/12	7:20 PM	2/15/12	4:00 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
2/15/12	5:33 AM	2/15/12	5:30 PM	"Port Orchard, Washington"	WECC	human attack	0	0
2/17/12	3:00 AM	2/17/12	11:33 AM	"Little Rock, Arkansas"	SERC	human attack	UNK	UNK
2/19/12	5:00 PM	2/21/12	7:33 AM	"Kentucky, Virginia, West Virginia"	SERC	natural	UNK	"90,000"
2/19/12	5:00 PM	2/21/12	7:33 AM	Kentucky	SERC	natural	UNK	"90,000"
2/19/12	5:00 PM	2/21/12	7:33 AM	Virginia	SERC	natural	UNK	"90,000"
2/23/12	5:45 AM	2/23/12	3:02 PM	"South East College Station, Texas"	TRE	human attack	0	0
2/23/12	11:12 PM	2/24/12	1:00 AM	"Londonderry, New Hampshire"	NPCC	human attack	0	0
2/24/12	11:24 AM	2/24/12	11:49 AM	"Spanaway, Washington"	WECC	human attack	N/A	N/A
2/28/12	2:59 AM	2/28/12	6:12 AM	"Sacramento, California"	WECC	deliberate	1	1
2/28/12	7:00 AM	2/28/12	7:00 AM	Coos County Oregon	WECC	human attack	UNK	UNK
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
March								
3/2/12	12:37 PM	3/5/12	12:01 PM	Northern Alabama; Southeast Tennessee	SERC	natural	500	UNK
3/2/12	12:37 PM	3/5/12	12:01 PM	Alabama	SERC	natural	500	UNK
3/2/12	1:45 PM	3/2/12	3:30 PM	"Piggott, Arkansas"	SERC	mechanical	N/A	N/A
3/2/12	9:00 PM	3/5/12	4:30 PM	"Southeastern, Michigan"	RFC	natural	371	"130,000"
3/2/12	9:00 PM	3/4/12	5:30 PM	"Lower Peninsula, Michigan"	RFC	natural	50	"140,000"
3/4/12	1:27 AM	3/4/12	6:58 AM	"Prince Georges County, Maryland"	RFC	human attack	N/A	N/A
3/4/12	1:38 PM	3/5/12	11:00 AM	Texas	SERC	human attack	UNK	UNK
3/16/12	4:00 PM	3/16/12	4:00 PM	"New Castle, Delaware"	RFC	human attack	0	0
3/20/12	8:00 AM	3/20/12	1:00 PM	"Houston, Texas"	TRE	natural	N/A	"96,000"
3/23/12	7:34 PM	3/23/12	7:34 PM	"Newark, Delaware"	RFC	human attack	0	0
3/26/12	1:24 PM	3/26/12	1:24 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
3/28/12	10:17 AM	3/28/12	10:17 AM	"Graham, Washington"	WECC	human attack	N/A	N/A
3/29/12	12:01 PM	3/29/12	12:02 PM	"Lansing, Michigan"	RFC	deliberate	UNK	0
3/30/12	11:10 AM	3/30/12	11:30 AM	Vermont	NPCC	human attack	N/A	N/A
April								
4/1/12	8:27 PM	4/3/12	8:28 AM	"Council Bluffs, Iowa"	MRO	human attack	0	0
4/3/12	11:10 AM	4/3/12	11:25 AM	"West Rutland, Vermont"	NPCC	human attack	0	0
4/3/12	3:33 PM	4/3/12	8:25 PM	"Seattle, Washington"	WECC	human attack	0	0
4/4/12	3:32 PM	4/6/12	3:30 PM	"WAPA-SNR Regional Office, California"	WECC	human attack	N/A	N/A
4/7/12	2:35 PM	4/7/12	2:36 PM	"Newark, Delaware"	RFC	human attack	0	0
4/7/12	12:25 PM	4/7/12	12:26 PM	"Newark, Delaware"	RFC	human attack	0	0
4/7/12	9:31 AM	4/7/12	9:32 AM	"Newark, Delaware"	RFC	human attack	0	0
4/11/12	9:00 AM	4/11/12	9:00 AM	"North Attleboro, Massachusetts "	NPCC	human attack	0	0
4/12/12	8:08 AM	4/12/12	4:30 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
4/15/12	7:38 PM	4/15/12	9:26 PM	Georgia	SERC	human attack	UNK	UNK
4/16/12	3:46 PM	4/19/12	2:00 AM	"Southeast, Michigan"	RFC	natural	218	"111,393"
4/17/12	6:11 AM	4/17/12	5:48 PM	"San Diego County, California"	WECC	human attack	0	0
4/19/12	7:53 AM	4/19/12	4:00 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
4/20/12	2:27 PM	4/21/12	4:27 AM	"Metropolitan Houston, Texas"	TRE	natural	N/A	"120,377"
4/21/12	3:02 PM	4/21/12	8:09 PM	"East Bridgewater, Massachusetts"	NPCC	human attack	N/A	N/A
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
April Continued								
4/21/12	8:55 PM	4/23/12	4:30 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
4/23/12	8:11 AM	4/23/12	12:47 PM	Northwest Indiana	RFC	human attack	N/A	N/A
4/23/12	11:56 AM	4/23/12	3:35 PM	"Snohomish County, Washington"	WECC	human attack	N/A	N/A
May								
5/7/12	12:50 PM	5/7/12	2:00 PM	"Williston, Vermont"	NPCC	human attack	0	0
5/7/12	5:45 PM	5/7/12	6:06 PM	Eastern Ohio	RFC	natural	420	1
5/11/12	11:05 AM	5/11/12	11:20 AM	"Lakewood, Washington"	WECC	human attack	N/A	N/A
5/24/12	3:20 PM	5/25/12	5:29 PM	"Tyngsborough, Massachusetts"	NPCC	human attack	UNK	UNK
5/29/12	6:30 PM	5/29/12	7:40 PM	"Alder Dam, Pierce County, Washington"	WECC	human attack	N/A	N/A
5/29/12	8:35 PM	5/31/12	10:00 AM	"Oklahoma City Metro Area, Oklahoma"	SPP	natural	UNK	"112,000"
5/31/12	11:45 PM	6/1/12	4:30 AM	"Columbus, Ohio"	RFC	human attack	0	0
June								
6/2/12	7:30 AM	6/2/12	11:35 AM	"San Francisco, California"	WECC	human attack	N/A	N/A
6/6/12	8:00 AM	6/6/12	8:00 AM	"Delhi, New York"	NPCC	human attack	N/A	N/A
6/6/12	12:37 PM	6/6/12	12:37 PM	"Columbia Heights, NW, DC"	RFC	human attack	0	0
6/8/12	5:20 PM	6/8/12	5:25 PM	"Denver Metro Area, Colorado"	WECC	deliberate	120	"30,379"
6/11/12	7:50 PM	6/12/12	3:00 PM	North/Central Alabama; North/Central Georgia	SERC	natural	368	"110,591"
6/11/12	7:50 PM	6/12/12	3:00 PM	Alabama	SERC	natural	368	"110,591"
6/12/12	3:57 PM	6/14/12	4:57 AM	"Houston, Texas"	TRE	natural	920	"175,000"
6/13/12	4:55 PM	6/13/12	10:09 PM	"San Juan County, New Mexico"	WECC	human attack	0	0
6/19/12	4:30 AM	6/20/12	11:00 PM	"Minneapolis/St. Paul, Minnesota"	MRO	natural	UNK	"68,200"
6/19/12	5:30 AM	6/21/12	5:30 AM	CAISO Territory California	WECC	mechanical	UNK	UNK
6/23/12	6:57 PM	6/23/12	7:28 PM	"North Shore, Massachusetts"	NPCC	deliberate	51	"29,250"
6/25/12	4:04 PM	6/26/12	1:45 PM	Central Virginia	SERC	natural	600	"190,000"
6/29/12	10:45 AM	6/29/12	10:45 AM	"New Castle, Delaware"	RFC	human attack	0	0
6/29/12	12:10 PM	6/29/12	5:02 PM	Puerto Rico	N/A	mechanical	"1,800"	"900,000"
6/29/12	2:10 PM	7/4/12	6:00 PM	"Dayton, Ohio"	RFC	natural	500	"175,000"
6/29/12	4:00 PM	7/2/12	4:00 PM	Indiana; Michigan; Ohio; West Virginia	RFC	natural	UNK	"1,355,919"
6/29/12	4:00 PM	7/2/12	4:00 PM	Indiana	RFC	natural	UNK	"1,355,919"
6/29/12	4:00 PM	7/2/12	4:00 PM	Michigan	RFC	natural	UNK	"1,355,919"
6/29/12	4:00 PM	7/2/12	4:00 PM	Ohio	RFC	natural	UNK	"1,355,919"
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
June Continued								
6/29/12	4:00 PM	6/29/12	9:00 PM	"Eastern, Arkansas"	SERC	deliberate	45	"7,935"
6/29/12	5:15 PM	7/2/12	11:59 PM	Eastern Indiana; Northern Kentucky; Greater Cincinnati area Ohio	RFC	natural	"2,946"	"4,645,572"
6/29/12	5:15 PM	7/2/12	11:59 PM	Indiana	RFC	natural	"2,946"	"4,645,572"
6/29/12	5:15 PM	7/2/12	11:59 PM	Kentucky	RFC	natural	"2,946"	"4,645,572"
6/29/12	6:24 PM	7/6/12	10:00 AM	West Virginia	RFC	natural	700	"265,000"
6/29/12	7:00 PM	7/7/12	7:43 PM	Maryland; West Virginia	RFC	natural	UNK	"145,000"
6/29/12	7:00 PM	7/7/12	7:43 PM	Maryland	RFC	natural	UNK	"145,000"
6/29/12	10:15 PM	7/5/12	12:52 PM	"Montgomery and Prince Georges Counties, Maryland; District of Columbia"	RFC	natural	"3,000"	"425,000"
6/29/12	10:29 PM	7/4/12	3:36 PM	Virginia	SERC	natural	"5,000"	"880,000"
6/29/12	10:43 PM	7/5/12	11:50 AM	"Greater Baltimore area, Maryland"	RFC	natural	"1,465"	"600,000"
6/29/12	11:30 PM	6/30/12	2:00 AM	Northeast Illinois	RFC	natural	UNK	"109,000"
6/30/12	1:00 AM	7/3/12	1:00 AM	Delaware; Maryland	RFC	natural	0	"86,390"
6/30/12	1:00 AM	7/3/12	1:00 AM	Delaware	RFC	natural	0	"86,390"
6/30/12	1:15 AM	7/7/12	5:33 PM	Atlantic City Electric Service Territory New Jersey	RFC	natural	UNK	"205,000"
6/30/12	3:00 PM	7/2/12	12:00 PM	Northeast Tennessee	SERC	deliberate	UNK	UNK
6/30/12	10:30 PM	7/2/12	8:11 AM	"Calvert, Charles, St. Mary's, Prince Georges Counties Maryland"	RFC	natural	354	"60,000"
July								
7/1/12	1:00 PM	7/3/12	3:00 PM	Illinois	RFC	natural	Unknown	"320,000"
7/1/12	4:47 PM	7/1/12	11:00 PM	"Tarboro, North Carolina"	SERC	natural	48	"6,100"
7/1/12	5:45 PM	7/1/12	10:15 PM	"Northern, Central and Eastern North Carolina"	SERC	natural	Unknown	"69,106"
7/5/12	12:00 AM	7/6/12	8:30 PM	Lower Peninsula Michigan	RFC	natural	Unknown	"111,000"
7/5/12	7:00 PM	7/6/12	4:00 PM	Northeast Tennessee	SERC	natural	N/A	"50,001"
7/6/12	3:05 PM	7/6/12	3:06 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
7/7/12	4:00 AM	7/10/12	4:00 AM	CAISO California	WECC	mechanical	Unknown	0
7/7/12	6:06 AM	7/9/12	11:00 PM	"Lower Valley, Central, Susquehanna Regions Pennsylvania"	RFC	natural	N/A	"64,500"
7/7/12	6:00 PM	7/9/12	7:01 PM	Central and Northern New Jersey	RFC	natural	N/A	"95,400"
7/9/12	12:15 PM	7/9/12	4:14 PM	"Alberta, Canada"	WECC	Energy Deficiency Alert	9896	Unknown
7/16/12	11:27 AM	7/16/12	12:29 PM	"Little Rock, Arkansas"	SPP	deliberate	N/A	N/A
7/18/12	2:16 PM	7/19/12	11:58 PM	"Southeast Ohio, Northern Kentucky, Southern Indiana"	RFC	natural	480	"103,000"
7/18/12	2:16 PM	7/19/12	11:58 PM	Ohio	RFC	natural	480	"103,000"
7/18/12	2:16 PM	7/19/12	11:58 PM	Kentucky	RFC	natural	480	"103,000"
7/18/12	4:20 PM	7/18/12	7:05 PM	Eastern Ohio	RFC	natural	Unknown	"67,000"
7/18/12	11:00 PM	7/19/12	6:00 AM	Northern Illinois	RFC	natural	Unknown	"181,000"
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
July Continued								
7/19/12	10:30 AM	7/31/12	11:00 AM	"Niagara County, New York"	NPCC	mechanical	675	Unknown
7/19/12	12:32 PM	7/19/12	12:33 PM	"Newark, Delaware"	RFC	human attack	N/A	N/A
7/21/12	2:19 AM	7/21/12	5:20 AM	"City of Lubbock, Texas"	SPP	natural	220	"70,000"
7/24/12	7:01 AM	7/24/12	4:30 PM	Northern Indiana	RFC	natural	N/A	"82,621"
7/24/12	7:30 AM	7/24/12	10:00 PM	Northern Illinois	RFC	natural	Unknown	"330,000"
7/26/12	6:14 PM	7/27/12	6:14 PM	Western Pennsylvania	RFC	natural	N/A	"65,112"
7/26/12	6:21 PM	7/28/12	11:30 PM	North/Central Pennsylvania	RFC	natural	N/A	"65,000"
7/26/12	6:30 PM	7/27/12	5:22 PM	Eastern Ohio	RFC	natural	Unknown	"57,054"
7/27/12	5:19 PM	7/28/12	5:19 PM	Central Indiana	RFC	natural	Unknown	"52,702"
August								
8/1/12	12:00 PM	8/1/12	12:00 PM	"Oklahoma, Arkansas"	SPP	deliberate	Unknown	Unknown
8/4/12	3:55 AM	8/4/12	4:21 AM	"Temblor Substation in McKittrick, California"	WECC	deliberate	5	127
8/4/12	4:00 AM	8/4/12	7:20 AM	Northern Indiana	RFC	natural	N/A	"61,413"
8/4/12	5:30 PM	8/5/12	12:10 PM	Northeast Illinois	RFC	natural	Unknown	"325,000"
8/11/12	12:45 PM	8/11/12	5:00 PM	"Tacoma, Washington"	WECC	human attack	N/A	N/A
8/13/12	1:15 PM	8/13/12	1:15 PM	"Knoxville, Tennessee"	SERC	human attack	Unknown	Unknown
8/13/12	3:52 PM	8/13/12	7:44 PM	CFE (Mexico & U.S.)	WECC	natural	655	Unknown
8/16/12	1:13 PM	8/16/12	1:13 PM	Northern Indiana	RFC	human attack	0	0
8/19/12	8:42 AM	8/19/12	12:08 PM	"El Paso, Texas"	WECC	human attack	12	"3,314"
8/26/12	10:04 PM	8/27/12	2:04 AM	Florida	FRCC	natural	N/A	"440,000"
8/28/12	6:00 AM	9/4/12	8:00 AM	"Arkansas, Louisiana, Mississippi"	SERC	natural	Unknown	"770,000"
8/28/12	6:00 AM	9/4/12	8:00 AM	Arkansas	SERC	natural	Unknown	"770,000"
8/28/12	6:00 AM	9/4/12	8:00 AM	Louisiana	SERC	natural	Unknown	"770,000"
8/29/12	6:53 AM	8/30/12	2:00 PM	Louisiana	SERC	natural	150	"68,018"
8/29/12	9:00 AM	8/31/12	12:00 PM	Louisiana	SERC	natural	300	"50,000"
8/29/12	9:48 AM	8/31/12	12:55 PM	Louisiana	SPP	natural	Unknown	"95,000"
September								
9/5/12	10:56 AM	9/5/12	11:27 AM	"Alberta, Canada"	WECC	deliberate	0	0
9/6/12	4:45 AM	Ongoing	Ongoing	"Oroville, California"	WECC	mechanical	N/A	N/A
9/7/12	9:30 PM	9/8/12	1:00 AM	Arkansas	SERC	natural	UNK 	"64,951"
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
September Continued								
9/8/12	3:40 PM	9/8/12	6:45 PM	"Prince George's County, Montgomery County Maryland; D.C."	RFC	natural	UNK	"65,000"
9/8/12	3:53 PM	9/9/12	7:46 PM	Virginia	SERC	natural	475	"119,000"
9/11/12	1:00 PM	9/11/12	1:58 PM	"Alberta, Canada"	WECC	deliberate	0	0
9/24/12	12:00 AM	9/25/12	12:00 AM	"Brighton, Maryland"	RFC	human attack	0	0
9/26/12	9:16 PM	9/26/12	10:18 PM	Puerto Rico	N/A	deliberate	600	"371,526"
October								
10/5/12	5:30 PM	10/5/12	5:50 PM	"Greater Sacramento, California"	WECC	human attack	N/A	N/A
10/9/12	12:00 AM	10/9/12	12:01 AM	"Seat Pleasant, Maryland"	RFC	human attack	0	0
10/11/12	12:00 AM	10/11/12	12:01 AM	"Seat Pleasant, Maryland"	RFC	human attack	0	0
10/14/12	10:36 AM	10/14/12	10:50 AM	Northern California	WECC	deliberate	3	"2,035"
10/15/12	2:15 PM	10/15/12	2:16 PM	Southeast Vermont	NPCC	human attack	0	0
10/22/12	12:00 AM	10/22/12	12:01 AM	"Norbeck, Maryland"	RFC	human attack	0	0
10/23/12	9:10 AM	10/23/12	9:16 AM	"Crawfordsville, Indiana"	RFC	Transmission System Interruption	49	"9,800"
10/24/12	12:00 AM	10/24/12	12:01 AM	"Kingswood, Maryland"	RFC	human attack	0	0
10/24/12	12:00 AM	10/24/12	12:01 AM	"Brighton, Maryland"	RFC	human attack	0	0
10/24/12	3:15 PM	10/24/12	3:16 PM	"Frankford, Delaware"	RFC	human attack	0	0
10/25/12	12:00 AM	10/25/12	12:01 AM	"West Lanham, Maryland"	RFC	human attack	N/A	N/A
10/25/12	2:39 PM	10/25/12	6:00 PM	"Pueblo, Colorado"	WECC	human attack	0	0
10/25/12	6:51 PM	10/25/12	7:30 PM	"Newark, Delaware"	RFC	human attack	0	0
10/29/12	12:00 AM	11/9/12	11:59 PM	West Virginia	RFC	natural	0	"208,000"
10/29/12	8:00 AM	11/4/12	11:00 PM	New Jersey	RFC	natural	Unknown	Unknown
10/29/12	9:00 AM	10/29/12	9:01 AM	"LaGrande, Washington"	WECC	human attack	0	0
10/29/12	9:00 AM	11/2/12	6:00 PM	"Delaware, Maryland"	RFC	natural	Unknown	"70,000"
10/29/12	12:00 PM	11/4/12	11:00 PM	New Jersey	RFC	natural	Unknown	"217,000"
10/29/12	1:00 PM	11/12/12	2:00 PM	"Long Island, New York"	NPCC	natural	0	"632,816"
10/29/12	2:40 PM	10/30/12	6:16 PM	"Boston, Southeast Massachusetts"	NPCC	natural	Unknown	"50,000"
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
October Continued								
10/29/12	2:45 PM	11/1/12	1:30 AM	Eastern Massachusetts	NPCC	natural	Unknown	"50,000"
10/29/12	3:00 PM	10/29/12	3:01 PM	"Las Vegas, Nevada"	WECC	human attack	N/A	N/A
10/29/12	3:15 PM	11/4/12	8:00 PM	"Connecticut, Western Massachusetts"	NPCC	natural	0	"649,075"
10/29/12	4:00 PM	11/7/12	11:48 PM	Eastern Pennsylvania	RFC	natural	0	"270,000"
10/29/12	4:00 PM	11/8/12	5:08 PM	Maryland; West Virginia	RFC	natural	Unknown	"150,000"
10/29/12	4:00 PM	11/8/12	5:08 PM	Maryland	RFC	natural	Unknown	"150,000"
10/29/12	4:00 PM	11/5/12	11:59 PM	Greater Cleveland Ohio	RFC	natural	0	"346,000"
10/29/12	4:01 PM	11/8/12	7:00 PM	"Greater New York City, New York"	NPCC	natural	0	"818,000"
10/29/12	4:03 PM	11/6/12	12:00 PM	New Jersey	NPCC	natural	Unknown	"50,000"
10/29/12	4:45 PM	10/31/12	11:00 AM	New Hampshire	NPCC	natural	N/A	"50,000"
10/29/12	5:13 PM	10/31/12	11:00 AM	Greater Baltimore Maryland	RFC	natural	0	"219,000"
10/29/12	5:30 PM	11/6/12	12:00 AM	Greater Philadelphia Pennsylvania	RFC	natural	Unknown	"850,000"
10/29/12	6:11 PM	11/4/12	10:50 PM	Central Pennsylvania	RFC	natural	Unknown	"400,000"
10/29/12	6:12 PM	10/30/12	7:35 PM	Virginia	RFC	natural	520	"156,000"
10/29/12	6:46 PM	11/3/12	10:45 AM	Southeast New York; New Jersey	NPCC; RFC	natural	Unknown	"200,000"
10/29/12	6:46 PM	11/3/12	10:45 AM	New York	NPCC; RFC	natural	Unknown	"200,000"
10/29/12	6:48 PM	11/4/12	11:36 AM	New York	NP	natural	Unknown	"371,000"
10/29/12	7:00 PM	11/2/12	5:00 AM	Indiana; Kentucky; Michigan; Ohio	RFC; SERC	natural	Unknown	"173,273"
10/29/12	7:00 PM	11/2/12	5:00 AM	Indiana	RFC; SERC	natural	Unknown	"173,273"
10/29/12	7:00 PM	11/2/12	5:00 AM	Kentucky	RFC; SERC	natural	Unknown	"173,273"
10/29/12	7:00 PM	11/2/12	5:00 AM	Michigan	RFC; SERC	natural	Unknown	"173,273"
10/29/12	7:15 PM	10/30/12	3:02 PM	Southeast and Seacoast Maine	NPCC	natural	Unknown	"50,000"
10/30/12	12:00 AM	10/30/12	12:02 AM	"Hyattsville, Maryland"	RFC	human attack	0	0
10/30/12	2:00 AM	11/1/12	10:00 PM	Greater Detroit Michigan	RFC	natural	Unknown	"133,777"
10/30/12	1:20 PM	10/30/12	1:25 PM	"Fitzwilliam, New Hampshire"	NPCC	human attack	0	0
10/30/12	3:00 PM	10/30/12	3:01 PM	"Pueblo, Colorado"	WECC	human attack	Unknown	Unknown
November								
11/2/12	9:30 AM	11/2/12	12:10 PM	"Concord, Vermont"	NPCC	human attack	0	0
11/7/12	2:21 PM	11/7/12	2:48 PM	New Hampshire	NPCC	human attack	0	0
11/8/12	9:34 AM	11/8/12	9:35 AM	"Bishopville, Maryland"	RFC	human attack	0	0
11/15/12	5:38 AM	11/15/12	5:39 AM	Southeast Massachusetts	NPCC	human attack	0	0
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
November Continued								
11/15/12	9:09 PM	11/15/12	9:26 PM	Iowa; Michigan	MRO	human attack	Unknown	Unknown
11/15/12	9:09 PM	11/15/12	9:26 PM	Iowa	MRO	human attack	Unknown	Unknown
11/17/12	10:00 AM	11/18/12	10:00 AM	"Comanche Peak, Texas"	TRE	mechanical	"1,231"	0
11/21/12	2:50 PM	11/21/12	2:51 PM	"Bethany Beach, Delaware"	RFC	human attack	N/A	N/A
11/26/12	12:37 PM	11/26/12	12:38 PM	"Frankfort, Delaware"	RFC	human attack	0	0
11/26/12	3:07 PM	11/26/12	3:08 PM	"Georgetown, Delaware"	RFC	human attack	N/A	N/A
11/27/12	1:07 PM	11/27/12	1:40 PM	New Hampshire	NPCC	human attack	0	0
December								
12/2/12	5:20 AM	12/4/12	9:00 AM	Northern California	WECC	natural	250	"125,000"
12/3/12	12:02 PM	12/3/12	12:30 PM	"Tacoma, Washington"	WECC	human attack	0	0
12/6/12	9:18 PM	12/6/12	9:31 PM	"Greater San Jose, California"	WECC	deliberate	390	Unknown
12/17/12	6:55 AM	12/17/12	7:00 AM	"Tacoma, Washington"	WECC	human attack	0	0
12/25/12	12:45 AM	12/28/12	4:15 PM	Arkansas; Louisiana; Mississippi; Texas 	SPP	natural	Unknown	"242,509"
12/25/12	12:45 AM	12/28/12	4:15 PM	Arkansas	SPP	natural	Unknown	"242,509"
12/25/12	12:45 AM	12/28/12	4:15 PM	Louisiana	SPP	natural	Unknown	"242,509"
12/25/12	12:45 AM	12/28/12	4:15 PM	Mississippi	SPP	natural	Unknown	"242,509"
12/25/12	9:28 AM	12/26/12	4:28 PM	"Houston, Texas"	TRE	natural	294	"262,000"
12/26/12	2:50 PM	12/26/12	7:40 PM	"Stantonsburg, North Carolina"	SERC	natural	3	"1,200"
12/31/12	2:21 PM	12/31/12	4:30 PM	North Carolina	SERC	Transmission Interruption	40	"12,000"
"1 Source: Submissions of all Electric Emergency Incident and Disturbance Reports (OE-417), http://www.oe.netl.doe.gov/oe417.aspx"								

==> anc/datasets/EIA and OE datasets/OE_2013.txt <==
"OE-417 Electric Emergency and Disturbance (OE-417) Events, 20131"								
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
January  								
1/7/13	10:43 AM	1/7/13	10:43 AM	"Denton, Maryland"	RFC	human attack	Unknown	Unknown
1/16/13	2:25 PM	1/16/13	2:25 PM	"Denton, Maryland"	RFC	human attack	Unknown	Unknown
1/16/13	4:45 PM	1/16/13	7:26 PM	"San Juan County, New Mexico"	WECC	human attack	0	0
1/16/13	7:41 AM	1/17/13	10:58 AM	"Webster County, Iowa"	MRO	human attack	N/A	N/A
1/17/13	6:07 PM	1/20/13	7:30 PM	"Southwest Virginia, Southern West Virginia"	RFC	natural	Unknown	"127,000"
1/17/13	6:07 PM	1/20/13	7:30 PM	Virginia	RFC	natural	Unknown	"127,000"
1/17/13	7:02 PM	1/19/13	6:00 PM	Northeast Tennessee	SERC	natural	Unknown	"80,000"
1/17/13	8:35 PM	1/17/13	9:20 PM	"Elizabeth City, North Carolina"	SERC	Distribution Interruption	40	"12,000"
1/20/13	3:30 AM	1/23/13	6:15 AM	Southeastern Michigan	RFC	natural	Unknown	"146,500"
1/28/13	4:46 PM	1/28/13	6:00 PM	"Tacoma Narrows Crossing, Washington"	WECC	human attack	Unknown	Unknown
1/31/13	3:05 AM	1/31/13	4:48 AM	Central and Eastern Virginia	SERC	natural	188	"119,000"
1/31/13	6:30 AM	1/31/13	10:00 AM	Connecticut	NPCC	natural	75	"75,000"
February  								
2/2/13	9:15 PM	2/2/13	10:15 PM	"El Paso, New Mexico"	WECC	human attack	N/A	N/A
2/7/13	8:32 AM	2/7/13	9:47 AM	"Cincinnati, Ohio"	RFC	human attack	Unknown	0
2/8/13	11:38 AM	2/8/13	2:17 PM	District of Columbia; Prince George's County Maryland	RFC	mechanical	140	"52,000"
2/8/13	8:00 PM	2/11/13	8:30 PM	Central and eastern Massachusetts; Rhode Island	NPCC	natural	N/A	"50,000"
2/8/13	8:00 PM	2/11/13	8:30 PM	Massachusetts	NPCC	natural	N/A	"50,000"
2/8/13	8:55 PM	2/12/13	4:00 AM	Boston area and Southeast Massachusetts	NPCC	natural	Unknown	"50,000"
2/9/13	8:30 AM	2/9/13	3:00 PM	"El Paso, New Mexico"	WECC	human attack	Unknown	Unknown
2/10/13	7:46 PM	2/10/13	8:15 PM	Puerto Rico	N/A	deliberate	350	Unknown
2/13/13	9:30 AM	2/13/13	9:30 AM	"Fort Washington, Maryland"	RFC	human attack	1	1
2/13/13	5:39 PM	2/15/13	5:50 PM	Eastern Massachusetts	NPCC	mechanical	1	1
2/15/13	12:00 AM	2/15/13	12:01 AM	"Tuxedo, Maryland"	RFC	human attack	N/A	N/A
2/16/13	7:54 AM	2/16/13	7:54 AM	Prince George's County Maryland	RFC	human attack	1	1
2/19/13	4:01 PM	2/20/13	12:55 PM	"Stockton, California"	WECC	deliberate	"13,850"	"6,810"
2/21/13	11:00 AM	2/21/13	11:30 AM	"Las Cruces, New Mexico"	WECC	human attack	Unknown	Unknown
2/26/13	1:00 PM	3/1/13	10:00 AM	Northern Missouri	SERC	natural	Unknown	"56,444"
March								
3/3/13	6:39 AM	3/3/13	10:29 AM	"Merced County, California"	WECC	Transmission System Interruption	300	"58,850"
3/3/13	4:27 PM	3/3/13	6:20 PM	"Tacoma Park, Maryland"	RFC	human attack	Unknown	Unknown
3/4/13	9:49 AM	3/4/13	10:00 PM	Metropolitan area Puerto Rico	N/A	mechanical	Unknown	Unknown
3/6/13	8:22 AM	3/7/13	10:27 AM	Northwest Virginia	SERC	natural	400	"233,000"
3/18/13	5:21 AM	3/18/13	5:41 AM	Systemwide Puerto Rico	N/A	deliberate	350	"262,937"
3/18/13	5:50 PM	3/18/13	6:07 PM	Northeast Florida	FRCC	human attack	0	0
3/18/13	7:30 PM	3/20/13	2:30 PM	North/Central Alabama; Georgia	SERC	natural	800	"240,000"
3/18/13	7:30 PM	3/20/13	2:30 PM	Alabama	SERC	natural	800	"240,000"
3/23/13	7:00 AM	3/23/13	9:00 AM	Connecticut	NPCC	human attack	Unknown	Unknown
3/27/13	10:25 AM	3/27/13	12:19 PM	Western Massachusetts	NPCC	human attack	Unknown	Unknown
3/28/13	1:01 PM	3/28/13	1:02 PM	"Wilmington, Delaware"	RFC	human attack	Unknown	Unknown
3/29/13	10:16 AM	3/29/13	10:17 AM	Maryland	RFC	human attack	Unknown	Unknown
April								
4/1/13	8:40 AM	4/1/13	8:41 AM	Connecticut	NPCC	human attack	Unknown	Unknown
4/3/13	11:05 AM	4/3/13	2:00 PM	"Colorado Springs, Colorado"	WECC	human attack	0	0
4/9/13	11:30 AM	4/9/13	11:31 AM	"Delaware City, Delaware"	RFC	human attack	N/A	N/A
4/16/13	1:47 AM	4/18/13	3:25 PM	California	WECC	human attack	N/A	0
4/17/13	3:36 PM	4/17/13	4:53 PM	"Colbert Steam Plant in Cherokee, Alabama"	SERC	human attack	Unknown	Unknown
4/18/13	3:00 PM	4/21/13	3:30 AM	"Southeast Michigan, Michigan"	RFC	natural	Unknown	"99,188"
4/21/13	2:11 AM	4/21/13	12:30 PM	East Tennessee	SERC	human attack	N/A	N/A
4/23/13	11:00 AM	4/23/13	11:01 AM	"Newark, Delaware"	RFC	human attack	Unknown	Unknown
4/23/13	12:49 AM	4/23/13	4:04 AM	"South of Humboldt, California"	WECC	deliberate	80	1
4/25/13	4:00 PM	4/26/13	10:55 AM	"Sunol, California"	WECC	human attack	0	0
May								
5/1/13	9:22 AM	5/1/13	9:24 AM	Northeast Colorado 	WECC	deliberate	123	"35,230"
5/2/13	6:52 AM	5/2/13	10:07 AM	Unknown	WECC	deliberate	Unknown	Unknown
5/9/13	1:21 PM	5/9/13	4:21 PM	"Alberta, Canada; Washington State"	WECC	deliberate	Unknown	Unknown
5/13/13	12:52 PM	Ongoing	Ongoing	Central California	WECC	mechanical	176	Unknown
5/14/13	12:01 AM	5/14/13	1:59 PM	"Portland, Oregon"	WECC	human attack	N/A	N/A
5/14/13	10:25 AM	5/14/13	11:42 AM	New Hampshire	NPCC	human attack	N/A	N/A
5/15/13	2:11 PM	5/15/13	2:12 PM	"Wilmington, Delaware"	RFC	human attack	Unknown	Unknown
5/17/13	8:35 AM	5/17/13	8:36 AM	"Newcastle, Delaware"	RFC	human attack	Unknown	Unknown
5/20/13	3:00 PM	5/22/13	5:00 PM	"Moore, Oklahoma"	SPP	natural	Unknown	"41,306"
5/20/13	5:22 PM	5/20/13	9:09 PM	Gonzales Area Louisiana	SERC	deliberate	103	"21,800"
5/22/13	10:51 AM	5/22/13	10:57 AM	System wide Puerto Rico	N/A	deliberate	280	"197,287"
5/28/13	1:00 PM	5/28/13	6:00 PM	Maine	NPCC	human attack	None	None
5/29/13	12:00 AM	5/29/13	12:02 AM	"Henrico County, Virginia"	SERC	human attack	Unknown	Unknown
5/29/13	8:58 PM	5/31/13	2:53 PM	Central and Eastern New York	NPCC	natural	Unknown	"61,795"
5/29/13	9:52 AM	5/29/13	9:53 AM	"Wilmington, Delaware"	RFC	human attack	N/A	N/A
5/30/13	10:15 AM	5/30/13	10:16 AM	"Saranac, New York"	NPCC	human attack	N/A	N/A
5/31/13	1:00 AM	5/31/13	1:30 AM	"Maumelle, Arkansas"	SPP	natural	N/A	N/A
5/31/13	6:00 PM	6/4/13	10:30 AM	"El Reno, S. Oklahoma City, Oklahoma"	SPP	natural	Unknown	"127,000"
5/31/13	7:07 PM	6/1/13	2:15 PM	"Southeast Kansas, Northeast Oklahoma"	MRO	Transmission System Interruption	102	"6,300"
5/31/13	7:07 PM	6/1/13	2:15 PM	Kansas	MRO	Transmission System Interruption	102	"6,300"
5/31/13	7:30 PM	6/1/13	8:00 PM	St. Louis Metro Area Missouri	SERC	natural	Unknown	"100,000"
June								
6/3/13	12:50 PM	6/3/13	1:36 PM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Alabama	SERC	natural	550	"165,798"
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Georgia	SERC	natural	550	"165,798"
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Illinois	SERC	natural	550	"165,798"
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Mississippi	SERC	natural	550	"165,798"
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Tennessee	SERC	natural	550	"165,798"
6/13/13	8:47 PM	6/14/13	10:47 PM	Southern Company Territory Virginia	SERC	natural	550	"165,798"
6/13/13	3:30 PM	6/13/13	4:00 PM	District of Columbia; Maryland	RFC	natural	700	"40,000"
6/13/13	4:08 PM	6/14/13	5:16 PM	"Richmond Metro area, Virginia"	SERC	natural	900	"283,000"
6/13/13	1:17 PM	6/14/13	5:35 PM	Western Piedmont North Carolina	SERC	natural	"1,000"	"175,000"
6/13/13	5:45 PM	6/14/13	6:30 PM	Central and Eastern North Carolina	SERC	natural	Unknown	"53,000"
6/13/13	3:20 PM	6/14/13	9:10 PM	Ohio; Virginia; West Virginia	RFC; SERC	natural	Unknown	"90,247"
6/13/13	3:20 PM	6/14/13	9:10 PM	Ohio	RFC; SERC	natural	Unknown	"90,247"
6/13/13	3:20 PM	6/14/13	9:10 PM	Virginia	RFC; SERC	natural	Unknown	"90,247"
6/17/13	4:17 PM	6/17/13	6:49 PM	Hillsborough County Florida	FRCC	deliberate	180	37
6/18/13	3:51 PM	6/18/13	4:23 PM	Wyoming	WECC	deliberate	6	Unknown
6/19/13	7:57 PM	6/19/13	8:09 PM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
6/20/13	6:00 PM	6/21/13	10:00 AM	"Richie Station (No. 123), Maryland"	RFC	human attack	Unknown	Unknown
6/21/13	8:31 AM	10/30/13	2:09 PM	"Michigan, Iowa"	MRO	human attack	Unknown	Unknown
6/21/13	7:40 AM	6/21/13	12:14 PM	Pahrump Nevada	WECC	human attack	Unknown	"1,100"
6/21/13	3:00 AM	6/26/13	12:00 PM	Minnesota	MRO	natural	Unknown	"193,000"
6/21/13	11:14 PM	6/21/13	11:15 PM	New Castle Delaware	RFC	human attack	Unknown	Unknown
6/21/13	5:39 PM	6/24/13	6:00 AM	Minneapolis/St. Paul area Minnesota	MRO	natural	Unknown	"400,000"
6/22/13	4:12 PM	6/22/13	5:45 PM	Eastern Montana	WECC	human attack	Unknown	Unknown
6/22/13	4:59 AM	6/22/13	9:28 PM	Medford Oregon	WECC	human attack	N/A	N/A
6/23/13	9:20 PM	6/24/13	1:35 AM	Central Coast California	WECC	natural	Unknown	"148,000"
6/24/13	7:30 PM	6/25/13	5:46 PM	Illinois	RFC	natural	Unknown	"283,451"
6/24/13	7:30 PM	6/26/13	5:00 PM	Indiana	RFC	natural	Unknown	"86,615"
6/27/13	5:00 PM	6/28/13	12:00 AM	South Eastern Michigan	RFC	natural	Unknown	"138,000"
6/27/13	1:10 AM	6/27/13	2:45 AM	"Richie Substation,Seat Pleasant, Maryland"	RFC	human attack	Unknown	Unknown
6/28/13	6:02 PM	6/28/13	8:46 PM	"Los Angeles and Orange Counties, California"	WECC	mechanical	240	"65,255"
6/28/13	1:00 PM	6/28/13	1:01 PM	Vermont	NPCC	human attack	Unknown	Unknown
6/28/13	5:14 PM	6/28/13	5:15 PM	New Castle Delaware	RFC	human attack	Unknown	Unknown
July								
7/2/13	2:20 PM	7/5/13	3:30 PM	"Alberta, Canada"	WECC	deliberate	200	Unknown
7/3/13	9:34 AM	7/3/13	10:52 AM	Sacramento California	WECC	human attack	0	0
7/3/13	12:04 PM	7/3/13	12:48 PM	System-wide Puerto Rico	N/A	deliberate	480	"393,000"
7/5/13	12:05 AM	7/5/13	1:51 AM	California	WECC	human attack	Unknown	"2,500"
7/10/13	2:30 PM	7/10/13	2:45 PM	"Boston, Massachusetts"	NPCC	human attack	0	0
7/10/13	5:30 PM	7/11/13	8:00 PM	AEP Ohio Power Footprint	RFC	natural	N/A	"122,314"
7/11/13	11:20 PM	7/14/13	3:22 PM	Arizona	WECC	human attack	455	Unknown
7/12/13	10:00 AM	7/12/13	10:01 AM	Washington	WECC	human attack	Unknown	Unknown
7/17/13	3:30 PM	7/19/13	6:45 AM	"Holtsville, New York"	NPCC	mechanical	417	Unknown
7/18/13	3:15 AM	7/18/13	3:59 AM	Utah	WECC	human attack	N/A	N/A
7/18/13	11:30 AM	7/19/13	5:30 PM	Upstate New York	NPCC	natural	Unknown	Unknown
7/18/13	11:45 PM	7/19/13	10:05 AM	Southern Orange County California	WECC	mechanical	200	"123,000"
7/19/13	6:00 PM	7/20/13	9:00 AM	Michigan	RFC	natural	Unknown	"156,627"
7/19/13	10:30 PM	7/21/13	8:00 PM	New York	NPCC	natural	Unknown	"74,300"
7/22/13	7:00 AM	7/22/13	3:00 PM	California	WECC	human attack	Unknown	Unknown
7/23/13	11:38 PM	7/25/13	4:30 AM	"Tulsa, Oklahoma"	SPP	natural	500	"92,748"
7/25/13	1:10 PM	7/25/13	1:15 PM	"Polk Substation, Tacoma Washington"	WECC	human attack	N/A	N/A
August								
8/1/13	11:00 AM	8/1/13	4:00 PM	"Newburgh, New York"	NPCC	human attack	N/A	N/A
8/1/13	6:54 PM	8/1/13	7:37 PM	Western British Columbia	WECC	deliberate	420	Unknown
8/1/13	11:19 PM	8/2/13	12:49 AM	Daytona Beach Florida	FRCC	deliberate	297	"104,498"
8/4/13	3:00 AM	8/4/13	4:00 AM	Utah	WECC	human attack	N/A	N/A
8/5/13	6:35 PM	8/5/13	6:45 PM	"Vancouver, British Columbia"	WECC	natural	Unknown	Unknown
8/6/13	4:00 PM	8/6/13	5:32 PM	"Holloman Air Force Base, New Mexico"	WECC	human attack	Unknown	Unknown
8/7/13	7:30 AM	8/7/13	9:14 AM	"Green Bay, Wisconsin"	MRO	mechanical	Unknown	Unknown
8/7/13	2:30 PM	8/8/13	1:00 PM	"Arlington, Oregon"	WECC	human attack	Unknown	Unknown
8/7/13	12:15 AM	8/7/13	9:27 PM	Eastern Central Wisconsin	MRO	natural	220	"51,160"
8/12/13	11:55 AM	8/12/13	11:59 AM	"Portland, Oregon"	WECC	human attack	Unknown	Unknown
8/16/13	4:58 PM	8/17/13	11:58 PM	Houston Service Area Texas	TRE	natural	Unknown	"219,681"
8/19/13	7:06 PM	8/20/13	6:02 AM	Central California	WECC	natural	685	"124,000"
8/21/13	2:00 PM	8/21/13	2:01 PM	"Cabot, Arkansas"	SERC	human attack	N/A	N/A
8/22/13	8:40 AM	8/22/13	11:49 AM	"Gila River, Arizona"	WECC	human attack	N/A	N/A
8/22/13	12:55 PM	8/22/13	2:45 PM	"New Castle, Delaware"	RFC	human attack	Unknown	Unknown
8/23/13	7:30 AM	8/23/13	7:31 AM	"New Castle, Delaware"	RFC	human attack	Unknown	N/A
8/26/13	8:15 PM	8/26/13	8:16 PM	Tacoma Washington	WECC	human attack	Unknown	Unknown
8/28/13	9:30 AM	8/28/13	9:31 AM	Sweetwater County Wyoming	WECC	human attack	N/A	N/A
8/29/13	2:57 PM	8/29/13	3:29 PM	"Ashland, Wisconsin"	MRO	natural	15	"7,000"
8/29/13	9:50 AM	8/29/13	9:50 AM	"Joplin, Missouri"	N/A	human attack	Unknown	Unknown
8/30/13	7:30 PM	8/31/13	1:30 AM	Entire ComEd territory Illinois	RFC	natural	Unknown	"157,000"
September								
9/10/13	5:42 PM	9/11/13	12:02 AM	"Erie, Pennsylvania"	RFC	deliberate	105	Unknown
9/11/13	4:00 PM	9/15/13	4:00 PM	Southeastern Michigan	RFC	natural	400	"75,000"
9/29/13	12:00 AM	9/29/13	1:00 AM	Cabot Arkansas	SERC	human attack	Unknown	Unknown
October								
10/6/13	7:25 AM	10/6/13	9:15 AM	"Jacksonville, Arkansas"	SPP	human attack	Unknown	"9,200"
10/11/13	2:30 PM	10/11/13	6:30 PM	"Keo, Arkansas"	SERC	human attack	Unknown	Unknown
10/16/13	11:15 AM	10/16/13	6:00 PM	"Roxboro Plant, North Carolina"	SERC	human attack	0	0
10/19/13	2:32 PM	10/19/13	10:00 PM	California	WECC	human attack	Unknown	Unknown
10/21/13	5:18 AM	10/21/13	5:33 AM	Location Unknown	WECC	deliberate	115	433
10/26/13	7:13 AM	10/26/13	7:14 AM	Arizona	WECC	human attack	Unknown	Unknown
10/27/13	4:27 AM	10/27/13	10:27 PM	"Houston, Texas"	TRE	natural	Unknown	"171,117"
November								
11/1/13	1:26 PM	11/1/13	1:27 PM	"Wilmington, Delaware"	RFC	human attack	Unknown	Unknown
11/2/13	8:25 AM	11/2/13	8:26 AM	"Salt Lake City, Utah"	WECC	human attack	N/A	N/A
11/2/13	12:00 AM	11/4/13	6:00 AM	"King, Whatcom, and Skagit, Washington"	WECC	natural	Unknown	"105,000"
11/4/13	9:04 AM	11/4/13	9:05 AM	Connecticut	NPCC	human attack	Unknown	Unknown
11/5/13	10:10 AM	11/7/13	10:10 AM	Indiana	RFC	human attack	Unknown	Unknown
11/12/13	2:04 PM	11/12/13	2:05 PM	"Valle, California"	WECC	deliberate	55	"48,400"
11/12/13	9:14 AM	11/12/13	10:30 AM	Eastern Central New Mexico	SPP	Loss of Power from Wholesale Provider; Major Distribution Disruption	Unknown	Unknown
11/16/13	3:15 PM	11/16/13	3:16 PM	"Salt Lake County, Utah"	WECC	human attack	N/A	N/A
11/17/13	7:00 AM	11/20/13	6:54 PM	Michigan	RFC	natural	Unknown	"325,325"
11/17/13	12:35 PM	11/17/13	1:40 PM	"Rochelle, Indiana"	RFC	deliberate	38	"7,500"
11/17/13	4:47 PM	11/20/13	11:59 AM	Central Indiana	RFC	natural	535	"61,705"
11/17/13	4:45 PM	11/21/13	4:45 PM	Entire Lower Peninsula Michigan	RFC	natural	Unknown	"50,000"
11/17/13	12:35 PM	11/20/13	11:00 AM	"Central Missouri, Central Illinois"	SERC	natural	Unknown	"200,000"
11/17/13	12:35 PM	11/20/13	11:00 AM	Missouri	SERC	natural	Unknown	"200,000"
11/17/13	1:06 PM	11/20/13	1:06 PM	North Central Indiana	RFC	natural	Unknown	"75,065"
11/17/13	4:19 PM	11/18/13	6:00 PM	"Indiana, Michigan"	RFC	natural	Unknown	"77,346"
11/17/13	4:19 PM	11/18/13	6:00 PM	Indiana	RFC	natural	Unknown	"77,346"
11/17/13	2:31 PM	11/17/13	10:30 PM	Entire ComEd Territory Illinois	RFC	natural	Unknown	"190,000"
11/17/13	4:47 PM	11/20/13	4:47 PM	Central Indiana	RFC	natural	Unknown	"61,705"
11/20/13	3:08 AM	11/20/13	3:09 AM	Salt Lake County Utah	WECC	human attack	Unknown	Unknown
11/21/13	7:45 PM	11/22/13	3:20 AM	Northern California	WECC	natural	150	"89,500"
11/24/13	7:38 AM	11/24/13	7:39 AM	Salt Lake County Utah	WECC	human attack	N/A	N/A
December								
12/4/13	5:00 AM	12/4/13	4:17 PM	"Idaho Falls Area Idaho, Utah-Idaho Border Utah"	WECC	deliberate	150	Unknown
12/4/13	5:00 AM	12/4/13	4:17 PM	Idaho	WECC	deliberate	150	Unknown
12/6/13	8:47 AM	12/6/13	8:49 AM	"Saratoga, Utah"	WECC	human attack	N/A	N/A
12/6/13	1:51 AM	12/11/13	12:00 PM	"Greater Houston, Texas"	TRE	natural	Unknown	"881,000"
12/9/13	6:54 AM	12/9/13	2:22 PM	Virginia Service Territory	SERC	natural	293	"88,000"
12/10/13	1:01 AM	12/11/13	1:01 AM	Arizona	WECC	human attack	Unknown	Unknown
12/13/13	11:00 AM	12/27/13	11:00 AM	Texas	TRE	mechanical	Unknown	Unknown
12/13/13	11:00 AM	12/27/13	11:00 AM	Texas	TE	mechanical	Unknown	Unknown
12/22/13	6:16 AM	12/24/13	11:59 PM	Frontier/Genesee/Northern New York	NPCC	natural	Unknown	"59,000"
12/22/13	6:30 AM	12/25/13	5:12 AM	Michigan	RFC	natural	350	"140,735"
12/22/13	3:28 AM	12/28/13	11:45 PM	"Southern Lower Penninsula, Michigan"	RFC	natural	Unknown	"50,000"
12/23/13	3:20 PM	12/25/13	11:32 AM	Central Maine Maine	NPCC	natural	Unknown	"52,500"
12/27/13	9:43 AM	12/27/13	12:43 PM	Gilabend Arizona	WECC	human attack	N/A	N/A
12/30/13	11:00 AM	12/30/13	11:01 AM	Salt Lake County Utah	WECC	human attack	N/A	N/A
12/30/13	11:00 AM	1/1/14	8:00 AM	North of Roosevelt lake Arizona	WECC	human attack	N/A	N/A
								
"1 Source: Submissions of all Electric Emergency Incident and Disturbance Reports (OE-417), http://www.oe.netl.doe.gov/oe417.aspx"								

==> anc/datasets/EIA and OE datasets/OE_2014.txt <==
"OE-417 Electric Emergency and Disturbance (OE-417) Events, 20141"								
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
January  								
1/6/14	7:50 PM	1/6/14	8:44 PM	District of Columbia	RFC	natural	Unknown	Unknown
1/6/14	7:50 PM	1/6/14	8:44 PM	Unknown	RFC	natural	Unknown	Unknown
1/6/14	7:52 PM	1/6/14	8:45 PM	Delaware	RFC	natural	Unknown	Unknown
1/6/14	8:45 PM	1/7/14	9:00 PM	Unknown	RFC	natural	Unknown	Unknown
1/6/14	7:50 PM	1/6/14	8:49 PM	Pennsylvania	RFC	natural	200	"62,000"
1/6/14	7:50 PM	1/6/14	8:44 PM	Pennsylvania	RFC	natural	Unknown	Unknown
1/6/14	2:37 PM	1/6/14	2:38 PM	Utah	RFC	human attack	N/A	N/A
1/6/14	10:00 PM	1/6/14	10:01 PM	Kentucky	RFC	natural	Unknown	Unknown
1/6/14	7:01 AM	1/7/14	9:00 AM	Texas	TRE	natural	N/A	N/A
1/7/14	9:00 PM	1/8/14	9:00 AM	Unknown	RFC	natural	Unknown	Unknown
1/7/14	6:18 AM	1/7/14	6:19 AM	Pennsylvania	RFC	natural	Unknown	Unknown
1/7/14	7:58 AM	1/7/14	11:00 AM	North Carolina	SERC	natural	"14,435"	Unknown
1/7/14	4:15 PM	1/8/14	1:20 PM	North Carolina	SERC	natural	Unknown	Unknown
1/7/14	6:00 AM	1/7/14	8:30 AM	Northeast Tennessee	SERC	natural	Unknown	Unknown
1/7/14	6:00 AM	1/7/14	8:30 AM	Tennessee	SERC	natural	Unknown	Unknown
1/7/14	6:00 PM	1/7/14	11:00 PM	South Carolina	SERC	natural	"4,853"	"677,858"
1/7/14	10:59 AM	1/9/14	9:00 AM	Illinois	RFC	mechanical	N/A	N/A
1/7/14	9:30 AM	1/8/14	9:30 AM	"Piedmont North Carolina, Piedmont South Carolina"	SERC	natural	Unknown	Unknown
1/7/14	9:30 AM	1/8/14	9:30 AM	North Carolina	SERC	natural	Unknown	Unknown
1/8/14	5:00 AM	1/8/14	6:30 AM	Unknown	RFC	natural	576	Unknown
1/8/14	6:00 AM	1/8/14	9:00 AM	South Carolina	SERC	natural	"4,545"	"677,858"
1/13/14	4:44 PM	1/13/14	4:45 PM	Arizona	WECC	human attack	N/A	N/A
1/15/14	2:32 PM	1/15/14	2:45 PM	Utah	WECC	human attack	Unknown	Unknown
1/16/14	12:30 PM	1/16/14	1:57 PM	Arizona	WECC	human attack	N/A	N/A
1/17/14	12:20 PM	1/17/14	12:20 PM	Ohio	RFC	human attack	Unknown	Unknown
1/17/14	10:30 AM	1/28/14	9:00 AM	Illinois	RFC	mechanical	Unknown	Unknown
1/18/14	5:39 PM	Unknown	Unknown	Unknown	RFC	deliberate	Unknown	Unknown
1/18/14	9:00 AM	1/18/14	9:45 AM	Texas	TRE	deliberate	Unknown	Unknown
1/21/14	5:00 PM	Unknown	Unknown	New Jersey	RFC	human attack	Unknown	Unknown
1/21/14	12:14 PM	1/21/14	12:39 PM	Missouri	SERC	human attack	10	Unknown
1/22/14	1:55 PM	1/22/14	2:55 PM	Wisconsin	MRO	human attack	Unknown	Unknown
1/22/14	9:45 AM	1/22/14	8:19 PM	Ohio	RFC	human attack	Unknown	Unknown
1/22/14	9:15 PM	1/23/14	3:08 AM	"Burlington County, New Jersey"	RFC	human attack	Unknown	Unknown
1/22/14	12:30 AM	1/22/14	2:45 AM	Wisconsin	MRO	human attack	Unknown	Unknown
1/23/14	4:00 AM	1/24/14	12:00 PM	Tennessee	SERC	natural	Unknown	Unknown
1/23/14	9:17 PM	1/24/14	5:00 PM	"Wynoochee, Washington"	WECC	human attack	Unknown	Unknown
1/23/14	1:04 PM	1/24/14	9:00 AM	Maryland	RFC	natural	Unknown	Unknown
1/23/14	4:00 PM	1/24/14	12:00 PM	Tennessee	SERC	natural	Unknown	Unknown
1/24/14	12:00 AM	4/9/14	11:53 AM	Wisconsin	RFC	mechanical	Unknown	Unknown
1/24/14	3:30 PM	1/24/14	5:00 PM	Wisconsin	MRO	human attack	Unknown	Unknown
1/25/14	10:00 AM	1/25/14	11:00 AM	"Madison, Wisconsin"	MRO	human attack	Unknown	Unknown
1/26/14	11:00 PM	Unknown	Unknown	New Jersey	RFC	human attack	Unknown	Unknown
1/26/14	9:00 PM	1/27/14	11:00 AM	Oregon	WECC	human attack	N/A	N/A
1/27/14	2:20 PM	1/28/14	9:00 PM	Maryland	RFC	natural	Unknown	Unknown
1/29/14	4:00 PM	1/29/14	4:44 PM	Unknown	MRO	human attack	Unknown	Unknown
1/30/14	3:00 PM	Unknown	Unknown	Arizona	WECC	human attack	Unknown	Unknown
February  								
2/5/14	12:00 AM	2/9/14	6:00 PM	"Maryland, West Virginia"	RFC	natural	Unknown	"101,580"
2/5/14	12:00 AM	2/9/14	6:00 PM	Maryland	RFC	natural	Unknown	"101,580"
2/5/14	1:00 AM	2/9/14	8:40 PM	Pennsylvania	RFC	natural	Unknown	"144,000"
2/5/14	5:00 AM	2/5/14	5:01 AM	Pennsylvania	RFC	natural	Unknown	"715,000"
2/5/14	7:00 AM	2/23/14	7:00 AM	New York	NPCC	mechanical	300	Unknown
2/5/14	7:35 AM	2/7/14	4:03 AM	"Lancaster Region, Pennsylvania"	RFC	natural	Unknown	"62,159"
2/5/14	8:05 AM	2/5/14	8:06 AM	"Baltimore, Maryland"	RFC	natural	800	"181,000"
2/6/14	1:00 PM	2/6/14	10:00 PM	California	WECC	mechanical	"4,000"	Unknown
2/6/14	1:05 PM	2/6/14	7:15 PM	Northern California	WECC	mechanical	160	Unknown
2/6/14	1:58 PM	2/6/14	8:40 PM	Rio Grande Valley Texas	TRE	deliberate	Unknown	Unknown
2/6/14	2:15 PM	2/6/14	7:39 PM	California	WECC	mechanical	611	Unknown
2/6/14	3:35 PM	2/7/14	11:30 AM	ERCOT Region Texas	TRE	deliberate	Unknown	Unknown
2/7/14	7:00 AM	3/21/14	8:00 AM	Niagara County New York	NPCC	mechanical	675	Unknown
2/7/14	4:30 PM	2/8/14	9:00 AM	ERCOT Region Texas	TRE	deliberate	Unknown	Unknown
2/7/14	4:50 PM	2/7/14	8:30 PM	Texas	TRE	deliberate	Unknown	Unknown
2/12/14	7:48 AM	2/15/14	4:30 AM	Northern/Northeastern Georgia	SERC	natural	"1,246"	"373,835"
2/12/14	11:03 AM	2/15/14	8:40 AM	South Carolina	SERC	natural	700	"120,124"
2/12/14	12:10 PM	2/15/14	3:20 PM	North Carolina	SERC	natural	Unknown	"200,000"
2/12/14	2:15 PM	2/12/14	2:16 PM	Vermont	NPCC	human attack	Unknown	Unknown
2/14/14	1:00 PM	2/14/14	3:00 PM	"Portland, Oregon"	WECC	human attack	Unknown	Unknown
2/18/14	6:43 PM	2/18/14	6:44 PM	"Bend, Oregon"	WECC	human attack	N/A	N/A
2/20/14	4:40 PM	2/21/14	11:59 PM	"Missouri, Illinois"	SERC	natural	Unknown	"66,000"
2/21/14	2:53 AM	2/21/14	9:00 PM	Northern/Northeastern Georgia	SERC	natural	221	"66,445"
March								
3/2/14	7:00 PM	3/4/14	9:00 AM	ERCOT Region Texas	TRE	natural	N/A	N/A
3/3/14	5:25 PM	3/3/14	5:25 PM	New York	NPCC	human attack	Unknown	Unknown
3/3/14	6:40 AM	3/3/14	3:28 PM	Tennessee	SERC	natural	Unknown	"65,904"
3/3/14	1:48 AM	3/3/14	1:49 AM	"Mid-Columbia River Generation, Washington"	WECC	mechanical	630	Unknown
3/4/14	9:06 AM	3/17/14	9:06 AM	"Weston, Wisconsin"	MRO	mechanical	Unknown	Unknown
3/5/14	5:06 PM	3/5/14	5:07 PM	"Salt Lake City, Utah"	WECC	human attack	Unknown	Unknown
3/7/14	3:30 AM	3/7/14	9:00 PM	"Triad, North Carolina"	SERC	natural	1500	"370,900"
3/11/14	12:00 AM	3/13/14	12:00 AM	"Boone County, Iowa"	MRO	human attack	Unknown	Unknown
3/12/14	7:35 PM	3/13/14	12:00 PM	North Carolina	SERC	natural	250	"61,377"
3/14/14	12:34 PM	3/14/14	4:45 PM	"Boone County, Iowa"	MRO	human attack	Unknown	Unknown
3/17/14	5:25 PM	3/18/14	12:56 AM	"Glendale, Arizona"	WECC	human attack	N/A	N/A
3/20/14	12:00 AM	3/20/14	12:01 AM	New York	NPCC	human attack	Unknown	Unknown
3/24/14	11:07 AM	3/24/14	11:08 AM	"Salt Lake City, Utah"	WECC	human attack	N/A	N/A
3/26/14	4:00 PM	4/10/14	12:00 PM	Iowa	MRO	human attack	N/A	N/A
3/26/14	1:37 PM	3/26/14	2:33 PM	Montana	WECC	deliberate	Unknown	Unknown
3/31/14	3:41 PM	3/31/14	8:08 PM	Puerto Rico	N/A	deliberate	Unknown	Unknown
April								
4/3/14	12:00 AM	Unknown	Unknown	Texas	TRE	mechanical	Unknown	Unknown
4/3/14	2:45 PM	4/9/14	11:53 AM	Wisconsin	MRO	mechanical	Unknown	Unknown
4/4/14	3:30 AM	4/4/14	8:15 AM	Central Arkansas	SERC	natural	Unknown	"57,200"
4/8/14	1:00 PM	4/8/14	1:01 PM	"Davis, California"	WECC	human attack	Unknown	Unknown
4/8/14	11:09 AM	4/8/14	11:20 AM	Puerto Rico	N/A	deliberate	Unknown	Unknown
4/12/14	6:15 PM	4/14/14	9:00 AM	Western and Central Michigan	RFC	natural	Unknown	"50,000"
4/12/14	8:00 PM	4/15/14	7:30 PM	Michigan	RFC	natural	Unknown	"164,000"
4/23/14	7:45 PM	4/23/14	8:37 PM	"Baton Rouge, Louisiana"	SERC	deliberate	163	"28,000"
4/24/14	3:02 PM	4/24/14	5:13 PM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
4/25/14	7:00 AM	4/25/14	7:30 AM	Delaware	RFC	human attack	Unknown	Unknown
4/27/14	9:15 AM	Unknown	Unknown	"Alberta, Canada"	WECC	deliberate	9750	"4,000,000"
4/27/14	12:07 PM	4/27/14	12:09 PM	"Albany, Oregon"	WECC	human attack	Unknown	Unknown
4/29/14	11:30 PM	4/30/14	12:30 PM	"Mississippi, Alabama"	SERC	natural	355	"106,648"
4/29/14	9:37 AM	5/1/14	9:00 AM	"Northeastern Mississippi, Northern Alabama"	SERC	natural	Unknown	"57,000"
4/29/14	9:37 AM	5/1/14	9:00 AM	Mississippi	SERC	natural	Unknown	"57,000"
4/30/14	3:50 AM	4/30/14	2:00 PM	"Alabama, Florida, Georgia"	SERC	natural	296	"89,000"
4/30/14	3:50 AM	4/30/14	2:00 PM	Alabama	SERC	natural	296	"89,000"
4/30/14	3:50 AM	4/30/14	2:00 PM	Florida	SERC	natural	296	"89,000"
May								
5/8/14	8:39 AM	5/8/14	8:40 AM	"Imperial Valley, California"	WECC	human attack	Unknown	Unknown
5/8/14	1:00 AM	5/8/14	1:01 AM	Mississippi	SERC	human attack	Unknown	Unknown
5/9/14	6:00 PM	5/11/14	1:00 PM	Indiana	RFC	natural	Unknown	"56,000"
5/11/14	6:38 PM	5/11/14	6:39 PM	"MISO North, Minnesota"	MRO	human attack	Unknown	Unknown
5/12/14	1:14 PM	5/12/14	1:15 PM	"Layton, Utah"	WECC	human attack	Unknown	Unknown
5/14/14	3:34 PM	Unknown	Unknown	"San Diego & Orange Counties, California"	WECC	natural	N/A	426
5/15/14	10:43 AM	Unknown	Unknown	"San Diego & Orange Counties, California"	WECC	natural	"3,300"	"1,400,000"
5/15/14	12:10 PM	5/15/14	12:13 PM	"Whiting, Indiana"	RFC	human attack	N/A	N/A
5/16/14	10:43 AM	5/16/14	9:00 PM	"San Diego & Orange Counties, California"	WECC	natural	"3,900"	"1,400,000"
5/20/14	7:01 AM	5/20/14	7:02 AM	"Duchesne County, Utah"	WECC	human attack	N/A	N/A
5/23/14	3:00 PM	5/25/14	7:00 PM	North Carolina	SERC	human attack	Unknown	Unknown
5/26/14	12:31 PM	5/26/14	1:18 PM	"British Columbia & Alberta, Canada"	WECC	deliberate	Unknown	Unknown
5/27/14	11:00 AM	5/27/14	4:53 PM	"Phoenix, Arizona"	WECC	human attack	N/A	N/A
June								
6/3/14	1:38 AM	6/3/14	1:43 AM	Texas	ERCOT	human attack	Unknown	Unknown
6/3/14	3:32 PM	6/3/14	3:59 PM	"Alberta, Canada"	WECC	deliberate	338	N/A
6/5/14	3:00 AM	6/7/14	11:45 PM	"Shelby County, Tennessee"	SERC	natural	494	"38,500"
6/6/14	1:00 PM	Unknown	Unknown	Texas	ERCOT	mechanical	Unknown	Unknown
6/5/14	1:06 PM	6/5/14	1:07 PM	West Tennessee	SERC	natural	Unknown	"56,475"
6/7/14	11:00 PM	6/8/14	5:30 AM	"North and Central , Alabama"	SERC	natural	217	"65,000"
6/9/14	11:07 AM	6/9/14	11:30 AM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
6/11/14	9:30 AM	6/11/14	9:31 AM	"Nogales, Arizona"	WECC	human attack	N/A	N/A
6/10/14	9:50 PM	6/11/14	2:30 PM	West Virginia	RFC	natural	Unknown	"66,383"
6/11/14	4:00 PM	6/11/14	4:30 PM	Southern Mississippi	SERC	human attack	N/A	N/A
6/12/14	9:10 AM	6/12/14	9:11 AM	"Somervell County, Texas"	ERCOT	human attack	Unknown	Unknown
6/15/14	12:00 AM	6/15/14	1:00 AM	Central Minnesota	MRO	natural	Unknown	"55,951"
6/18/14	9:52 AM	6/18/14	7:00 PM	Washington	WECC	human attack	Unknown	Unknown
6/18/14	5:00 PM	6/20/14	3:00 PM	Southeast Michigan	RFC	natural	Unknown	"138,802"
6/19/14	8:47 AM	6/19/14	8:48 AM	"Nashville, Tennessee"	SERC	human attack	Unknown	Unknown
6/24/14	2:54 PM	6/24/14	2:55 PM	"Nashville, Tennessee"	SERC	human attack	Unknown	Unknown
6/27/14	1:21 PM	Unknown	Unknown	Wisconsin	MRO	mechanical	Unknown	Unknown
6/30/14	5:55 PM	7/1/14	2:53 AM	Southeast  Wisconsin	MRO	natural	424	"120,000"
6/30/14	8:00 PM	7/2/14	6:30 PM	Illinois	RFC	natural	Unknown	"420,000"
6/30/14	11:20 PM	7/1/14	5:00 PM	North Central Indiana	RFC	natural	Unknown	"127,000"
July								
7/1/14	5:00 AM	7/2/14	2:00 AM	"Indiana, Michigan"	RFC	natural	Unknown	"57,237"
7/2/14	8:39 AM	7/28/14	3:13 PM	Wisconsin	MRO	mechanical	Unknown	Unknown
7/1/14	3:30 AM	Unknown	Unknown	Southwest Michigan	RFC	natural	Unknown	"51,000"
7/1/14	4:00 AM	7/3/14	11:30 PM	Southeast Michigan	RFC	natural	Unknown	"140,000"
7/3/14	6:00 PM	7/6/14	12:00 PM	Pennsylvania	RFC	natural	Unknown	"298,165"
7/3/14	10:55 PM	7/4/14	1:50 AM	"Vermont, New Hampshire, Maine, Rhode Island, Massachusetts, Connecticut"	NPCC	natural	Unknown	"64,000"
7/3/14	10:55 PM	7/4/14	1:50 AM	Vermont	NPCC	natural	Unknown	"64,000"
7/3/14	10:55 PM	7/4/14	1:50 AM	New Hampshire	NPCC	natural	Unknown	"64,000"
7/3/14	10:55 PM	7/4/14	1:50 AM	Maine	NPCC	natural	Unknown	"64,000"
7/3/14	10:55 PM	7/4/14	1:50 AM	Rhode Island	NPCC	natural	Unknown	"64,000"
7/3/14	10:55 PM	7/4/14	1:50 AM	Massachusetts	NPCC	natural	Unknown	"64,000"
7/8/14	8:30 PM	7/11/14	11:00 PM	Pennsylvania	RFC	natural	Unknown	"260,000"
7/8/14	9:31 PM	Unknown	Unknown	Maryland	RFC	natural	Unknown	"56,600"
7/8/14	6:00 PM	7/11/14	5:53 PM	Eastern Pennsylvania	RFC	natural	Unknown	"69,000"
7/8/14	5:30 PM	7/12/14	11:20 PM	"Maryland, West Virginia"	RFC	natural	Unknown	"96,000"
7/8/14	5:30 PM	7/12/14	11:20 PM	Maryland	RFC	natural	Unknown	"96,000"
7/8/14	5:30 PM	7/12/14	11:30 PM	West Virginia	RFC	natural	Unknown	"71,000"
7/8/14	7:21 PM	7/11/14	7:00 AM	Upstate New York	NPCC	natural	Unknown	"65,000"
7/8/14	5:30 PM	7/10/14	3:00 PM	Central and Northeastern Pennsylvania	RFC	natural	Unknown	"66,000"
7/14/14	4:00 PM	7/14/14	4:15 PM	Washington	WECC	human attack	Unknown	Unknown
7/23/14	7:14 PM	7/24/14	12:23 AM	"Arkansas, Louisiana"	SERC	natural	Unknown	"57,299"
7/23/14	7:14 PM	7/24/14	12:23 AM	Arkansas	SERC	natural	Unknown	"57,299"
7/24/14	4:29 PM	7/24/14	11:32 PM	California	WECC	deliberate	126	"26,856"
7/27/14	5:00 PM	7/28/14	11:00 PM	Southeast Michigan	RFC	natural	Unknown	"156,611"
7/27/14	11:00 PM	7/28/14	4:00 AM	Central California	WECC	Uncontrolled Loss of 300 Megawatts	480	1
August								
8/1/14	3:03 PM	8/1/14	3:04 PM	Utah	WECC	human attack	Unknown	Unknown
8/13/14	6:08 AM	8/13/14	6:34 AM	"Alberta, Canada"	WECC	deliberate	370	Unknown
8/20/14	1:21 AM	8/20/14	1:41 AM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
8/23/14	4:39 PM	8/24/14	1:46 AM	"City of Highland, Illinois"	RFC	mechanical	31	"6,549"
8/24/14	3:20 AM	8/25/14	7:05 AM	"North of San Francisco, California"	WECC	natural	95	"70,000"
8/26/14	3:30 PM	Unknown	Unknown	Southeast Michigan	RFC	natural	Unknown	Unknown
8/27/14	12:49 PM	8/27/14	1:30 PM	Delaware	RFC	human attack	Unknown	Unknown
8/30/14	3:30 PM	9/1/14	2:30 PM	"Luzerne County, Pennsylvania"	RFC	human attack	Unknown	Unknown
September								
9/5/14	8:00 PM	Unknown	Unknown	Michigan	RFC	natural	Unknown	"324,000"
9/5/14	4:30 PM	9/6/14	2:00 PM	Illinois	RFC	natural	Unknown	"180,400"
9/5/14	7:14 PM	9/6/14	1:00 PM	Lower Peninsula of Michigan	RFC	natural	50	"60,000"
9/9/14	8:18 AM	9/9/14	11:59 PM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
9/11/14	4:56 AM	9/11/14	5:37 AM	"Alberta, Canada"	WECC	deliberate	Unknown	Unknown
9/14/14	9:50 PM	9/17/14	3:08 PM	Oregon	WECC	deliberate	1	123
9/16/14	11:56 AM	9/16/14	11:57 AM	California	WECC	human attack	Unknown	Unknown
9/17/14	1:30 PM	9/17/14	2:00 PM	Michigan	RFC	human attack	Unknown	Unknown
9/19/14	2:20 PM	9/23/14	1:10 PM	"Estacada, Oregon"	WECC	deliberate	1	123
9/22/14	11:00 AM	9/22/14	11:01 AM	Northeast Minnesota	MRO	mechanical	"1,000"	"140,000"
9/23/14	1:13 AM	9/23/14	3:00 AM	New York	NPCC	human attack	N/A	N/A
9/21/14	1:30 PM	Unknown	Unknown	New York	NPCC	human attack	Unknown	Unknown
9/24/14	11:30 AM	9/24/14	3:43 PM	Washington	WECC	human attack	Unknown	Unknown
October								
10/2/14	3:00 PM	10/2/14	3:01 PM	"Cave Junction, Oregon"	WECC	human attack	Unknown	Unknown
10/2/14	10:15 PM	Unknown	Unknown	Arkansas	SERC	natural	Unknown	"67,300"
10/2/14	4:00 PM	10/7/14	10:00 AM	Texas	TRE	natural	Unknown	"500,000"
10/6/14	10:52 AM	10/7/14	12:52 AM	"Houston, Texas"	TRE	natural	292	"129,237"
10/7/14	12:00 PM	10/7/14	12:01 PM	Maryland	RFC	human attack	Unknown	Unknown
10/8/14	4:47 PM	10/8/14	6:29 PM	Rio Grande Valley Texas	TRE	deliberate	Unknown	Unknown
10/8/14	4:49 PM	10/8/14	6:23 PM	Rio Grande Valley Texas	TRE	deliberate	585	"120,000"
10/9/14	9:27 AM	Unknown	Unknown	Rio Grande Valley Texas	TRE	deliberate	Unknown	"2,800"
10/13/14	12:45 PM	10/13/14	4:15 PM	Louisiana	SERC	natural	Unknown	"68,600"
10/14/14	7:33 AM	10/14/14	7:34 AM	Oregon	WECC	human attack	Unknown	Unknown
10/14/14	6:20 PM	10/14/14	6:28 PM	Puerto Rico	N/A	deliberate	Unknown	Unknown
10/14/14	5:44 AM	10/14/14	5:50 PM	"Alabama, Florida, Georgia"	SERC	natural	191	"57,475"
10/14/14	5:44 AM	10/14/14	5:50 PM	Alabama	SERC	natural	191	"57,475"
10/14/14	5:44 AM	10/14/14	5:50 PM	Florida	SERC	natural	191	"57,475"
10/15/14	7:46 AM	10/15/14	7:47 AM	Oregon	WECC	human attack	Unknown	Unknown
10/16/14	9:12 AM	10/17/14	3:00 PM	"Garden City, Kansas"	MRO	human attack	Unknown	Unknown
10/16/14	1:25 PM	10/16/14	5:26 PM	Manitoba	MRO	human attack	129	Unknown
10/20/14	12:00 AM	Unknown	Unknown	"Howard County, Texas"	MRO	human attack	Unknown	Unknown
10/21/14	8:25 AM	10/21/14	10:08 AM	"Carmel, Indiana"	MRO	human attack	Unknown	Unknown
10/22/14	10:46 PM	10/22/14	10:47 PM	"New Hampshire, Maine, Massachusetts, Rhode Island, Connecticut, Vermont"	NPCC	natural	Unknown	"66,650"
10/22/14	10:46 PM	10/22/14	10:47 PM	New Hampshire	NPCC	natural	Unknown	"66,650"
10/22/14	10:46 PM	10/22/14	10:47 PM	Maine	NPCC	natural	Unknown	"66,650"
10/22/14	10:46 PM	10/22/14	10:47 PM	Massachusetts	NPCC	natural	Unknown	"66,650"
10/22/14	10:46 PM	10/22/14	10:47 PM	Rhode Island	NPCC	natural	Unknown	"66,650"
10/22/14	10:46 PM	10/22/14	10:47 PM	Connecticut	NPCC	natural	Unknown	"66,650"
10/24/14	6:16 PM	10/25/14	1:51 PM	"Enfield, Connecticut "	NPCC	human attack	Unknown	Unknown
10/24/14	4:00 PM	10/24/14	5:50 PM	"Howard County, Texas"	MRO	human attack	Unknown	Unknown
10/25/14	4:00 PM	10/25/14	10:00 PM	"Greater Portland and Salem, Oregon"	WECC	natural	216	"78,000"
10/25/14	6:00 PM	Unknown	Unknown	"King County, Thurston County and Kitsap County,  Washington"	WECC	natural	154	"96,000"
November								
11/1/14	1:00 AM	11/1/14	1:01 AM	"Portland, Oregon"	WECC	human attack	Unknown	Unknown
11/2/14	1:46 PM	Unknown	Unknown	"Massachusetts, Maine, Vermont, New Hampshire, Rhode Island, Connecticut"	NPCC	natural	Unknown	"63,719"
11/2/14	1:46 PM	Unknown	Unknown	Massachusetts	NPCC	natural	Unknown	"63,719"
11/2/14	1:46 PM	Unknown	Unknown	Maine	NPCC	natural	Unknown	"63,719"
11/2/14	1:46 PM	Unknown	Unknown	Vermont	NPCC	natural	Unknown	"63,719"
11/2/14	1:46 PM	Unknown	Unknown	New Hampshire	NPCC	natural	Unknown	"63,719"
11/2/14	1:46 PM	Unknown	Unknown	Rhode Island	NPCC	natural	Unknown	"63,719"
11/11/14	6:00 PM	11/14/14	3:00 PM	Washington	WECC	natural	132	"68,000"
11/12/14	2:59 AM	11/12/14	3:00 AM	Unknown	SERC	human attack	Unknown	Unknown
11/13/14	7:07 AM	11/13/14	7:08 AM	"Howard County,Texas"	MRO	human attack	Unknown	Unknown
11/14/14	9:50 AM	11/14/14	1:18 PM	"Estacada, Oregon"	WECC	deliberate	1	123
11/19/14	2:44 PM	11/19/14	2:45 PM	"Victorville, California"	WECC	human attack	Unknown	Unknown
11/21/14	8:29 PM	11/23/14	12:16 AM	"Twin Falls, Idaho"	WECC	human attack	Unknown	Unknown
11/21/14	11:26 AM	11/23/14	5:20 PM	"Sand Springs - Fort Rock, Oregon"	WECC	human attack	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	"Nebraska, Kansas, Texas, Arkansas, Louisiana, New Mexico"	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	Nebraska	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	Kansas	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	Texas	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	Arkansas	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 AM	Unknown	Unknown	Louisiana	SPP	mechanical	Unknown	Unknown
11/24/14	12:00 PM	11/27/14	1:00 PM	Michigan	RFC	natural	Unknown	"186,154"
11/26/14	5:50 PM	11/28/14	7:00 AM	"New Hampshire, Massachusetts, Maine, Rhode Island, Connecticut, Vermont"	NPCC	natural	Unknown	"79,530"
11/26/14	5:50 PM	11/28/14	7:00 AM	New Hampshire	NPCC	natural	Unknown	"79,530"
11/26/14	5:50 PM	11/28/14	7:00 AM	Massachusetts	NPCC	natural	Unknown	"79,530"
11/26/14	5:50 PM	11/28/14	7:00 AM	Maine	NPCC	natural	Unknown	"79,530"
11/26/14	5:50 PM	11/28/14	7:00 AM	Rhode Island	NPCC	natural	Unknown	"79,530"
11/26/14	5:50 PM	11/28/14	7:00 AM	Connecticut	NPCC	natural	Unknown	"79,530"
December								
12/1/14	10:44 AM	12/1/14	10:45 AM	"Fayetteville, North Carolina"	SERC	human attack	Unknown	Unknown
12/3/14	12:15 PM	12/3/14	12:16 PM	Maine	NPCC	human attack	Unknown	Unknown
12/11/14	6:40 AM	Unknown	Unknown	Northern California	WECC	natural	Unknown	Unknown
12/11/14	7:21 AM	12/11/14	9:53 PM	"San Francisco, California"	WECC	Distribution Interruption - Unknown Cause	225	"75,000"
12/11/14	11:15 PM	Unknown	Unknown	Northern California	WECC	natural	Unknown	Unknown
12/11/14	4:05 PM	12/11/14	9:00 PM	"Portland, Oregon"	WECC	natural	250	"85,470"
12/11/14	5:00 PM	12/12/14	10:00 AM	"Kitsap, Thurston, Whatcom counties Washington"	WECC	natural	116	"264,000"
12/17/14	11:00 AM	12/17/14	12:15 PM	Washington	WECC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	"New Hampshire, Massachusetts, Maine, Rhode Island, Connecticut, Vermont"	NPCC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	New Hampshire	NPCC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	Massachusetts	NPCC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	Maine	NPCC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	Rhode Island	NPCC	human attack	Unknown	Unknown
12/30/14	3:50 PM	12/31/14	11:00 AM	Connecticut	NPCC	human attack	Unknown	Unknown
12/30/14	1:08 PM	1/1/15	4:50 PM	Northern California	WECC	natural	127	"84,500"
"1 Source: Submissions of all Electric Emergency Incident and Disturbance Reports (OE-417), http://www.oe.netl.doe.gov/oe417.aspx"								
2 This event was incorrectly listed as occuring in April 2014 in previous postings. It has been corrected in this release.								

==> anc/datasets/EIA and OE datasets/OE_2015.txt <==
OE-417 Electric Emergency and Disturbance Report - Calendar Year 2015										
Month	Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Alert Criteria	Event Type	Demand Loss (MW)	Number of Customers Affected
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Tennessee	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	"Tennessee, Kentucky, Virginia, North Carolina, Georgia, Alabama, Missouri"	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Tennessee	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Kentucky	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Virginia	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	North Carolina 	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Georgia	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/7/15	5:00 PM	1/8/15	8:35 AM	Alabama	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
January	1/22/15	4:24 AM	1/22/15	5:55 AM	"Portland, Oregon"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
January	1/26/15	2:39 PM	1/26/15	2:40 PM	"Cave Junction, Oregon"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
January	1/27/15	10:30 AM	1/27/15	10:31 AM	"Kountze, Texas"	SERC	Suspected Physical Attack	human attack	0	0
February	2/1/15	11:24 AM	2/1/15	11:44 AM	"Weber County, Utah"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/2/15	9:40 AM	2/2/15	9:41 AM	"Conroe, Texas"	TRE	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/4/15	11:55 AM	2/4/15	11:56 AM	"Vollmers, California"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/5/15	8:15 AM	2/5/15	8:17 AM	"Cameron, Arizona"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/5/15	11:20 AM	2/5/15	11:21 AM	"Dunismuir, California"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/6/15	8:58 PM	Unknown	Unknown	Northern California	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"65,000"
February	2/9/15	11:30 AM	2/9/15	1:15 PM	"Colorado Springs, Colorado"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/16/15	9:41 PM	2/18/15	7:00 AM	"Northern/North Eastern, Georgia"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	620	"186,035"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	"Tennessee, Kentucky, Virginia, North Carolina, Georgia, Alabama, Missouri"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	Tennessee	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	Kentucky	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	Virginia	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	North Carolina 	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	Georgia	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/16/15	9:00 PM	2/18/15	2:00 PM	Alabama	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"67,189"
February	2/17/15	9:00 AM	2/18/15	11:00 PM	"North Carolina, South Carolina"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"52,000"
February	2/17/15	9:00 AM	2/18/15	11:00 PM	North Carolina 	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"52,000"
February	2/17/15	2:12 AM	2/18/15	4:00 PM	"North Carolina, South Carolina"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"68,000"
February	2/17/15	2:12 AM	2/18/15	4:00 PM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"68,000"
February	2/17/15	6:20 AM	2/17/15	7:30 AM	"Prescott Valley, Arizona"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	"Tennessee, Kentucky, Virginia, North Carolina, Georgia, Alabama, Missouri"	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	Tennessee	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	Kentucky	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	Virginia	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	North Carolina 	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	Georgia	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/18/15	3:00 PM	2/20/15	9:00 AM	Alabama	SERC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
February	2/19/15	2:30 PM	2/19/15	3:20 PM	"Winslow, Arizona"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
February	2/20/15	6:00 AM	2/20/15	10:00 AM	"North Carolina, South Carolina"	SERC	System-wide voltage reductions of 3 percent or more	natural	Unknown	Unknown
February	2/20/15	6:00 AM	2/20/15	10:00 AM	North Carolina	SERC	System-wide voltage reductions of 3 percent or more	natural	Unknown	Unknown
February	2/21/15	8:34 AM	2/21/15	12:45 PM	"Fentress County, Tennessee"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"50,000"
February	2/26/15	3:12 AM	2/26/15	8:00 PM	"North Carolina, South Carolina"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"124,000"
February	2/26/15	3:12 AM	2/26/15	8:00 PM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"124,000"
February	2/26/15	3:30 AM	2/27/15	12:00 PM	North Carolina 	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	400	"103,776"
March	3/4/15	9:05 AM	3/4/15	2:15 PM	"Johnson City , Tennessee"	SERC	Suspected Physical Attack	human attack	Unknown	Unknown
March	3/9/15	11:50 PM	3/10/15	10:53 AM	Washington	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
March	3/15/15	3:30 PM	3/15/15	7:00 PM	"Greater Portland & Salem , Oregon"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	210	"71,000"
March	3/16/15	7:31 AM	3/16/15	10:06 AM	"Winona , Minnesota"	MRO	Suspected Physical Attack	human attack	20	"5,941"
March	3/19/15	6:30 PM	3/19/15	9:37 PM	Southwest Kansas	SPP	Suspected Physical Attack	human attack	Unknown	Unknown
March	3/22/15	4:25 PM	3/22/15	4:26 PM	West Virginia	RFC	Suspected Physical Attack	human attack	24	0
March	3/26/15	3:21 PM	3/26/15	4:59 PM	"Contra Costa County, California"	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	15	Unknown
March	3/29/15	4:26 AM	3/29/15	9:21 AM	California	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
April	4/1/15	6:25 PM	4/1/15	6:26 PM	"San Juan County, Utah"	WECC	Suspected Physical Attack	human attack	Unknown	37
April	4/2/15	7:04 AM	4/2/15	8:57 AM	"San Juan County, Utah"	WECC	Suspected Physical Attack	human attack	6	"5,763"
April	4/3/15	2:00 AM	4/3/15	7:48 AM	"Harvey, Reno, and Sedgwick Counties, Kansas"	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"70,000"
April	4/6/15	8:12 AM	4/6/15	12:08 PM	"Butte County, California"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	System Operations	Unknown	"80,000"
April	4/7/15	12:30 PM	4/7/15	5:34 PM	Unknown 	RFC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	Unknown	Unknown
April	4/7/15	3:34 PM	4/7/15	3:46 PM	California	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	0	0
April	4/17/15	9:30 PM	4/19/15	11:50 PM	"Houston, Texas"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"280,982"
April	4/17/15	9:16 AM	4/17/15	11:00 AM	Canada 	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	"9,300"	Unknown
April	4/18/15	9:00 PM	4/21/15	4:00 AM	"Dallas, Fort Worth, Texas"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"89,000"
April	4/24/15	7:10 PM	4/26/15	4:00 PM	"Dallas, Fort Worth, Texas"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"57,000"
April	4/27/15	10:30 AM	4/28/15	6:45 PM	Louisiana and Texas	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"199,000"
April	4/27/15	10:30 AM	4/28/15	6:45 PM	Louisiana	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"199,000"
May	5/2/15	10:51 PM	5/3/15	12:26 AM	"Franklin County, Tennessee"	SERC	Suspected Physical Attack	human attack	1	215
May	5/4/15	3:25 PM	5/4/15	3:26 PM	"Salt Lake County, Utah"	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
May	5/11/15	8:32 AM	5/11/15	8:33 AM	"Shasta County, California"	WECC	Suspected Physical Attack	human attack	0	0
May	5/12/15	12:40 AM	5/12/15	12:45 AM	"Coahoma County, Mississippi"	SERC	Suspected Physical Attack	human attack	0	0
May	5/18/15	3:28 PM	5/18/15	3:47 PM	Washington	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	natural	275	0
May	5/25/15	6:00 PM	5/29/15	7:15 AM	North Texas	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"454,000"
May	5/25/15	10:45 PM	5/28/15	1:25 AM	"Fort Bend County, & Harris County ,Texas"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"61,000"
May	5/25/15	8:30 PM	5/26/15	6:30 PM	Texas	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"57,531"
May	5/25/15	8:30 PM	Unknown	Unknown	"Texas, Louisiana, Arkansas"	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"57,351"
May	5/25/15	8:30 PM	Unknown	Unknown	Texas	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"57,351"
May	5/25/15	8:30 PM	Unknown	Unknown	Louisiana	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"57,351"
May	5/26/15	5:30 AM	5/27/15	7:00 PM	"Texas, Louisiana, Arkansas, Mississippi"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"78,515"
May	5/26/15	5:30 AM	5/27/15	7:00 PM	Texas	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"78,515"
May	5/26/15	5:30 AM	5/27/15	7:00 PM	Louisiana	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"78,515"
May	5/26/15	5:30 AM	5/27/15	7:00 PM	Arkansas	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"78,515"
June	6/1/15	12:27 AM	6/1/15	2:15 AM	"Daviess County, Kentucky"	SERC	Suspected Physical Attack	human attack	2	110
June	6/1/15	7:19 PM	6/2/15	8:36 AM	California	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	5	484
June	6/2/15	6:58 PM	6/2/15	7:24 PM	California	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	5	727
June	6/3/15	3:00 PM	6/5/15	5:00 PM	Texas	TRE	Public appeal to reduce the use of electricity	deliberate	Unknown	Unknown
June	6/7/15	1:54 PM	6/7/15	2:13 PM	"Shelby County, Tennessee"	SERC	"Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident

System-wide voltage reductions of 3 percent or more"	System Operations	926	Unknown
June	6/7/15	1:52 PM	6/7/15	2:13 PM	Tennessee	SERC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	Unknown	Unknown
June	6/8/15	12:00 AM	Unknown	Unknown	"Merced County, California"	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	System Operations	176	Unknown
June	6/20/15	1:52 PM	6/20/15	3:30 PM	"Solano County, California"	WECC	Suspected Physical Attack	human attack	Unknown	0
June	6/23/15	6:00 PM	6/30/15	6:00 PM	"Gloucester County, Burlington County, Atlantic County, Cape May County, New Jersey"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"263,000"
June	6/23/15	5:06 PM	6/26/15	4:00 PM	"New Castle County, Delaware"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"65,000"
June	6/23/15	5:30 PM	6/23/15	7:00 PM	"Delaware County, PA; Chester County, PA Pennsylvania"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"200,000"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	"Connecticut, Maine, Massachusetts, New Hampshire, Rhode Island, Vermont"	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	Maine	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	New Hampshire	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:30 PM	6/24/15	5:00 AM	Rhode Island	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"62,442"
June	6/23/15	6:18 PM	6/23/15	8:30 PM	New Jersey	RFC	"Load shedding of 100 Megawatts or more implemented under emergency operational policy

Loss of electric service to more than 50,000 customers for 1 hour or more"	deliberate	198	"156,338"
June	6/23/15	6:26 PM	Unknown	Unknown	New Jersey	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	90	"73,000"
June	6/26/15	2:00 AM	Unknown	Unknown	Kansas	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"110,000"
June	6/27/15	5:00 PM	6/30/15	5:18 PM	"Wayne County, Michigan"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"68,000"
June	6/29/15	7:21 PM	6/29/15	7:42 PM	Washington	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	natural	0	0
June	6/30/15	2:00 PM	6/30/15	9:00 PM	California	WECC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
June	6/30/15	10:50 AM	7/1/15	9:00 PM	California	WECC	Public appeal to reduce the use of electricity	natural	Unknown	Unknown
July	7/3/15	8:30 AM	7/3/15	2:30 PM	"Butte County, California"	WECC	Suspected Physical Attack	human attack 	0	0
July	7/3/15	5:17 PM	7/3/15	11:30 PM	Texas	TRE	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	350	"30,000"
July	7/13/15	2:14 PM	7/16/15	6:00 AM	"Ohio, Kentucky"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	480	"68,339"
July	7/13/15	2:14 PM	7/16/15	6:00 AM	Ohio	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	480	"68,339"
July	7/13/15	7:40 PM	7/15/15	12:15 PM	Virginia	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"52,739"
July	7/14/15	3:29 PM	7/15/15	11:55 AM	Arkansas	SPP	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	natural	Unknown	Unknown
July	7/14/15	8:00 PM	7/15/15	9:23 AM	Alabama	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	366	"111,644"
July	7/15/15	2:00 AM	7/15/15	2:55 AM	California	WECC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	360	0
July	7/16/15	4:45 PM	7/16/15	5:48 PM	Texas	SPP	Load shedding of 100 Megawatts or more implemented under emergency operational policy	deliberate	117	"17,311"
July	7/18/15	2:00 AM	7/19/15	7:00 AM	"Henepin and Ramsey County, Minnesota"	MRO	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	250	"250,000"
July	7/18/15	6:26 PM	7/18/15	9:03 PM	California	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	30	70
July	7/18/15	7:59 PM	7/18/15	10:45 PM	California	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	160	"78,164"
July	7/21/15	12:47 PM	7/21/15	1:12 PM	Washington	WECC	Load shedding of 100 Megawatts or more implemented under emergency operational policy	deliberate	200	Unknown
July	7/27/15	3:52 AM	7/27/15	4:36 AM	California	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	Unknown	484
July	7/28/15	12:05 PM	7/28/15	12:26 PM	Puerto Rico	N/A	System-wide voltage reductions of 3 percent or more	System Operations	150	Unknown
July	7/29/15	4:45 PM	7/29/15	9:00 PM	New York	NPCC	Fuel supply emergencies that could impact electric power system adequacy or reliability	System Operations	500	0
July	7/30/15	9:50 AM	7/30/15	7:00 PM	Texas	TRE	Public appeal to reduce the use of electricity	deliberate	Unknown	Unknown
July	7/30/15	1:00 PM	Unknown	Unknown	Tennessee	SERC	Suspected Physical Attack	human attack	0	0
July	7/31/15	10:55 AM	Unknown	Unknown	Washington	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	deliberate	9	0
August	8/2/15	5:45 PM	8/4/15	3:00 AM	Michigan: Emmet County; Grand Traverse County; Leelanau County; Kalkaska County; Benzie County; Manistee County; Wexford County; Missaukee County; Mecosta County; 	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"162,000"
August	8/3/15	12:30 AM	8/3/15	2:00 AM	Illinois	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"115,000"
August	8/3/15	1:00 AM	8/5/15	12:00 AM	Michigan	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"72,520"
August	8/3/15	8:27 AM	8/4/15	1:18 AM	Arizona: New Mexico	WECC	Suspected Physical Attack	human attack	0	Unknown
August	8/3/15	8:27 AM	8/4/15	1:18 AM	Arizona	WECC	Suspected Physical Attack	human attack	0	Unknown
August	8/4/15	7:17 AM	8/5/15	12:52 PM	Massachusetts: Rhode Island:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"132,000"
August	8/4/15	7:17 AM	8/5/15	12:52 PM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"132,000"
August	8/11/15	7:30 PM	8/13/15	4:05 AM	Texas: Houston;	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"100,000"
August	8/13/15	3:15 PM	8/13/15	7:00 PM	Texas: Williamson County;	TRE	Public appeal to reduce the use of electricity	deliberate	Unknown	Unknown
August	8/27/15	9:51 PM	8/28/15	6:00 PM	Puerto Rico	WECC	"Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident / Loss of electric service to more than 50,000 customers for 1 hour or more"	System Operations	360	Unknown
August	8/29/15	10:00 AM	Unknown	Unknown	Washington	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"500,000"
August	8/29/15	11:00 AM	9/4/15	3:00 PM	"King County, Skagit County, Whatcom County, Kitsap County, Pierce County, Thurston County, Island County, Washington"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	250	"250,000"
August	8/29/15	1:00 PM	8/31/15	7:00 AM	Washington: King County;	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	"1,200"	"64,000"
September	9/3/15	2:33 AM	9/3/15	6:25 AM	Michigan	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"50,114"
September	9/13/15	5:56 PM	9/13/15	8:37 PM	New York: Dutchess County;	NPCC	Suspected Physical Attack	human attack	0	0
September	9/20/15	1:12 PM	9/20/15	1:44 PM	California	WECC	Load shedding of 100 Megawatts or more implemented under emergency operational policy	deliberate	150	Unknown
September	9/29/15	3:40 PM	9/29/15	3:41 PM	Oregon	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
October	10/13/15	6:30 AM	10/13/15	8:30 AM	Utah: Emery County;	WECC	Suspected Physical Attack	human attack	0	0
October	10/13/15	10:25 AM	10/13/15	6:00 PM	Texas	TRE	Public appeal to reduce the use of electricity	deliberate	Unknown	Unknown
October	10/13/15	4:32 PM	10/13/15	8:39 PM	California	WECC	Public appeal to reduce the use of electricity	deliberate	"41,788"	Unknown
October	10/16/15	12:25 PM	10/16/15	12:56 PM	Utah 	WECC	Suspected Physical Attack	human attack	0	0
October	10/18/15	7:00 AM	10/18/15	11:29 PM	California: Central Coast area;	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	88	"55,677"
October	10/23/15	9:42 AM	10/23/15	1:26 PM	Puerto Rico	N/A	"Electrical System Separation (Islanding) where part or parts of power grid remain(s) operational / Load shedding of 100 Megawatts or more implemented under emergency operational policy / System-wide voltage reductions of 3 percent of more / Loss of electric service to more than 50,000 customers for 1 hour or more"	deliberate	500	"300,000"
October	10/28/15	1:38 PM	10/29/15	5:00 PM	Pennsylvania: Columbia County; Montour County; Northumberland County;	RFC	Suspected Physical Attack	human attack	Unknown	"35,000"
October	10/30/15	3:00 PM	10/30/15	4:00 PM	Oregon: Josephine County;	WECC	Suspected Physical Attack	human attack	0	0
October	10/31/15	12:45 AM	11/1/15	4:05 PM	Texas: Harris County;	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"130,252"
November	11/1/15	11:53 AM	11/1/15	12:00 PM	Ohio: Hamilton County;	RFC	Suspected Physical Attack	human attack	0	0
November	11/2/15	5:37 PM	11/4/15	9:00 AM	Arkansas: Hot Spring County;	SERC	Suspected Physical Attack	human attack	4	0
November	11/10/15	12:00 PM	11/10/15	2:00 PM	Indiana: Dearborn County;	RFC	Suspected Physical Attack	human attack	0	0
November	11/13/15	11:30 AM	11/13/15	11:35 AM	New York	NPCC	Suspected Physical Attack	human attack 	Unknown	Unknown
November	11/17/15	9:00 AM	Unknown	Unknown	Washington: Snohomish County;	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	900	"89,000"
November	11/17/15	10:00 AM	Unknown	Unknown	Washington	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"300,000"
November	11/17/15	1:30 PM	Unknown	Unknown	"Washington: Stevens County, Lincoln County, Adams County, Whitman County, Spokane County; Idaho: Bonner County, Kootenai County, Shoshone County, Benewah County, Idaho County;"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"182,000"
November	11/17/15	1:30 PM	Unknown	Unknown	Washington	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"182,000"
November	11/21/15	8:30 PM	11/23/15	1:00 AM	Michigan	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"60,000"
November	11/28/15	6:00 AM	11/30/15	1:00 PM	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"55,609"
November	11/28/15	6:00 AM	Unknown	Unknown	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"35,000"
November	11/29/15	4:48 PM	11/29/15	6:20 PM	Puerto Rico	N/A	System-wide voltage reductions of 3 percent or more	System Operations	0	0
November	11/30/15	6:18 AM	11/30/15	9:18 PM	Puerto Rico	N/A	System-wide voltage reductions of 3 percent or more	System Operations	100	"86,559"
December	12/2/15	1:03 PM	12/3/15	12:29 PM	Kansas: Thomas County;	SPP	Suspected Physical Attack	human attack	0	0
December	12/5/15	9:00 PM	12/5/15	10:30 PM	Kansas	SPP	Suspected Physical Attack	human attack	0	0
December	12/5/15	7:22 PM	12/6/15	5:27 AM	"New York: Orange County, Sullivan County; Pennsylvania: Pike County;"	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	Other	110	"52,476"
December	12/5/15	7:22 PM	12/6/15	5:27 AM	New York	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	Other	110	"52,476"
December	12/8/15	2:00 PM	12/8/15	2:01 PM	Nevada: Clark County;	WECC	Suspected Physical Attack	human attack	0	0
December	12/9/15	6:06 PM	12/9/15	9:52 PM	Puerto Rico		System-wide voltage reductions of 3 percent or more	System Operations	0	0
December	12/9/15	4:00 AM	12/9/15	11:00 AM	Washington	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	115	"76,300"
December	12/10/15	9:25 PM	12/10/15	10:30 PM	Missouri: New Madrid County;	SERC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	400	1
December	12/10/15	5:55 PM	12/10/15	5:56 PM	California: Stanislaus County;	WECC	Suspected Physical Attack	human attack	Unknown	Unknown
December	12/10/15	3:53 AM	12/10/15	4:08 AM	California: Plumas County	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	natural	24	"9,956"
December	12/10/15	6:01 AM	12/10/15	7:13 AM	California: Northern;	WECC	Electrical System Separation (Islanding) where part or parts of a power grid remain(s) operational	natural	29	"9,956"
December	12/24/15	3:00 AM	12/26/15	12:00 AM	"Michigan: Antrim County, Charlevoix County, Manistee County, Mecosta County, Kalkaska County, Grand Traverse County, Osceola County, Lake County, Newaygo County, Clare County, Isabella County;"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"168,000"
December	12/26/15	7:30 PM	Unknown	Unknown	Texas	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"70,000"
December	12/26/15	6:00 PM	12/30/15	6:00 AM	Texas: Oklahoma:	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"116,800"
December	12/26/15	6:00 PM	12/30/15	6:00 AM	Texas	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"116,800"
December	12/27/15	11:38 PM	12/28/15	5:00 PM	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"54,476"
December	12/27/15	5:00 PM	Unknown	Unknown	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"50,500"
December	12/29/15	8:30 AM	12/29/15	8:31 AM	Maine	NPCC	Suspected Physical Attack	human attack	0	0
December	12/31/15	5:00 PM	12/31/15	9:40 PM	Oklahoma: Blaine County;	SPP	Public appeal to reduce the use of electricity	natural	8	"1,500"
December	12/31/15	11:00 AM	Unknown	Unknown	Missouri	SERC	Suspected Physical Attack	human attack	0	0

==> anc/datasets/EIA and OE datasets/OE_2016.txt <==
OE-417 Electric Emergency and Disturbance Report - Calendar Year 2016										
Month	Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Alert Criteria	Event Type	Demand Loss (MW)	Number of Customers Affected
January	1/4/16	5:15 AM	1/5/16	8:00 AM	Wisconsin: Milwaukee County;	MRO	Suspected human attack	human attack	0	0
January	1/10/16	8:46 PM	1/11/16	5:25 AM	Maine: Connecticut: Massachusetts: Vermont: New Hampshire: Rhode Island:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/10/16	8:46 PM	1/11/16	5:25 AM	Maine	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/10/16	8:46 PM	1/11/16	5:25 AM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/10/16	8:46 PM	1/11/16	5:25 AM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/10/16	8:46 PM	1/11/16	5:25 AM	Vermont	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/10/16	8:46 PM	1/11/16	5:25 AM	New Hampshire	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"59,859"
January	1/11/16	8:16 PM	1/11/16	11:00 PM	Rhode Island	RFC	Suspected human attack Attack	human attack	0	0
January	1/14/16	8:27 AM	1/14/16	12:00 PM	Delaware:	RFC	Suspected human attack Attack	human attack	0	0
January	1/17/16	12:00 PM	1/17/16	1:00 PM	Utah: Salt Lake County;	WECC	Suspected human attack Attack	human attack	0	0
January	1/22/16	3:52 PM	1/24/16	12:30 PM	North Carolina: South Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"150,000"
January	1/22/16	3:52 PM	1/24/16	12:30 PM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"150,000"
January	1/23/16	7:49 AM	1/23/16	9:05 AM	New Jersey:	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	"50,900"
February	2/5/16	11:21 AM	2/6/16	3:48 PM	Connecticut: Massachusetts: Rhode Island:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	115057
February	2/5/16	11:21 AM	2/6/16	3:48 PM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	115057
February	2/5/16	11:21 AM	2/6/16	3:48 PM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	115057
February	2/7/16	11:30 AM	Unknown	Unknown	New York: Orange County	NPCC	Suspected human attack Attack	human attack	Unknown	Unknown
February	2/7/16	2:58 PM	Unknown	Unknown	Oregon: Klamath County	WECC	Suspected human attack Attack	human attack	Unknown	Unknown
February	2/7/16	1:21 PM	2/7/16	1:42 PM	Utah: Salt Lake County	WECC	Suspected human attack Attack	human attack	0	0
February	2/13/16	12:44 PM	2/13/16	4:27 PM	California	SERC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	7	4300
February	2/16/16	8:35 AM	2/16/16	5:28 PM	"Virginia: Roanoke County, Montgomery County; West Virginia: Kanawha County, Cabell County; Tennessee: Sullivan County;"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	52640
February	2/16/16	8:35 AM	2/16/16	5:28 PM	Virginia	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	52640
February	2/16/16	8:35 AM	2/16/16	5:28 PM	West Virginia	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	52640
February	2/19/16	10:00 PM	2/20/16	11:13 PM	Michigan	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	145314
February	2/21/16	3:54 PM	2/21/16	5:07 PM	Oregon: Klamath County	WECC	Suspected human attack Attack	human attack	0	0
February	2/24/16	2:45 PM	2/25/16	5:00 AM	North Carolina: South Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	400	284610
February	2/24/16	2:45 PM	2/25/16	5:00 AM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	400	284610
February	2/24/16	9:10 AM	2/24/16	10:15 AM	Delaware	RFC	Suspected human attack Attack	human attack	0	0
February	2/25/16	1:44 AM	2/25/16	2:45 PM	Connecticut: Maine: Massachusetts: Rhode Island: Vermont:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	114190
February	2/25/16	1:44 AM	2/25/16	2:45 PM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	114190
February	2/25/16	1:44 AM	2/25/16	2:45 PM	Maine	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	114190
February	2/25/16	1:44 AM	2/25/16	2:45 PM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	114190
February	2/25/16	1:44 AM	2/25/16	2:45 PM	Rhode Island	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	114190
February	2/26/16	4:35 PM	2/26/16	8:22 PM	Arizona: Maricopa County	WECC	Suspected human attack Attack	human attack	2	2713
February	2/26/16	12:01 AM	Unknown	Unknown	California: San Bernardino County	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	0	0
March	3/1/16	1:35 PM	Unknown	Unknown	Idaho: Ada County;	WECC	Suspected human attack Attack	human attack	0	0
March	3/1/16	3:00 PM	Unknown	Unknown	"Washington: King County, Whatcom County, Kitsap County, Skagit County;"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	56000
March	3/3/16	11:00 AM	4/6/16	7:47 PM	California: San Bernardino County;	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	0	0
March	3/8/16	12:00 AM	3/8/16	12:00 AM	Idaho: Bannock County;	WECC	Suspected human attack Attack	human attack	0	0
March	3/10/16	4:00 AM	3/11/16	11:59 AM	"Washington: Kitsap County, King County, Whatcom County, Island County, Skagit County;"	WECC	Suspected human attack Attack	human attack	0	0
March	3/13/16	2:00 PM	Unknown	Unknown	"Washington: Island County, Skagit County, Whatcom County, King County, Kitsap County, Pierce County, Thurston County;"	WECC	Suspected human attack Attack	human attack	0	0
March	3/13/16	4:55 PM	Unknown	Unknown	Washington:	WECC	Suspected human attack Attack	human attack	0	0
March	3/23/16	5:00 AM	3/25/16	11:59 PM	"Colorado: Denver, City and County of[12];"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	0	0
March	3/27/16	12:00 PM	3/27/16	1:00 PM	Nevada: Clark County;	WECC	Suspected human attack Attack	human attack	Unknown	110000
March	3/30/16	9:12 PM	3/31/16	3:00 PM	Massachusetts: Middlesex County[13];	NPCC	Suspected human attack Attack	human attack	200	50500
April	4/1/16	4:37 PM	4/1/16	6:00 PM	Florida: Hillsborough County	FRCC	Suspected human attack Attack	human attack	0	0
April	4/2/16	11:08 AM	4/2/16	11:33 AM	California	WECC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	360	0
April	4/12/16	11:30 AM	4/12/16	4:43 PM	Washington: Pend Oreille County	WECC	Suspected human attack Attack	human attack Attack	0	0
April	4/14/16	4:49 PM	4/15/16	8:42 PM	Maryland: Baltimore County	RFC	Suspected human attack Attack	human attack	0	0
April	4/15/16	10:00 AM	4/15/16	11:00 AM	Utah: Weber County	WECC	Suspected human attack Attack	human attack	0	0
April	4/18/16	5:05 AM	4/20/16	7:55 AM	Texas: Harris County	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	415103
April	4/27/16	1:36 PM	Unknown	Unknown	Tennessee	SERC	Suspected human attack Attack	human attack	0	0
April	4/27/16	5:50 AM	4/28/16	1:35 AM	Texas: Harris County	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	214864
April	4/27/16	6:00 PM	4/27/16	6:05 PM	Texas: Rusk County	TRE	Suspected human attack Attack	human attack	0	0
May	5/7/16	7:49 AM	5/7/16	9:02 AM	New York: Dutchess County;	NPCC	Suspected human attack Attack	human attack	0	0
May	5/8/16	9:12 AM	Unknown 	Unknown 	Washington: Clark County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	Unknown	Unknown
May	5/10/16	8:45 PM	5/13/16	3:00 AM	"Texas: Dallas County, Tarrant County, Parker County;"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	Distribution Interruption	Unknown	85000
May	5/14/16	9:25 PM	5/15/16	5:24 PM	Missouri:	SERC	Suspected human attack Attack	human attack	0	0
May	5/19/16	9:36 PM	5/20/16	1:00 AM	Utah:	WECC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	461	85179
May	5/20/16	12:00 AM	5/22/16	5:00 AM	Louisiana:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	Distribution Interruption 	Unknown	85000
May	5/20/16	1:15 AM	Unknown 	Unknown 	Louisiana:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57184
May	5/24/16	8:00 AM	Unknown 	Unknown 	Missouri:	SERC	Suspected human attack Attack	human attack	0	0
May	5/26/16	9:29 PM	5/27/16	12:40 AM	New York:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	Transmission Interruption	82	56645
May	5/31/16	7:30 AM	6/13/16	7:27 AM	New York: Tompkins County;	NPCC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	150	Unknown
June	6/7/16	12:00 PM	6/7/16	12:15 PM	Utah	WECC	Suspected human attack Attack	human attack 	0	0
June	6/14/16	7:59 AM	6/14/16	8:00 AM	New Jersey	RFC	Suspected human attack Attack	human attack	0	0
June	6/17/16	3:40 PM	6/18/16	8:34 AM	"Georgia, Alabama, Mississippi, Florida"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	304	91260
June	6/17/16	3:40 PM	6/18/16	8:34 AM	Georgia	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	304	91260
June	6/17/16	3:40 PM	6/18/16	8:34 AM	Alabama	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	304	91260
June	6/17/16	3:40 PM	6/18/16	8:34 AM	Mississippi	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	304	91260
June	6/17/16	4:30 AM	6/17/16	4:31 AM	Delaware	RFC	Suspected human attack Attack	human attack	0	0
July	7/2/16	4:00 AM	7/4/16	12:40 AM	Oregon: Multnomah County	WECC	Suspected human attack Attack	human attack	0	0
July	7/5/16	2:45 AM	7/6/16	3:00 AM	"Texas: Dallas County, Tarrant County"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	52000
July	7/5/16	5:30 PM	7/6/16	4:00 PM	"Minnesota, Wisconsin"	MRO	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	250000
July	7/5/16	5:30 PM	7/6/16	4:00 PM	Minnesota	MRO	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	250000
July	7/7/16	4:20 AM	7/7/16	8:00 AM	"Kansas: Johnson County; Missouri: Jackson County, Platte County, Cass County, Buchanan County, Atchison County, Andrew County, Clay County, Nodaway County"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	58500
July	7/7/16	4:20 AM	7/7/16	8:00 AM	Kansas	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	58500
July	7/7/16	5:53 AM	7/7/16	8:40 AM	North Carolina: New Hanover County	SERC	Actual human attack Attack 	human attack	0	0
July	7/8/16	8:50 PM	7/9/16	7:25 PM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	600	203345
July	7/8/16	7:00 PM	7/9/16	12:00 AM	"Michigan: Wayne County, Oakland County, Macomb County, St. Clair County, Lapeer County, Tuscola County, Sanilac County, Huron County"	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	160895
July	7/8/16	6:00 PM	Unknown	Unknown	West Virginia: Virginia	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	62961
July	7/8/16	6:00 PM	Unknown	Unknown	West Virginia	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	62961
July	7/9/16	5:45 PM	7/11/16	2:00 PM	Texas: Dallas County	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	62000
July	7/12/16	2:10 PM	7/12/16	8:33 PM	Puerto Rico	PR	Voltage Reduction	System Operations	450	218000
July	7/13/16	1:00 PM	7/13/16	1:01 PM	Washington	WECC	Suspected human attack Attack	human attack	0	0
July	7/13/16	3:00 PM	Unknown	Unknown	Tennessee: Shelby County	SERC	deliberate	System Operations	Unknown	Unknown
July	7/14/16	5:30 PM	7/16/16	8:00 PM	Oklahoma: Arkansas	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	7300
July	7/14/16	5:30 PM	7/16/16	8:00 PM	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	7300
July	7/14/16	4:30 PM	7/16/16	12:00 AM	Arkansas: Louisiana: Mississippi: Texas	"SPP, SERC, TRE"	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	170244
July	7/14/16	4:30 PM	7/16/16	12:00 AM	Arkansas	"SPP, SERC, TRE"	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	170244
July	7/14/16	4:30 PM	7/16/16	12:00 AM	Louisiana	"SPP, SERC, TRE"	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	170244
July	7/14/16	4:30 PM	7/16/16	12:00 AM	Mississippi	"SPP, SERC, TRE"	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	170244
July	7/14/16	2:44 PM	7/15/16	4:00 AM	Oklahoma	SPP	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	96966
July	7/19/16	3:45 PM	7/19/16	7:29 PM	Idaho	WECC	"deliberate, Uncontrolled Loss 300+ MW"	System Operations	290	Unknown
July	7/19/16	3:45 PM	7/19/16	7:25 PM	Idaho	WECC	"deliberate, Uncontrolled Loss 300+ MW"	System Operations	485	Unknown
July	7/21/16	7:21 PM	7/22/16	12:09 AM	Puerto Rico	PR	"Load Shed 100+ MW, Voltage Reduction"	System Operations	200	266000
July	7/21/16	6:18 AM	7/21/16	2:45 PM	Delaware: New Castle County	RFC	Suspected human attack Attack	human attack	0	0
July	7/22/16	11:50 PM	7/23/16	9:10 AM	Massachusetts: Connecticut: Rhode Island: New Hampshire: Vermont: Maine	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/22/16	11:50 PM	7/23/16	9:10 AM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/22/16	11:50 PM	7/23/16	9:10 AM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/22/16	11:50 PM	7/23/16	9:10 AM	Rhode Island	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/22/16	11:50 PM	7/23/16	9:10 AM	New Hampshire	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/22/16	11:50 PM	7/23/16	9:10 AM	Vermont	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57058
July	7/23/16	3:15 PM	7/23/16	7:53 PM	Pennsylvania: Cambria County	RFC	Voltage Reduction	System Operations	87	Unknown
July	7/23/16	7:30 PM	7/24/16	7:30 AM	Connecticut: Massachusetts: New Hampshire: Vermont: Rhode Island	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	101073
July	7/23/16	7:30 PM	7/24/16	7:30 AM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	101073
July	7/23/16	7:30 PM	7/24/16	7:30 AM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	101073
July	7/23/16	7:30 PM	7/24/16	7:30 AM	New Hampshire	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	101073
July	7/23/16	7:30 PM	7/24/16	7:30 AM	Vermont	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	101073
July	7/25/16	6:51 PM	7/26/16	2:19 AM	Puerto Rico	PR	Voltage Reduction	System Operations	0	0
July	7/26/16	6:51 PM	7/27/16	1:45 AM	Puerto Rico	PR	Voltage Reduction	System Operations	25	37100
July	7/27/16	6:50 PM	7/28/16	1:38 AM	Puerto Rico	PR	Voltage Reduction	System Operations	80	106300
July	7/28/16	6:51 PM	7/29/16	2:02 AM	Puerto Rico	PR	Voltage Reduction	System Operations	22	21600
July	7/29/16	7:09 PM	7/29/16	7:57 PM	Puerto Rico	PR	Voltage Reduction	System Operations	0	0
August	8/4/16	2:15 PM	8/4/16	2:23 PM	Delaware: New Castle County;	RFC	Suspected human attack Attack	human attack	0	0
August	8/7/16	6:39 PM	8/7/16	8:27 PM	New Mexico: Bernalillo County;	WECC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	Unknown	Unknown
August	8/10/16	6:00 AM	Unknown	Unknown	California: Butte County;	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	0	0
August	8/11/16	4:30 PM	8/11/16	7:15 PM	Ohio:	RFC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	62140
August	8/13/16	11:42 AM	8/13/16	2:07 PM	South Carolina:	SERC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	506	0
August	8/20/16	2:18 PM	8/20/16	9:19 PM	New York:	NPCC	Actual human attack Attack	human attack	Unknown	40000
August	8/23/16	5:00 PM	8/24/16	12:05 AM	Texas: Harris County;	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	72200
August	8/24/16	6:13 PM	8/24/16	7:14 PM	Puerto Rico:	PR	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	System Operations	600	400000
August	8/24/16	7:18 PM	8/24/16	7:47 PM	Washington: King County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	9232	Unknown
August	8/25/16	6:40 PM	8/26/16	6:19 PM	Oregon: Crook County;	WECC	  Suspected human attack Attack	human attack	0	0
August	8/31/16	9:45 AM	8/31/16	9:55 AM	Colorado:	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	Transmission Interruption	0	0
August	8/31/16	2:52 PM	Unknown	Unknown	Washington: Clark County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	0	0
September	9/1/16	10:00 PM	Unknown	Unknown	Florida:	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	100	Unknown
September	9/2/16	12:40 AM	9/4/16	8:00 PM	"Florida: Leon County, Wakulla County;"	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	450	75000
September	9/2/16	4:00 AM	9/2/16	4:00 PM	"Florida: Alachua County, Bay County, Citrus County, Columbia County, Dixie County, Franklin County, Gilchrist County, Gulf County, Hamilton County, Hardee County, Hernando County, Highlands County, Jefferson County, Lafayette County, Lake County, Levy County, Madison County, Marion County, Orange County, Osceola County, Pasco County, Pinellas County, Polk County, Seminole County, Sumter County, Suwannee County, Taylor County, Volusia County, Wakulla County;"	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	225	90000
September	9/2/16	5:45 AM	9/3/16	12:30 AM	Georgia:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57000
September	9/6/16	6:12 PM	9/6/16	9:24 PM	Washington: Clark County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	300	Unknown
September	9/8/16	8:30 AM	9/25/16	12:00 AM	New York: Tompkins County;	NPCC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	210	Unknown
September	9/8/16	2:49 PM	9/8/16	3:03 PM	Washington:	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	0	0
September	9/10/16	9:42 AM	9/10/16	9:57 AM	Washington: Clark County;	WECC	Load shedding of 100 Megawatts or more implemented under emergency operational policy	Generation Inadequacy	135	Unknown
September	9/11/16	12:05 PM	9/11/16	3:10 PM	Connecticut: Massachusetts: New Hampshire: Rhode Island: Vermont: Maine:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/11/16	12:05 PM	9/11/16	3:10 PM	Connecticut	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/11/16	12:05 PM	9/11/16	3:10 PM	Massachusetts	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/11/16	12:05 PM	9/11/16	3:10 PM	New Hampshire	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/11/16	12:05 PM	9/11/16	3:10 PM	Rhode Island	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/11/16	12:05 PM	9/11/16	3:10 PM	Vermont	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	57960
September	9/12/16	12:30 PM	9/12/16	5:56 PM	"New Mexico: Bernalillo County, Sandoval County, Santa Fe County, Valencia County;"	WECC	Load shedding of 100 Megawatts or more implemented under emergency operational policy	Generation Inadequacy	110	53753
September	9/21/16	2:30 PM	9/24/16	2:30 AM	Puerto Rico:		Complete operational failure or shut-down of the transmission and/or distribution electrical system	System Operations	2750	1475000
September	9/21/16	7:44 PM	9/21/16	9:17 PM	Texas: Lubbock County;	TRE	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
September	9/22/16	10:56 AM	9/22/16	11:41 AM	Iowa: Black Hawk County;	MRO	Complete operational failure or shut-down of the transmission and/or distribution electrical system	System Operations	69	19124
September	9/25/16	12:49 PM	9/25/16	6:20 PM	"Utah: Kane County, Garfield County; Arizona: Coconino County, Mohave County"	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	20	10000
September	9/25/16	12:49 PM	9/25/16	6:20 PM	Utah	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	20	10000
October	10/1/16	12:24 PM	10/2/16	2:04 AM	California: Mendocino County;	WECC	human attack attack that causes major interruptions or impacts to critical infrastructure facilities or to operations	human attack	0	0
October	10/2/16	11:30 PM	10/5/16	8:00 AM	Utah:	WECC	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	Transmission Interruption	50	4000
October	10/3/16	3:09 PM	10/4/16	7:00 PM	Texas:	TRE	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	deliberate	Unknown	Unknown
October	10/5/16	11:32 AM	10/5/16	7:00 PM	Texas:	TRE	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	deliberate	Unknown	Unknown
October	10/5/16	3:51 PM	Unknown	Unknown	California: Imperial County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
October	10/6/16	9:50 AM	10/6/16	7:00 PM	Texas:	TRE	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	deliberate	Unknown	Unknown
October	10/6/16	7:30 PM	10/8/16	6:00 PM	Florida:	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	5600	1200000
October	10/7/16	8:00 AM	10/9/16	1:00 PM	"Florida: Alachua County, Bay County, Citrus County, Columbia County, Dixie County, Franklin County, Gilchrist County, Gulf County, Hamilton County, Hardee County, Hernando County, Highlands County, Jefferson County, Lafayette County, Lake County, Levy County, Madison County, Marion County, Orange County, Osceola County, Pasco County, Pinellas County, Polk County, Seminole County, Sumter County, Suwannee County, Taylor County, Volusia County, Wakulla County;"	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	413	165000
October	10/7/16	11:08 AM	10/7/16	7:00 PM	Texas:	TRE	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	Generation Inadequacy	Unknown	Unknown
October	10/7/16	4:22 PM	10/12/16	11:00 AM	Georgia:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	122	36384
October	10/7/16	10:45 PM	Unknown	Unknown	Florida:	FRCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	Unknown
October	10/7/16	11:00 PM	Unknown	Unknown	"South Carolina: Allendale County, Bamberg County, Beaufort County, Berkeley County, Charleston County, Chesterfield County, Clarendon County, Colleton County, Darlington County, Dorchester County, Florence County, Georgetown County, Hampton County, Horry County, Jasper County, Kershaw County, Lee County, Marion County, Marlboro County, Orangeburg County, Richland County, Sumter County, Williamsburg County;"	SERC	"Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident
Loss of electric service to more than 50,000 customers for 1 hour or more
"	natural	Unknown	Unknown
October	10/8/16	8:21 AM	10/13/16	5:30 PM	North Carolina: South Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	Unknown
October	10/8/16	8:21 AM	10/13/16	5:30 PM	North Carolina	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	Unknown
October	10/8/16	2:05 PM	10/9/16	6:06 AM	North Carolina:	SERC	Uncontrolled loss of 300 Megawatts or more of firm system loads for more than 15 minutes from a single incident	natural	Unknown	44875
October	10/8/16	1:10 AM	Unknown	Unknown	South Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	1050	290824
October	10/10/16	1:15 PM	10/10/16	7:00 PM	Texas:	TRE	deliberate to reduce the use of electricity for purposes of maintaining the continuity of the electric power system	Generation Inadequacy	Unknown	Unknown
October	10/12/16	12:09 PM	10/12/16	1:16 PM	Nevada: Clark County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	4	1671
October	10/18/16	2:06 PM	10/21/16	3:00 PM	"Oregon: Deschutes County, Lake County;"	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
October	10/20/16	12:30 PM	10/20/16	12:31 PM	Oregon:	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
October	10/25/16	7:40 AM	10/27/16	7:40 AM	Tennessee: Shelby County;	SERC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
October	10/26/16	5:26 AM	10/26/16	5:27 AM	Wyoming: Sweetwater County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
October	10/28/16	1:29 PM	10/28/16	1:38 PM	California: Plumas County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	deliberate	4	482
October	10/31/16	8:06 AM	10/31/16	3:53 PM	North Carolina: Stokes County;	SERC	human attack attack that causes major interruptions or impacts to critical infrastructure facilities or to operations	human attack	0	0
November	11/9/16	11:59 AM	11/9/16	6:15 PM	"California: Stanislaus County, San Joaquin County, Alameda County, Tuolumne County;"	WECC	human attack event that could potentially impact electric power system adequacy or reliability	human attack	0	0
November	11/9/16	6:44 AM	11/9/16	7:44 AM	California:	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
November	11/1/16	8:55 PM	Unknown	Unknown	Washington: Clark County;	WECC	Electrical System Separation (deliberate) where part or parts of a power grid remain(s) operational in an otherwise blacked out area or within the partial failure of an integrated electrical system	Transmission Interruption	0	0
December	12/8/16	1:00 AM	12/8/16	2:30 AM	Oregon: Multnomah County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
December	12/11/16	7:45 AM	12/11/16	7:46 AM	Utah: Utah County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
December	12/13/16	2:09 PM	12/13/16	2:30 PM	California: Riverside County;	WECC	human attack event that could potentially impact electric power system adequacy or reliability	human attack	0	0
December	12/15/16	6:30 AM	Unknown	Unknown	California: Merced County;	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	Unknown	Unknown
December	12/16/16	7:45 AM	12/16/16	8:45 AM	Oregon: Multnomah County;	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
December	12/26/16	4:00 AM	12/26/16	6:00 AM	Washington:	WECC	human attack attack that could potentially impact electric power system adequacy or reliability; or human attack which targets components of any security systems	human attack	0	0
December	12/28/16	4:03 AM	12/31/16	6:00 AM	California:	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability	mechanical	0	0
December	12/30/16	8:55 AM	12/30/16	8:56 AM	Vermont: Chittenden County;	NPCC	human attack event that could potentially impact electric power system adequacy or reliability	Other	0	0
December	12/30/16	2:30 AM	12/30/16	7:00 PM	Maine:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more"	natural	Unknown	85263

==> anc/datasets/EIA and OE datasets/OE_2017.txt <==
OE-417 Electric Emergency and Disturbance Report - Calendar Year 17								
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected
January								
1/5/17	4:56 PM	1/5/17	4:57 PM	Florida: Martin County;	FRCC	Human Attack	0	0
1/8/17	9:07 AM	1/13/17	2:30 PM	California	WECC	Natural	Unknown	106000
1/8/17	11:59 PM	Unknown	Unknown	California	WECC	Operations	0	0
1/10/17	7:30 PM	1/13/17	2:30 PM	California	WECC	Natural	Unknown	87000
1/15/17	6:35 AM	1/15/17	7:44 AM	California: Los Angeles County;	WECC	Operations	176	126000
1/15/17	9:27 AM	1/17/17	1:58 AM	Oklahoma: Harper County;	SPP	Natural	1	788
1/18/17	6:05 PM	1/19/17	12:05 AM	California	WECC	Natural	Unknown	75000
1/22/17	4:15 AM	1/24/17	2:00 PM	California	WECC	Natural	97	64000
1/22/17	6:00 AM	Unknown	Unknown	California	WECC	Operations	0	0
1/22/17	4:00 PM	1/23/17	3:26 AM	Alabama: Georgia: Mississippi: Florida:	SERC	Natural	100	29965
1/22/17	4:00 PM	1/23/17	3:26 AM	Alabama	SERC	Natural	100	29965
1/22/17	4:00 PM	1/23/17	3:26 AM	Georgia	SERC	Natural	100	29965
1/22/17	4:00 PM	1/23/17	3:26 AM	Mississippi	SERC	Natural	100	29965
Febraury								
2/2/17	1:04 AM	2/2/17	5:00 AM	"New Mexico: Bernalillo County, Santa Fe County;"	WECC	Operations	396	149223
2/2/17	1:11 AM	Unknown	Unknown	New Mexico: Bernalillo County;	WECC	Operations	400	Unknown
2/6/17	1:00 AM	2/6/17	7:30 PM	"Washington: Skagit County, King County, Kitsap County;"	WECC	Natural	Unknown	103000
2/9/17	4:05 PM	2/10/17	5:15 AM	Connecticut: Massachusetts: Rhode Island:	NPCC	Natural	Unknown	11525
2/9/17	4:05 PM	2/10/17	5:15 AM	Connecticut	NPCC	Natural	Unknown	11525
2/9/17	4:05 PM	2/10/17	5:15 AM	Massachusetts	NPCC	Natural	Unknown	11525
2/11/17	3:46 PM	2/11/17	3:50 PM	Utah	WECC	Human Attack	0	0
2/13/17	1:00 PM	2/15/17	1:35 PM	North Carolina: Union County;	SERC	Human Attack	0	0
2/17/17	1:00 PM	2/17/17	1:15 PM	Nevada: Clark County;	WECC	Human Attack	0	0
2/17/17	3:00 PM	2/20/17	11:00 AM	California: Los Angeles County;	WECC	Natural	Unknown	111591
2/17/17	8:09 AM	2/22/17	7:30 PM	California	WECC	Natural	254	169250
2/17/17	4:32 AM	2/17/17	5:02 AM	Missouri: Arkansas: Oklahoma: Texas:	SPP	Operations	0	0
2/17/17	4:32 AM	2/17/17	5:02 AM	Missouri	SPP	Operations	0	0
2/17/17	4:32 AM	2/17/17	5:02 AM	Arkansas	SPP	Operations	0	0
2/17/17	4:32 AM	2/17/17	5:02 AM	Oklahoma	SPP	Operations	0	0
March								
3/1/17	11:49 AM	3/2/17	9:30 PM	Kentucky: West Virginia:	RFC	Natural	Unknown	98575
3/1/17	11:49 AM	3/2/17	9:30 PM	Kentucky	RFC	Natural	Unknown	98575
3/1/17	8:30 AM	3/1/17	2:00 PM	Tennessee: Kentucky:	SERC	Natural	Unknown	58000
3/1/17	8:30 AM	3/1/17	2:00 PM	Tennessee	SERC	Natural	Unknown	58000
3/2/17	12:20 PM	3/2/17	11:45 PM	Connecticut: Maine: Massachusetts: New Hampshire: Rhode Island: Vermont:	NPCC	Natural	Unknown	54316
3/2/17	12:20 PM	3/2/17	11:45 PM	Connecticut	NPCC	Natural	Unknown	54316
3/2/17	12:20 PM	3/2/17	11:45 PM	Maine	NPCC	Natural	Unknown	54316
3/2/17	12:20 PM	3/2/17	11:45 PM	Massachusetts	NPCC	Natural	Unknown	54316
3/2/17	12:20 PM	3/2/17	11:45 PM	New Hampshire	NPCC	Natural	Unknown	54316
3/2/17	12:20 PM	3/2/17	11:45 PM	Rhode Island	NPCC	Natural	Unknown	54316
3/6/17	8:00 PM	3/7/17	1:00 AM	"Missouri: Jackson County, Platte County, Cass County, Lafayette County, Chariton County, Carroll County, Clay County, Johnson County;"	SERC	Natural	Unknown	97734
3/8/17	11:30 AM	3/8/17	7:52 PM	Ohio	RFC	Natural	Unknown	71012
3/8/17	12:00 PM	3/11/17	11:31 AM	Michigan	RFC	Natural	Unknown	800000
3/8/17	9:30 AM	3/11/17	5:00 AM	"Michigan: Jackson County, Calhoun County, Ingham County, Hillsdale County, Washtenaw County, Kent County, Ottawa County, Midland County, Saginaw County;"	RFC	Natural	Unknown	343000
3/8/17	1:30 PM	3/8/17	4:30 PM	New York	NPCC	Natural	Unknown	106869
3/8/17	3:33 PM	Unknown	Unknown	New York	NPCC	Natural	Unknown	50000
3/12/17	9:56 AM	3/12/17	11:20 AM	California: Imperial County;	WECC	Human Attack	0	1
3/14/17	12:32 PM	Unknown	Unknown	Connecticut: Massachusetts: Rhode Island: New Hampshire: Maine: Vermont:	NPCC	Natural	Unknown	69647
3/14/17	12:32 PM	Unknown	Unknown	Connecticut	NPCC	Natural	Unknown	69647
3/14/17	12:32 PM	Unknown	Unknown	Maine	NPCC	Natural	Unknown	69647
3/14/17	12:32 PM	Unknown	Unknown	Massachusetts	NPCC	Natural	Unknown	69647
3/14/17	12:32 PM	Unknown	Unknown	New Hampshire	NPCC	Natural	Unknown	69647
3/14/17	12:32 PM	Unknown	Unknown	Rhode Island	NPCC	Natural	Unknown	69647
3/21/17	8:00 PM	3/22/17	9:15 AM	Georgia	SERC	Natural	857	257000
3/24/17	6:29 AM	3/24/17	7:13 AM	Oregon: Clatsop County;	WECC	Human Attack	0	0
3/28/17	4:07 PM	3/28/17	4:08 PM	Oregon: Josephine County;	WECC	Human Attack	0	0
3/29/17	3:30 AM	3/31/17	6:00 AM	Texas	TRE	Natural	Unknown	175000
3/31/17	7:15 PM	3/31/17	9:07 PM	Mississippi: DeSoto County;	SERC	Human Attack	0	0
April								
4/3/17	11:00 AM	4/3/17	8:00 PM	"Alabama, Georgia"	SERC	Natural	290	86330
4/3/17	11:00 AM	4/3/17	8:00 PM	Alabama	SERC	Natural	290	86330
4/6/17	7:00 PM	Unknown	Unknown	California	WECC	Natural	Unknown	100000
4/7/17	4:16 AM	Unknown	Unknown	California: Fresno County	WECC	Operations	0	0
4/7/17	8:15 AM	4/8/17	12:14 AM	"Oregon: Multnomah County, Washington County, Marion County, Clackamas County"	WECC	Natural	Unknown	153867
4/7/17	4:33 AM	4/7/17	8:20 AM	Oregon	WECC	Natural	100	64852
4/13/17	7:50 AM	4/13/17	8:07 AM	Washington: Pierce County	WECC	Human Attack	53	10000
4/17/17	9:25 AM	4/17/17	9:26 AM	Utah: Emery County	WECC	Human Attack	0	0
4/20/17	4:00 PM	4/20/17	6:00 PM	Wyoming: Converse County	WECC	 Human Attack	0	0
4/21/17	10:34 AM	4/21/17	3:55 PM	Kentucky: Bullitt County	SERC	 Human Attack	0	0
4/21/17	9:06 AM	4/21/17	5:45 PM	"California: San Francisco, City and County of[10]"	WECC	Operations	130	88000
4/23/17	11:55 PM	4/23/17	11:56 PM	Oregon: Multnomah County	WECC	Human Attack	0	0
4/24/17	5:32 AM	4/24/17	6:33 AM	North Carolina: Mecklenburg County	SERC	Natural	240	74698
4/30/17	1:00 AM	4/30/17	5:45 PM	"Arkansas, Louisiana, Mississippi"	SERC	Natural	Unknown	145174
May								
5/1/17	11:14 PM	5/1/17	11:34 PM	Ohio	RFC	Natural	Unknown	92390
5/3/17	7:05 PM	5/3/17	9:00 PM	California	WECC	Operations	878	Unknown
5/3/17	6:58 PM	5/3/17	9:15 PM	California	WECC	Operations	572	0
5/3/17	11:00 PM	Unknown	Unknown	"Pennsylvania: Philadelphia County, Montgomery County"	RFC	Human Attack	0	0
5/4/17	5:00 AM	5/4/17	10:00 PM	Alabama: Georgia	SERC	Natural	200	60377
5/4/17	5:00 AM	5/4/17	10:00 PM	Alabama	SERC	Natural	200	60377
5/7/17	11:30 PM	5/8/17	5:00 AM	Kentucky: Daviess County	SERC	Operations	80	0
5/7/17	5:15 AM	Unknown	Unknown	California: Fresno County	WECC	Operations	0	0
5/11/17	11:05 AM	5/11/17	1:05 PM	Washington: Yakima County	WECC	Human Attack	0	0
5/19/17	5:30 AM	Unknown	Unknown	Missouri: St. Louis County	SERC	Natural	Unknown	70696
5/21/17	4:44 PM	5/21/17	5:43 PM	"Idaho: Lincoln County, Jerome County"	WECC	Human Attack	21	9598
5/23/17	5:02 AM	5/23/17	8:40 AM	Tennessee: Davidson County	SERC	Human Attack	10	4700
5/27/17	11:00 PM	Unknown	Unknown	"Tennessee: Shelby County, Putnam County, Knox County, Davidson County, Hamilton County; Alabama: Madison County"	SERC	Natural	Unknown	116000
5/27/17	11:00 PM	Unknown	Unknown	Tennessee	SERC	Natural	Unknown	116000
5/27/17	11:10 PM	Unknown	Unknown	Tennessee: Shelby County	SERC	Natural	391	188000
5/28/17	7:30 PM	5/29/17	10:00 PM	Louisiana: Texas	SERC	Natural	Unknown	103000
5/28/17	7:30 PM	5/29/17	10:00 PM	Louisiana	SERC	Natural	Unknown	103000
5/28/17	4:27 PM	5/28/17	4:28 PM	Nevada: Clark County	WECC	Human Attack	0	0
5/28/17	7:30 PM	5/29/17	10:00 PM	Texas: Louisiana	TRE	Natural	Unknown	103000
5/28/17	7:30 PM	5/29/17	10:00 PM	Texas	TRE	Natural	Unknown	103000
June								
6/7/17	1:12 PM	6/7/17	1:13 PM	Washington: Yakima County	WECC	Human Attack	0	0
6/11/17	1:25 PM	6/11/17	7:15 PM	Wisconsin	MRO	Natural	Unknown	53610
6/11/17	2:39 PM	6/11/17	5:55 PM	Michigan	RFC	Operations	63	Unknown
6/11/17	7:00 AM	6/11/17	11:22 AM	Minnesota	MRO	Natural	Unknown	70000
6/15/17	5:00 PM	6/15/17	10:00 PM	"Alabama, Georgia"	SERC	Natural	275	82713
6/15/17	5:00 PM	6/15/17	10:00 PM	Alabama	SERC	Natural	275	82713
6/16/17	8:00 PM	6/17/17	6:00 AM	Arkansas	SERC	Natural	Unknown	76000
6/16/17	8:00 PM	Unknown	Unknown	"Nebraska: Cass County, Douglas County, Sarpy County"	MRO	Natural	Unknown	76000
6/17/17	9:00 PM	6/18/17	7:00 AM	"Kansas, Missouri: Jackson County, Platte County, Clay County, Cass County"	MRO	Natural	Unknown	84737
6/17/17	9:00 PM	6/18/17	7:00 AM	Kansas	MRO	Natural	Unknown	84737
6/21/17	12:00 AM	6/21/17	1:00 AM	Oregon: Baker County	WECC	Physical Attack	0	0
6/22/17	6:00 PM	6/25/17	12:45 PM	"Michigan: Wayne County, Monroe County"	RFC	Natural	Unknown	118631
6/29/17	4:00 AM	Unknown	Unknown	Louisiana: Orleans Parish	SERC	Human Attack	130	6467
6/30/17	7:45 AM	6/30/17	7:46 AM	Idaho: Ada County	WECC	Human Attack	0	0
July								
7/6/17	12:00 AM	Unknown	Unknown	Idaho: Jerome County	WECC	Human Attack	0	0
7/7/17	3:30 AM	7/8/17	7:30 PM	"Michigan: Kent County, Ottawa County, Muskegon County, Barry County, Oceana County, Eaton County"	RFC	Natural	Unknown	160000
7/8/17	6:52 PM	7/9/17	8:00 AM	California: Los Angeles County	WECC	Operations	645	176867
7/11/17	10:00 AM	7/11/17	12:00 PM	Minnesota	MRO	Human Attack	0	0
7/12/17	12:25 PM	7/15/17	9:00 AM	Tennessee	SERC	Human Attack	0	0
7/12/17	12:25 PM	Unknown	Unknown	Tennessee: Shelby County	SERC	Human Attack	Unknown	Unknown
7/18/17	4:03 AM	Unknown	Unknown	Missouri	SERC	Human Attack	Unknown	700
7/18/17	4:23 PM	7/18/17	6:39 PM	Nevada	WECC	Natural	0	0
7/20/17	1:00 AM	7/20/17	9:46 AM	Utah: Beaver County	WECC	Human Attack	0	0
7/22/17	10:00 PM	7/23/17	12:00 PM	"Missouri: Clay County, Jackson County, Lafayette County, Platte County; Kansas: Johnson County, Miami County, Wyandotte County"	SERC	Natural	Unknown	112540
7/22/17	10:00 PM	7/23/17	12:00 PM	Missouri	SERC	Natural	Unknown	112540
7/22/17	10:00 PM	Unknown	Unknown	Missouri	SERC	Natural	Unknown	131000
7/22/17	10:00 PM	Unknown	Unknown	Missouri	SERC	Natural	Unknown	115000
7/23/17	4:00 AM	Unknown	Unknown	Missouri: Illinois	SERC	Natural	Unknown	82000
7/23/17	4:00 AM	Unknown	Unknown	Missouri	SERC	Natural	Unknown	82000
7/27/17	6:00 AM	7/27/17	11:29 AM	California: Butte County	WECC	Operations	0	0
August								
8/5/17	1:20 PM	8/5/17	2:20 PM	California: Humboldt County;	WECC	Human Attack	0	0
8/21/17	11:41 PM	8/22/17	12:21 AM	California: Plumas County;	WECC	Operations	1	2
8/25/17	6:30 PM	9/5/17	5:00 PM	Texas:	TRE	Natural	Unknown	330000
8/25/17	6:17 PM	9/2/17	5:00 PM	"Texas: Matagorda County, Nueces County, Aransas County, Refugio County, San Patricio County, Calhoun County, Victoria County, Jackson County, Live Oak County, Jim Wells County, Bee County, Lavaca County;"	TRE	Natural	Unknown	220400
8/26/17	6:26 AM	9/8/17	12:00 AM	Texas:	TRE	Natural	Unknown	1076868
8/26/17	12:39 AM	8/26/17	12:52 AM	Texas:	TRE	Natural	Unknown	Unknown
8/27/17	5:10 AM	9/8/17	12:00 AM	Texas: Harris County;	TRE	Natural	Unknown	1076868
8/30/17	2:15 AM	Unknown	Unknown	Texas:	TRE	Natural	Unknown	78500
8/31/17	2:49 PM	8/31/17	5:14 PM	California: Los Angeles County;	WECC	Natural	100	0
September								
9/1/17	3:41 PM	9/1/17	8:30 PM	California:	WECC	Natural	337	0
9/9/17	12:00 AM	Unknown	Unknown	"Florida: Hillsborough County, Pasco County, Polk County;"	FRCC	Natural	1275	425000
9/9/17	12:30 PM	Unknown	Unknown	Florida:	FRCC	Natural	Unknown	3500000
9/10/17	8:37 PM	Unknown	Unknown	Florida:	FRCC	Natural	Unknown	452555
9/10/17	6:35 PM	9/13/17	5:00 PM	"Florida: Alachua County, Bay County, Brevard County, Citrus County, Columbia County, Dixie County, Flagler County, Franklin County, Gilchrist County, Gulf County, Hamilton County, Hardee County, Hernando County, Highlands County, Jefferson County, Lafayette County, Lake County, Leon County, Levy County, Madison County, Marion County, Orange County, Osceola County, Pasco County, Pinellas County, Polk County, Seminole County, Sumter County, Suwannee County, Taylor County, Volusia County, Wakulla County;"	FRCC	Natural	4500	1000000
9/11/17	2:27 AM	9/15/17	8:44 PM	Georgia:	SERC	Natural	132	39659
9/11/17	5:30 PM	9/13/17	9:30 AM	North Carolina: South Carolina:	SERC	Natural	365	265729
9/11/17	5:30 PM	9/13/17	9:30 AM	North Carolina	SERC	Natural	365	265729
9/11/17	12:30 AM	Unknown	Unknown	Florida:	FRCC	Natural	200	20000
9/11/17	12:55 PM	9/12/17	8:00 AM	South Carolina:	SERC	Natural	687	154832
October								
10/4/17	2:30 AM	Unknown	Unknown	Tennessee: Shelby County;	SERC	Human Attack	0	0
10/4/17	1:20 AM	10/4/17	3:00 AM	Mississippi:	SERC	Human Attack	Unknown	Unknown
10/8/17	3:00 AM	Unknown	Unknown	Alabama: Florida: Mississippi:	SERC	Natural	306	91945
10/8/17	3:00 AM	Unknown	Unknown	Alabama	SERC	Natural	306	91945
10/8/17	3:00 AM	Unknown	Unknown	Florida	SERC	Natural	306	91945
10/9/17	2:03 AM	10/17/17	1:30 PM	California:	WECC	Natural	177	117900
10/9/17	6:44 AM	Unknown	Unknown	California:	WECC	Natural	100	Unknown
10/12/17	9:09 AM	Unknown	Unknown	Mississippi: Coahoma County;	SERC	Operations	Unknown	Unknown
10/16/17	3:55 PM	10/16/17	4:10 PM	Washington:	WECC	Operations	0	0
10/16/17	3:45 PM	10/16/17	4:09 PM	Washington: Montana:	WECC	Operations	0	0
10/16/17	3:45 PM	10/16/17	4:09 PM	Washington	WECC	Operations	0	0
10/19/17	4:01 PM	10/19/17	4:02 PM	Utah: Salt Lake County;	WECC	Human Attack	0	0
10/20/17	3:44 AM	10/20/17	3:45 AM	Washington:	WECC	Natural	900	Unknown
10/20/17	6:30 PM	10/20/17	10:22 PM	Texas:	TRE	Human Attack	0	0
10/22/17	8:45 AM	10/22/17	2:00 PM	Louisiana: Mississippi: Arkansas: Texas:	SERC	Natural	Unknown	Unknown
10/22/17	8:45 AM	10/22/17	2:00 PM	Louisiana	SERC	Natural	Unknown	Unknown
10/22/17	8:45 AM	10/22/17	2:00 PM	Mississippi	SERC	Natural	Unknown	Unknown
10/22/17	8:45 AM	10/22/17	2:00 PM	Arkansas	SERC	Natural	Unknown	Unknown
10/23/17	5:50 PM	10/24/17	6:17 PM	North Carolina: South Carolina:	SERC	Natural	440	115144
10/23/17	5:50 PM	10/24/17	6:17 PM	North Carolina	SERC	Natural	440	115144
10/25/17	12:00 PM	10/25/17	4:00 PM	California:	WECC	Human Attack	Unknown	Unknown
10/26/17	5:50 PM	Unknown	Unknown	Montana: Big Horn County;	WECC	Human Attack	0	0
10/26/17	8:17 AM	10/26/17	8:41 AM	Washington: Whatcom County; Montana:	WECC	Operations	0	0
10/26/17	8:17 AM	10/26/17	8:41 AM	Washington	WECC	Operations	0	0
10/26/17	8:17 AM	10/26/17	8:41 AM	Washington: Clark County;	WECC	Operations	0	0
10/29/17	11:40 PM	11/1/17	6:08 PM	Connecticut: Massachusetts: New Hampshire: Maine: Rhode Island: Vermont:	NPCC	Natural	Unknown	310453
10/29/17	11:40 PM	11/1/17	6:08 PM	Connecticut	NPCC	Natural	Unknown	310453
10/29/17	11:40 PM	11/1/17	6:08 PM	Massachusetts	NPCC	Natural	Unknown	310453
10/29/17	11:40 PM	11/1/17	6:08 PM	New Hampshire	NPCC	Natural	Unknown	310453
10/29/17	11:40 PM	11/1/17	6:08 PM	Maine	NPCC	Natural	Unknown	310453
10/29/17	11:40 PM	11/1/17	6:08 PM	Rhode Island	NPCC	Natural	Unknown	310453
November								
11/1/17	3:40 PM	11/1/17	10:00 PM	Kentucky: Daviess County;	SERC	Operations	0	0
11/5/17	7:35 PM	11/5/17	11:09 PM	Ohio:	RF	Natural	Unknown	89216
11/7/17	12:29 PM	Unknown	Unknown	Louisiana:	SERC	Human Attack	0	0
11/9/17	8:45 AM	11/9/17	2:00 PM	Colorado: Weld County;	WECC	Operations	0	0
11/13/17	4:33 PM	11/16/17	6:00 AM	Washington: King County;	WECC	Natural	85	68430
11/13/17	2:00 AM	11/15/17	8:17 AM	"Washington: Island County, King County, Kitsap County, Thurston County, Skagit County, Whatcom County;"	WECC	Natural	Unknown	236100
11/16/17	3:05 PM	11/16/17	3:06 PM	Oregon: Tillamook County;	WECC	Human Attack	0	0
11/24/17	5:06 PM	11/26/17	5:22 PM	Nevada: Clark County;	WECC	Human Attack	0	0
December								
12/4/17	9:53 PM	Unknown	Unknown	California:	WECC	Operations	540	263000
12/5/17	6:30 AM	12/6/17	10:00 AM	"Michigan: Oscoda County, Isabella County, Roscommon County, Ogemaw County;"	RF	Natural	Unknown	117500
12/5/17	6:50 AM	12/5/17	9:00 AM	Louisiana:	SERC	Human Attack	0	0
12/7/17	8:00 PM	12/8/17	5:00 PM	Texas: Bexar County;	TRE	Natural	Unknown	88000
12/8/17	9:30 AM	12/8/17	10:30 PM	Louisiana: Mississippi:	SERC	Natural	Unknown	79000
12/8/17	9:30 AM	12/8/17	10:30 PM	Louisiana	SERC	Natural	Unknown	79000
12/8/17	10:00 AM	12/10/17	8:50 PM	Alabama: Georgia: Mississippi:	SERC	Natural	865	301872
12/8/17	10:00 AM	12/10/17	8:50 PM	Alabama	SERC	Natural	865	301872
12/8/17	10:00 AM	12/10/17	8:50 PM	Georgia	SERC	Natural	865	301872
12/10/17	1:25 AM	12/10/17	2:30 AM	"California: Ventura County, Santa Barbara County;"	WECC	Natural/Operations	110	51323
12/12/17	2:22 AM	12/12/17	2:25 AM	New York: Saratoga County;	NPCC	Human Attack	3	1208
12/13/17	9:55 AM	12/13/17	2:45 PM	New York: Suffolk County;	NPCC	Operations	0	0
12/13/17	8:50 AM	Unknown	Unknown	Connecticut: New Haven County[13];	NPCC	Human Attack	0	0
12/18/17	1:00 PM	12/18/17	5:00 PM	Mississippi:	SERC	Human Attack	0	0
12/19/17	8:40 AM	12/19/17	10:36 AM	Florida: Alachua County;	FRCC	Human Attack	0	0
12/29/17	6:15 AM	12/29/17	11:44 AM	Texas: Calhoun County;	TRE	Human Attack	Unknown	Unknown
12/29/17	7:00 AM	Unknown	Unknown	New York: Tompkins County;	NPCC	Operations	210	Unknown
12/31/17	11:54 PM	1/1/18	2:14 PM	Colorado:	WECC	Human Attack	0	0

==> anc/datasets/EIA and OE datasets/OE_2018.txt <==
OE-417 Electric Emergency and Disturbance Report - Calendar Year 2018									
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Event Type	Demand Loss (MW)	Number of Customers Affected	
01/01/2018	6:21 PM	01/02/2018	6:11 PM	Tennessee:	SERC	Natural	Unknown	Unknown	
01/01/2018	5:43 PM	Unknown	Unknown	Texas:	TRE	Natural	Unknown	Unknown	
01/01/2018	9:37 PM	01/02/2018	10:30 AM	Tennessee:	SERC	Operations	Unknown	Unknown	
01/02/2018	10:00 AM	02/12/2018	8:00 AM	New York: Niagara County;	NPCC	Mechanical	675	Unknown	
01/02/2018	7:30 AM	Unknown	Unknown	South Carolina:	SERC	Natural	0	717000	
01/02/2018	6:45 AM	01/02/2018	9:00 AM	North Carolina: South Carolina:	SERC	Natural	14998	Unknown	
01/04/2018	1:49 AM	01/04/2018	2:09 AM	Texas: Midland County;	TRE	Human Attack	Unknown	500	
01/12/2018	1:08 PM	01/12/2018	2:53 PM	"Michigan: Midland County, Genesee County;"	RF	Operations	41	23007	
01/15/2018	4:20 AM	01/18/2018	5:48 AM	Texas:	TRE	Natural	Unknown	Unknown	
01/16/2018	3:00 PM	01/18/2018	1:00 PM	Tennessee:	SERC	Natural	Unknown	Unknown	
01/16/2018	3:00 PM	01/18/2018	1:00 PM	Tennessee: Shelby County;	SERC	Operations	Unknown	Unknown	
01/16/2018	1:57 PM	01/16/2018	2:32 PM	Texas:	TRE	Natural	Unknown	Unknown	
01/17/2018	5:10 AM	01/17/2018	1:00 PM	Mississippi:	SERC	Operations	1788	420000	
01/17/2018	6:10 AM	01/17/2018	2:00 PM	Louisiana:	SERC	Operations	Unknown	Unknown	
01/18/2018	5:00 AM	01/18/2018	11:00 AM	Arkansas: Mississippi: Louisiana: Texas:	SERC	Natural	31500	Unknown	
01/18/2018	5:00 AM	01/18/2018	9:45 AM	Mississippi:	SERC	Operations	1760	420000	
01/18/2018	6:00 AM	Unknown	Unknown	Louisiana:	SERC	Operations	Unknown	Unknown	
01/25/2018	8:19 PM	01/26/2018	2:00 AM	Pennsylvania: Montgomery County;	RF	Human Attack	Unknown	Unknown	
02/04/2018	1:42 PM	02/04/2018	3:25 PM	California:	WECC	Human Attack	9760	0	
02/08/2018	1:25 PM	02/08/2018	1:31 PM	California:	WECC	Operations	30	10900	
02/17/2018	4:33 PM	02/18/2018	12:00 AM	Oregon: Washington: California:	WECC	Human Attack	2330	0	
02/17/2018	5:56 PM	02/18/2018	4:11 AM	Oregon: Washington: California:	WECC	Human Attack	2327	0	
02/28/2018	12:08 PM	03/01/2018	3:45 PM	Florida:	FRCC	Operations	0	0	
02/28/2018	12:08 PM	03/01/2018	3:45 PM	Florida:	FRCC	Operations	0	0	
03/01/2018	11:43 AM	03/01/2018	11:56 AM	California:	WECC	Natural	38	10898	
03/01/2018	9:57 PM	03/02/2018	10:14 AM	Ohio:	RF	Natural	Unknown	86501	
03/01/2018	10:20 PM	03/04/2018	8:00 PM	"Michigan: Wayne County, Washtenaw County, Oakland County, Macomb County, Monroe County;"	RF	Natural	Unknown	95000	
03/02/2018	5:00 PM	03/06/2018	11:00 AM	Delaware: Maryland:	RF	Natural	Unknown	60000	
03/02/2018	11:17 PM	03/03/2018	12:51 AM	Washington: Clark County;	WECC	Human Attack	0	0	
03/02/2018	3:10 PM	03/06/2018	4:57 AM	Ohio:	RF	Natural	Unknown	249322	
03/02/2018	11:34 AM	Unknown	Unknown	New York:	NPCC	Natural	Unknown	50000	
03/02/2018	3:46 PM	03/04/2018	7:46 PM	"New York: New York County, Westchester County;"	NPCC	Natural	Unknown	72353	
03/02/2018	1:51 PM	03/05/2018	1:18 PM	Connecticut: Massachusetts: Rhode Island:	NPCC	Natural	Unknown	325000	
03/02/2018	1:51 PM	03/04/2018	12:11 PM	Pennsylvania:	RF	Natural	Unknown	233136	
03/02/2018	11:58 AM	Unknown	Unknown	"Pennsylvania: Berks County, Bucks County, Carbon County, Chester County, Clinton County, Columbia County, Cumberland County, Dauphin County, Juniata County, Lackawanna County, Lancaster County, Lebanon County, Lehigh County, Luzerne County, Lycoming County, Monroe County, Montgomery County, Montour County, Northampton County, Northumberland County, Pike County, Schuylkill County, Snyder County;"	RF	Natural	Unknown	126000	
03/02/2018	12:00 PM	03/05/2018	12:00 AM	Pennsylvania:	RF	Natural	Unknown	630000	
03/02/2018	7:00 AM	Unknown	Unknown	"New York: Dutchess County, Orange County, Greene County, Ulster County, Putnam County, Sullivan County, Albany County, Columbia County;"	NPCC	Natural	Unknown	90000	
03/02/2018	12:00 PM	Unknown	Unknown	Maryland:	RF	Natural	670	474019	
03/02/2018	8:42 AM	Unknown	Unknown	New York:	NPCC	Natural	Unknown	63331	
03/02/2018	8:00 AM	03/03/2018	11:00 PM	Virginia: West Virginia:	RF	Natural	Unknown	65198	
03/07/2018	4:10 PM	03/10/2018	11:32 AM	New Jersey:	RF	Natural	Unknown	216800	
03/07/2018	5:15 PM	Unknown	Unknown	New Jersey:	RF	Natural	50	58000	
03/07/2018	12:00 PM	03/07/2018	5:00 PM	Pennsylvania:	RF	Natural	Unknown	120000	
03/07/2018	7:37 PM	03/10/2018	4:35 PM	Connecticut: Massachusetts: Maine: New Hampshire: Rhode Island: Vermont:	NPCC	Natural	Unknown	102000	
03/12/2018	12:00 AM	04/06/2018	11:00 AM	New York: Dutchess County;	NPCC	Human Attack	0	0	
03/13/2018	8:50 AM	03/14/2018	11:22 PM	Massachusetts: Rhode Island:	NPCC	Natural	Unknown	123629	
03/13/2018	12:10 AM	03/13/2018	12:34 AM	Colorado:	WECC	Human Attack	0	0	
03/19/2018	11:29 PM	03/20/2018	3:37 AM	Alabama: Georgia:	SERC	Natural	261	78220	
03/20/2018	7:00 PM	03/25/2018	6:30 AM	"New Jersey: Atlantic County, Camden County, Cape May County, Gloucester County, Salem County, Cumberland County, Burlington County;"	RF	Natural	80	124000	
03/24/2018	10:30 PM	03/26/2018	8:00 PM	Virginia: West Virginia:	RF	Natural	Unknown	81227	
03/26/2018	3:05 AM	03/26/2018	3:35 AM	California:	WECC	Human Attack	0	0	
03/28/2018	3:00 PM	03/28/2018	4:00 PM	Washington: Walla Walla County;	WECC	Human Attack	12	1185	
04/03/2018	11:15 AM	04/03/2018	11:30 AM	California:	WECC	Human Attack	0	0	
04/04/2018	4:42 PM	04/07/2018	6:22 AM	New York:	NPCC	Natural	Unknown	72896	
04/05/2018	12:50 AM	04/05/2018	4:00 PM	Connecticut: Maine: Massachusetts: New Hampshire: Rhode Island: Vermont:	NPCC	Natural	Unknown	65932	
04/09/2018	10:07 AM	04/09/2018	4:00 PM	Washington: Walla Walla County;	WECC	Human Attack	0	0	
04/09/2018	12:16 PM	04/09/2018	1:52 PM	Utah: Salt Lake County;	WECC	Mechanical	806	57000	
04/09/2018	11:16 AM	Unknown	Unknown	Utah:	WECC	Mechanical	300	250000	
04/09/2018	11:10 PM	04/10/2018	6:47 AM	Florida: Palm Beach County;	FRCC	Human Attack	55	27000	
04/14/2018	9:30 AM	04/14/2018	10:00 AM	Louisiana: Arkansas: Mississippi: Texas:	SERC	Natural	Unknown	56350	
04/15/2018	7:30 AM	04/18/2018	7:30 AM	Michigan:	RF	Natural	Unknown	389591	
04/15/2018	5:14 PM	04/15/2018	11:25 PM	North Carolina: South Carolina:	SERC	Natural	Unknown	78100	
05/02/2018	2:52 PM	05/02/2018	4:14 PM	North Carolina:	SERC	Human Attack	0	0	
05/04/2018	2:00 PM	05/05/2018	9:30 AM	"Michigan: Calhoun County, Genesee County, Ingham County, Kent County, Macomb County, Midland County, Saginaw County, Gratiot County;"	RF	Natural	Unknown	90000	
05/04/2018	12:00 PM	05/06/2018	1:00 PM	Michigan:	RF	Natural	Unknown	300000	
05/04/2018	8:10 PM	Unknown	Unknown	New York:	NPCC	Natural	Unknown	106150	
05/04/2018	11:10 PM	05/05/2018	12:40 AM	New Hampshire: Vermont:	NPCC	Natural	Unknown	56000	
05/05/2018	4:30 AM	05/05/2018	3:30 PM	Vermont: New Hampshire: Maine:	NPCC	Natural	Unknown	31900	
05/07/2018	10:30 AM	05/07/2018	10:36 AM	New York: Tompkins County;	NPCC	Human Attack	0	0	
05/08/2018	4:00 PM	05/08/2018	4:01 PM	Utah: Washington County;	WECC	Human Attack	0	0	
05/14/2018	7:08 PM	Unknown	Unknown	Virginia:	SERC	Natural	Unknown	112000	
05/15/2018	2:50 PM	Unknown	Unknown	"Pennsylvania: Lehigh County, Schuylkill County, Cumberland County, Lancaster County, Northampton County, Berks County, Clinton County, Susquehanna County, Bucks County, Carbon County, Chester County, Columbia County, Juniata County;"	RF	Natural	Unknown	114000	
05/15/2018	4:00 PM	Unknown	Unknown	"New York: Dutchess County, Ulster County, Orange County;"	NPCC	Natural	Unknown	72000	
05/15/2018	5:25 PM	Unknown	Unknown	New Jersey:	RF	Natural	Unknown	82372	
05/15/2018	6:14 PM	05/15/2018	7:00 PM	Pennsylvania:	RF	Natural	Unknown	52872	
05/15/2018	6:35 PM	05/18/2018	3:57 PM	Connecticut: Massachusetts: Rhode Island:	NPCC	Natural	Unknown	120000	
05/15/2018	3:00 PM	05/18/2018	1:48 PM	Massachusetts:	NPCC	Human Attack	0	0	
05/15/2018	5:15 PM	Unknown	Unknown	New York:	NPCC	Natural	Unknown	49999	
05/17/2018	1:11 AM	Unknown	Unknown	California: Contra Costa County;	WECC	Natural	70	70000	
05/17/2018	1:11 AM	05/18/2018	12:38 AM	California:	WECC	Mechanical	124	70000	
05/26/2018	6:40 PM	05/27/2018	11:50 PM	Texas: Harris County;	TRE	Natural	Unknown	163932	
06/02/2018	5:00 AM	06/02/2018	11:00 AM	"Missouri: Jackson County, Clay County, Platte County, Andrew County; Kansas: Johnson County;"	SPP RE	Natural	Unknown	103535	
06/04/2018	8:50 AM	06/04/2018	2:00 PM	Florida: Alachua County;	FRCC	Human Attack	0	0	
06/09/2018	9:54 AM	06/09/2018	12:12 PM	Georgia:	SERC	Operations	0	0	
06/10/2018	2:25 PM	06/11/2018	5:58 AM	Kentucky:	SERC	Operations	Unknown	Unknown	
06/12/2018	4:15 PM	Unknown	Unknown	Nevada: Clark County;	WECC	Human Attack	0	0	
06/12/2018	3:00 PM	06/12/2018	3:15 PM	California: Kern County;	WECC	Human Attack	0	0	
06/18/2018	6:20 PM	06/19/2018	12:15 AM	Connecticut: Maine: Massachusetts: New Hampshire: Rhode Island: Vermont:	NPCC	Natural	Unknown	112927	
06/20/2018	10:58 PM	06/21/2018	6:05 AM	Florida: Palm Beach County;	FRCC	Mechanical	73	27000	
06/22/2018	2:38 PM	Unknown	Unknown	Washington:	WECC	Natural	10000	4200000	
06/27/2018	2:30 PM	06/27/2018	2:33 PM	New York: New York County;	NPCC	Human Attack	0	0	
06/28/2018	6:36 PM	07/01/2018	7:00 AM	Missouri: Illinois:	SERC	Natural	Unknown	112000	
06/28/2018	2:50 PM	06/29/2018	9:00 AM	Alabama: Georgia:	SERC	Natural	160	48109	
06/29/2018	7:35 AM	06/29/2018	9:30 AM	Minnesota: St. Louis County;	MRO	Natural	350	Unknown	
06/29/2018	3:38 AM	Unknown	Unknown	Kentucky:	SERC	Operations	Unknown	Unknown	
06/30/2018	12:30 PM	06/30/2018	12:31 PM	California: Los Angeles County;	WECC	Human Attack	0	0	
06/30/2018	10:45 AM	06/30/2018	11:28 AM	"Texas: Travis County, Williamson County;"	TRE	Operations	0	0	
07/04/2018	10:00 PM	07/04/2018	10:30 PM	Colorado: Pueblo County;	WECC	Human Attack	Unknown	5058	
07/04/2018	5:54 PM	07/04/2018	7:20 PM	Tennessee:	SERC	Operations	0	0	
07/09/2018	1:10 PM	07/09/2018	2:45 PM	"California: Merced County, Kern County; Nevada: Clark County;"	WECC	Operations	0	0	
07/11/2018	3:40 PM	07/11/2018	4:00 PM	Tennessee:	SERC	Mechanical	425	26195	
07/11/2018	12:58 AM	Unknown	Unknown	California:	WECC	Mechanical	0	0	
07/14/2018	10:20 AM	Unknown	Unknown	Ohio:	RF	Operations	Unknown	Unknown	
07/16/2018	5:15 AM	Unknown	Unknown	California: Merced County;	WECC	Mechanical	0	0	
07/18/2018	5:28 PM	07/18/2018	5:31 PM	Oregon:	WECC	Mechanical	Unknown	Unknown	
07/18/2018	4:00 AM	Unknown	Unknown	California: Fresno County;	WECC	Mechanical	0	0	
07/19/2018	8:25 PM	Unknown	Unknown	Kentucky:	SERC	Operations	Unknown	Unknown	
07/19/2018	12:38 PM	07/19/2018	1:22 PM	Louisiana: Rapides Parish;	SERC	Operations	0	0	
07/20/2018	12:46 PM	07/20/2018	1:30 PM	Maine: Hancock County;	NPCC	Operations	0	0	
07/20/2018	4:19 PM	07/20/2018	4:48 PM	Kentucky:	SERC	Natural	Unknown	87833	
07/21/2018	4:45 AM	07/21/2018	11:15 AM	Arkansas:	SERC	Natural	Unknown	64930	
07/21/2018	7:20 AM	07/21/2018	11:30 AM	Georgia:	SERC	Natural	143	42901	
07/23/2018	4:16 AM	07/23/2018	4:29 AM	Florida: Pinellas County;	FRCC	Mechanical	40	Unknown	
07/26/2018	8:24 PM	Unknown	Unknown	California: Shasta County;	WECC	Natural	Unknown	Unknown	
07/27/2018	4:28 PM	07/27/2018	4:33 PM	New York: New York County;	NPCC	Mechanical	0	0	
07/27/2018	9:34 AM	07/27/2018	9:51 AM	Washington: Clark County;	WECC	Operations	Unknown	Unknown	
07/28/2018	11:11 PM	07/29/2018	1:51 AM	Nevada: Nye County;	WECC	Operations	0	0	
07/29/2018	2:33 PM	07/29/2018	6:23 PM	California:	WECC	Natural	83	57670	
07/30/2018	6:30 AM	07/30/2018	11:00 PM	Arizona: Maricopa County;	WECC	Natural	Unknown	82000	
07/31/2018	11:44 AM	07/31/2018	2:17 PM	California: Kern County;	WECC	Human Attack	Unknown	Unknown	
08/01/2018	9:11 AM	08/01/2018	10:56 AM	Montana:	WECC	Human Attack	0	0	
08/04/2018	8:20 AM	08/04/2018	8:21 AM	California: Kern County;	WECC	Human Attack	Unknown	Unknown	
08/07/2018	1:22 AM	08/07/2018	1:59 AM	California: Butte County;	WECC	Natural	5	485	
08/07/2018	1:22 AM	08/07/2018	7:04 PM	California: Butte County;	WECC	Natural	27	11383	
08/14/2018	9:00 PM	08/14/2018	9:01 PM	Virginia: Hanover County;	SERC	Human Attack	0	0	
08/15/2018	12:00 AM	08/15/2018	1:00 AM	Missouri: Boone County;	SERC	Human Attack	0	0	
08/17/2018	1:07 PM	08/17/2018	1:40 PM	California:	WECC	Operations	0	0	
08/19/2018	3:20 PM	08/19/2018	3:21 PM	Utah: Box Elder County;	WECC	Human Attack	0	0	
08/20/2018	10:46 PM	08/21/2018	12:14 AM	Louisiana:	SERC	Operations	0	0	
08/24/2018	12:24 PM	08/24/2018	12:59 PM	Virginia: Roanoke County;	SERC	Operations	0	0	
08/26/2018	10:00 PM	08/27/2018	4:56 AM	"Michigan: Muskegon County, Newaygo County, Oceana County, Mason County, Kent County, Mecosta County, Montcalm County, Isabella County, Midland County, Saginaw County;"	RF	Natural	Unknown	67000	
08/28/2018	11:41 PM	08/29/2018	12:13 AM	Ohio: Montgomery County;	RF	Operations	0	0	
08/28/2018	8:00 PM	08/30/2018	2:59 PM	"Michigan: Benzie County, Barry County, Grand Traverse County, Kalkaska County, Mason County, Oceana County, Muskegon County, Kent County, Newaygo County, Montcalm County, Mecosta County, Antrim County, Eaton County, Ionia County, Isabella County, Clare County, Saginaw County;"	RF	Natural	Unknown	110000	
08/29/2018	3:27 AM	08/29/2018	4:00 AM	Maryland: Montgomery County; District of Columbia:	RF	Human Attack	0	0	
08/29/2018	12:00 AM	08/30/2018	12:00 AM	Illinois:	SERC	Natural	Unknown	100000	
08/29/2018	9:00 AM	08/29/2018	9:06 AM	Arkansas:	SERC	Human Attack	0	0	
08/30/2018	12:00 PM	08/30/2018	12:20 PM	California:	WECC	Human Attack	0	0	
08/31/2018	3:07 PM	08/31/2018	3:31 PM	Oregon:	WECC	Natural	96	50000	
08/31/2018	6:34 PM	08/31/2018	6:40 PM	"New York: New York County, Westchester County;"	NPCC	Human Attack	0	0	
09/01/2018	12:00 AM	09/01/2018	3:22 PM	Arkansas:	SPP RE	Human Attack	0	0	
09/05/2018	1:00 PM	09/05/2018	1:01 PM	California: Kern County;	WECC	Human Attack	Unknown	Unknown	
09/06/2018	2:26 AM	09/06/2018	2:27 AM	Florida: Hillsborough County;	FRCC	Mechanical	0	0	
09/12/2018	10:00 PM	09/12/2018	10:05 PM	Texas:	TRE	Human Attack	0	0	
09/13/2018	8:56 PM	09/20/2018	7:00 PM	North Carolina: South Carolina:	SERC	Natural	Unknown	1457583	
09/13/2018	8:30 PM	09/19/2018	5:00 PM	North Carolina:	SERC	Natural	300	325000	
09/15/2018	3:00 PM	09/15/2018	6:00 PM	Mississippi: Forrest County;	SERC	Operations	1322	420000	
09/15/2018	1:05 AM	09/17/2018	4:00 PM	"South Carolina: Horry County, Chesterfield County, Dillon County, Georgetown County, Marlboro County, Darlington County;"	SERC	Natural	Unknown	50100	
09/15/2018	3:00 PM	09/15/2018	6:00 PM	Louisiana:	SERC	Operations	Unknown	Unknown	
09/16/2018	8:00 AM	09/18/2018	7:40 PM	North Carolina: South Carolina:	SERC	Natural	Unknown	50000	
09/19/2018	11:00 AM	09/20/2018	12:00 PM	Indiana: Benton County;	RF	Operations	0	0	
09/20/2018	12:39 PM	Unknown	Unknown	Nevada: Clark County;	WECC	Human Attack	0	0	
09/22/2018	3:23 PM	09/22/2018	11:00 PM	California: Los Angeles County;	WECC	Natural	3507	2500	
09/25/2018	12:33 AM	09/25/2018	3:10 AM	Illinois:	SERC	Operations	0	0	
09/26/2018	1:54 PM	09/26/2018	5:58 PM	Texas: Harris County;	TRE	Mechanical	0	0	
09/28/2018	6:58 PM	09/28/2018	7:29 PM	Ohio:	RF	Operations	0	0	
10/01/2018	12:44 PM	10/01/2018	5:32 PM	Ohio: Indiana: Michigan: Kentucky: West Virginia: Virginia:	RF	Operations	Unknown	Unknown	
10/03/2018	7:38 AM	10/03/2018	7:48 AM	Illinois:	SERC	Operations	0	0	
10/04/2018	6:00 AM	10/04/2018	8:00 AM	Oklahoma: Osage County;	SPP RE	Human Attack	4	2089	
10/04/2018	4:01 PM	10/04/2018	6:25 PM	California:	WECC	Human Attack	0	0	
10/09/2018	8:12 PM	10/09/2018	9:12 PM	Colorado: El Paso County;	WECC	Operations	0	0	
10/10/2018	11:59 AM	Unknown	Unknown	Florida: Alabama: Georgia:	FRCC	Natural	152	45604	
10/10/2018	4:00 PM	10/19/2018	6:00 AM	Florida:	FRCC	Natural	330	55000	
10/10/2018	5:00 PM	10/15/2018	5:00 AM	Utah:	WECC	Human Attack	0	0	
10/10/2018	2:00 PM	10/11/2018	6:00 AM	Florida:	FRCC	Natural	135	60717	
10/10/2018	5:41 AM	10/10/2018	7:54 AM	Maine:	NPCC	Operations	0	0	
10/11/2018	4:42 PM	10/12/2018	9:00 PM	North Carolina: South Carolina:	SERC	Natural	Unknown	170222	
10/11/2018	6:55 PM	10/12/2018	12:00 PM	North Carolina:	SERC	Natural	Unknown	117000	
10/11/2018	1:15 PM	Unknown	Unknown	North Carolina: South Carolina:	SERC	Natural	Unknown	240807	
10/11/2018	7:21 AM	10/11/2018	3:00 PM	South Carolina:	SERC	Natural	Unknown	71654	
10/12/2018	3:36 AM	10/12/2018	1:56 PM	Maryland: Garrett County;	RF	Mechanical	0	0	
10/14/2018	10:11 PM	Unknown	Unknown	California:	WECC	Natural	Unknown	60000	
10/16/2018	4:15 AM	10/16/2018	5:11 PM	Connecticut: Rhode Island: Massachusetts: Vermont: New Hampshire: Maine:	NPCC	Natural	Unknown	18000	
10/21/2018	12:16 AM	10/21/2018	4:14 PM	West Virginia:	RF	Natural	Unknown	63408	
10/22/2018	10:25 AM	10/22/2018	10:31 AM	Utah: Salt Lake County;	WECC	Human Attack	0	0	
10/24/2018	12:32 PM	10/24/2018	1:33 PM	Michigan: Wayne County;	RF	Operations	0	0	
10/29/2018	5:00 AM	11/07/2018	7:00 AM	California: Shasta County;	WECC	Human Attack	0	0	
10/29/2018	8:39 AM	Unknown	Unknown	Minnesota: Douglas County;	MRO	Human Attack	0	0	
10/30/2018	2:02 PM	10/30/2018	2:42 PM	"Maryland: Baltimore, City of;"	RF	Operations	0	0	
10/31/2018	7:30 PM	11/01/2018	6:55 PM	Texas: Harris County;	TRE	Natural	402	140932	
11/02/2018	9:50 AM	Unknown	Unknown	Minnesota: Douglas County;	MRO	Human Attack	0	0	
11/03/2018	5:53 AM	11/03/2018	5:57 AM	Illinois:	SERC	Operations	0	0	
11/03/2018	5:20 PM	11/04/2018	2:30 PM	Connecticut: Massachusetts: New Hampshire: Vermont: Maine: Rhode Island:	NPCC	Natural	Unknown	62000	
11/06/2018	9:49 AM	11/09/2018	2:05 PM	Tennessee:	SERC	Natural	Unknown	61000	
11/08/2018	7:16 AM	11/28/2018	4:32 PM	California: Butte County;	WECC	Mechanical	32	11844	
11/08/2018	4:00 PM	Unknown	Unknown	"Nevada: Carson City, Consolidated Municipality of[19];"	WECC	Human Attack	0	0	
11/09/2018	9:02 AM	11/09/2018	10:23 AM	Iowa: Muscatine County;	MRO	Operations	0	0	
11/10/2018	5:02 PM	11/14/2018	3:00 PM	Wisconsin:	MRO	Mechanical	0	0	
11/13/2018	6:19 PM	11/13/2018	7:40 PM	Arkansas: Oklahoma: Louisiana: Texas:	SPP RE	Operations	0	0	
11/15/2018	10:50 AM	11/17/2018	1:12 PM	Virginia: West Virginia:	RF	Natural	Unknown	50600	
11/15/2018	3:23 AM	11/15/2018	5:35 PM	Kentucky:	SERC	Natural	Unknown	150000	
11/15/2018	5:28 AM	11/15/2018	8:35 AM	Indiana:	RF	Natural	Unknown	55000	
11/15/2018	5:38 AM	11/16/2018	6:00 AM	Kentucky: Ohio:	SERC	Natural	Unknown	104000	
11/18/2018	1:10 PM	Unknown	Unknown	Nebraska: Holt County;	MRO	Human Attack	2	0	
11/25/2018	10:30 PM	11/28/2018	8:17 PM	"Illinois: Will County, DuPage County, Kane County, McHenry County, Winnebago County, Ogle County, DeKalb County, Lee County, Grundy County, Lake County, Cook County, Livingston County, Stephenson County, LaSalle County, Kankakee County, Kendall County, Boone County;"	SERC	Natural	Unknown	313448	
11/27/2018	8:00 AM	11/28/2018	4:50 PM	Maine: New Hampshire: Vermont:	NPCC	Natural	Unknown	32000	
12/01/2018	9:40 AM	12/04/2018	5:17 PM	Pennsylvania:	RF	Human Attack	0	0	
12/01/2018	4:23 PM	12/01/2018	5:09 PM	Florida: Leon County;	FRCC	Operations	0	0	
12/02/2018	4:17 PM	12/02/2018	8:30 PM	Maryland:	RF	Operations	0	0	
12/03/2018	3:15 AM	12/03/2018	3:44 AM	Texas:	TRE	Mechanical	16	Unknown	
12/05/2018	8:00 AM	12/06/2018	8:00 AM	Alabama: Chambers County;	SERC	Human Attack	0	0	
12/05/2018	12:48 PM	12/05/2018	12:49 PM	California: Los Angeles County;	WECC	Human Attack	0	0	
12/07/2018	3:10 AM	12/07/2018	4:35 AM	Utah: Weber County;	WECC	Human Attack	0	0	
12/09/2018	3:35 AM	12/10/2018	11:45 PM	North Carolina:	SERC	Mechanical	Unknown	50000	
12/09/2018	11:28 PM	12/10/2018	1:30 AM	Virginia: Loudoun County;	SERC	Human Attack	0	0	
12/09/2018	8:41 AM	12/09/2018	6:00 PM	North Carolina:	SERC	Natural	Unknown	70000	
12/09/2018	12:23 AM	12/09/2018	11:54 AM	Alabama: Georgia:	SERC	Natural	137	41126	
12/11/2018	7:00 AM	12/13/2018	2:00 PM	Oregon: Josephine County;	WECC	Human Attack	0	0	
12/11/2018	9:10 AM	12/11/2018	10:26 AM	Texas: Travis County;	TRE	Operations	0	0	
12/12/2018	10:00 AM	12/12/2018	10:31 AM	Oregon: Gilliam County;	WECC	Human Attack	0	0	
12/13/2018	10:00 AM	Unknown	Unknown	"California: Stanislaus County, San Joaquin County;"	WECC	Human Attack	0	0	
12/14/2018	4:00 PM	12/17/2018	2:00 AM	"Washington: King County, Kitsap County, Island County, Pierce County, Thurston County, Whatcom County, Skagit County, Kittitas County;"	WECC	Natural	Unknown	150000	
12/14/2018	6:00 PM	Unknown	Unknown	Washington: Snohomish County;	WECC	Natural	200	60000	
12/14/2018	8:40 AM	12/14/2018	10:00 AM	Texas: Jasper County;	TRE	Human Attack	0	0	
12/18/2018	8:47 AM	12/18/2018	8:48 AM	Utah: Salt Lake County; California: Oregon:	WECC	Human Attack	0	0	
12/20/2018	9:30 AM	12/20/2018	5:00 PM	"Washington: Skagit County, Snohomish County, King County, Kitsap County, Island County;"	WECC	Natural	Unknown	165000	
12/26/2018	1:00 AM	01/03/2019	10:27 AM	California: Kern County;	WECC	Human Attack	0	0	
12/27/2018	9:12 PM	12/27/2018	9:16 PM	New York: New York County;	NPCC	Mechanical	Unknown	Unknown	
12/27/2018	12:05 AM	12/27/2018	1:05 AM	"Maryland: Montgomery County, Prince George's County; District of Columbia:"	RF	Operations	0	0	
12/27/2018	12:50 PM	12/27/2018	1:00 PM	California: Kern County;	WECC	Human Attack	0	0	
12/30/2018	11:41 AM	12/30/2018	1:20 PM	Washington: King County;	WECC	Operations	0	0	


==> anc/datasets/EIA and OE datasets/OE_2019.txt <==
OE-417 Electric Emergency and Disturbance Report - Calendar Year 2019										
Date Event Began	Time Event Began	Date of Restoration	Time of Restoration	Area Affected	NERC Region	Alert Criteria	Event Type	Demand Loss (MW)	Number of Customers Affected	
01/05/2019	1:19 PM	01/05/2019	3:07 PM	Washington:	WECC	Complete loss of Interpersonal Communication and Alternative Interpersonal Communication capability affecting its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	Unknown	
01/06/2019	3:00 AM	01/09/2019	7:00 AM	Washington:	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Operations	230	230000	
01/06/2019	5:56 PM	01/06/2019	9:52 PM	California: Sacramento County;	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	300	90382	
01/06/2019	1:00 AM	01/06/2019	12:00 PM	"Washington: King County, Thurston County, Pierce County;"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	230000	
01/07/2019	8:57 PM	01/07/2019	9:32 PM	Michigan:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
01/09/2019	11:55 AM	01/09/2019	11:56 AM	New Mexico: San Juan County;	WECC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
01/10/2019	12:19 PM	01/10/2019	12:48 PM	Montana: Valley County;	WECC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Operations	11	2	
01/11/2019	11:36 AM	01/11/2019	12:43 PM	Maine:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Natural	0	0	
01/12/2019	11:30 AM	01/13/2019	10:00 PM	Missouri: Jackson County; Kansas: Johnson County;	SPP RE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	112530	
01/12/2019	11:30 AM	Unknown	Unknown	Missouri: Nebraska:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	116600	
01/12/2019	7:20 PM	01/12/2019	9:38 PM	New Hampshire:	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
01/13/2019	5:30 AM	01/15/2019	5:00 PM	North Carolina: South Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	133200	Unknown	
01/14/2019	11:10 AM	Unknown	Unknown	Michigan:	RF	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	Unknown	Unknown	
01/15/2019	8:00 AM	01/15/2019	8:02 AM	Pennsylvania:	RF	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	0	0	
01/16/2019	5:26 PM	01/17/2019	12:19 PM	California:	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	190	126700	
01/16/2019	5:19 AM	01/16/2019	7:14 AM	Texas: Nueces County;	TRE	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
01/18/2019	9:54 PM	01/19/2019	12:19 AM	Nebraska:	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	8	Unknown	
01/23/2019	7:26 AM	01/23/2019	5:05 PM	Colorado: Larimer County;	WECC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Operations	0	0	
01/24/2019	4:39 AM	01/24/2019	5:16 AM	Ohio:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
01/28/2019	1:35 PM	01/28/2019	1:40 PM	Utah: Iron County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
01/29/2019	6:34 PM	01/29/2019	6:36 PM	Louisiana: Washington Parish;	SERC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	Unknown	Unknown	
01/30/2019	4:30 PM	Unknown	Unknown	Washington:	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	0	0	
01/30/2019	4:23 AM	02/02/2019	9:00 AM	Illinois: Scott County;	SERC	Fuel supply emergencies that could impact electric power system adequacy or reliability.	Mechanical	Unknown	Unknown	
01/30/2019	9:30 AM	01/31/2019	6:00 PM	Michigan:	RF	Public appeal to reduce the use of electricity for purposes of maintaining the continuity of the Bulk Electric System.	Natural	Unknown	Unknown	
01/30/2019	7:00 AM	01/30/2019	8:08 AM	Illinois: Pike County;	SERC	Fuel supply emergencies that could impact electric power system adequacy or reliability.	Natural	Unknown	Unknown	
01/31/2019	9:33 PM	01/31/2019	9:34 PM	California:	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
02/01/2019	11:57 PM	02/02/2019	8:49 AM	Nevada	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	Unknown	1	
02/01/2019	5:35 AM	02/01/2019	6:10 AM	Massachusetts	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
02/02/2019	10:28 AM	02/02/2019	10:29 AM	California	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	0	0	
02/05/2019	6:17 PM	02/05/2019	8:26 PM	California	WECC	Electrical System Separation (Islanding) where part or parts of power grid remain(s) operational in an otherwise blocked out area or within the partial failure of an integrated electrical system.	Natural	42	33200	
02/07/2019	7:39 AM	02/07/2019	7:40 AM	Arkansas	SERC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	3	3370	
02/07/2019	8:55 AM	02/09/2019	4:30 PM	Michigan	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	233000	
02/08/2019	10:00 AM	02/08/2019	10:30 AM	Pennsylvania	RF	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
02/08/2019	6:30 PM	Unknown	Unknown	Washington	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	50940	
02/13/2019	2:48 AM	02/15/2019	12:28 AM	California	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	182	121000	
02/14/2019	8:50 AM	02/14/2019	12:10 PM	New Jersey	RF	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
02/14/2019	12:15 PM	02/14/2019	12:16 PM	Utah	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	0	0	
02/19/2019	9:45 AM	Unknown	Unknown	Texas	TRE	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
02/20/2019	12:50 PM	02/20/2019	1:32 PM	"Wisconsin, Minnesota, Iowa, Illinois"	MRO	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	740	0	
02/23/2019	2:05 PM	Unknown	Unknown	Virginia	SERC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	Unknown	Unknown	
02/24/2019	6:00 PM	02/25/2019	10:00 PM	Pennsylvania	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	132000	
02/24/2019	11:21 AM	02/26/2019	5:29 PM	"Ohio, Virginia, West Virginia"	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	118781	
02/24/2019	6:47 PM	02/25/2019	1:55 PM	Pennsylvania	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	137216	
02/24/2019	12:31 PM	02/24/2019	2:57 PM	Ohio	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	157274	
02/24/2019	2:33 PM	02/24/2019	6:03 PM	Pennsylvania	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	94048	
02/24/2019	8:02 PM	02/25/2019	2:30 PM	Michigan	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	115000	
02/25/2019	7:45 AM	02/25/2019	6:40 PM	Massachusetts	NPCC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
02/25/2019	1:35 PM	02/26/2019	2:50 AM	"Connecticut, Massachusetts, New Hampshire, Maine, Vermont, Rhode Island"	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	72332	
02/27/2019	11:25 AM	02/27/2019	5:39 PM	Iowa	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
02/27/2019	9:35 PM	02/27/2019	9:45 PM	South Carolina	SERC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
02/28/2019	7:02 AM	02/28/2019	7:33 AM	"Oklahoma, Arkansas, Louisiana"	SPP RE	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
03/04/2019	11:39 AM	03/08/2019	4:52 PM	Oklahoma:	SPP RE	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
03/05/2019	9:12 AM	03/05/2019	6:57 PM	"California: Kern County, Los Angeles County; Utah: Salt Lake County; Wyoming: Converse County;"	WECC	Cyber event that causes interruptions of electrical system operations.	Operations	0	0	
03/13/2019	3:51 PM	03/16/2019	6:00 PM	Texas:	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	50	54290	
03/13/2019	11:29 AM	03/14/2019	9:11 PM	Colorado: Jefferson County;	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	58	58379	
03/13/2019	5:50 AM	03/13/2019	10:30 AM	"Texas: Midland County, Ector County, Tarrant County, Dallas County, Wichita County, Brown County;"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	154124	
03/13/2019	3:00 PM	03/14/2019	12:00 AM	Texas: Kansas: Oklahoma:	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	66000	
03/13/2019	6:12 AM	03/13/2019	6:13 AM	California: Los Angeles County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
03/19/2019	10:53 PM	03/19/2019	10:54 PM	Oklahoma:	SPP RE	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
03/21/2019	10:00 AM	03/21/2019	10:05 AM	Utah: Salt Lake County;	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems. 	Human Attack	0	0	
03/25/2019	7:47 AM	03/25/2019	7:48 AM	Oregon: Lane County;	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems. 	Human Attack	5	Unknown	
03/29/2019	11:36 PM	03/30/2019	2:00 AM	"California: San Diego County, Los Angeles County;"	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems. 	Human Attack	0	0	
04/01/2019	2:15 PM	04/06/2019	5:20 PM	"Nevada: Carson City, Consolidated Municipality of[19], Washoe County, Churchill County;"	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
04/01/2019	6:51 AM	04/01/2019	7:53 AM	New York: Broome County;	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
04/01/2019	6:51 AM	04/01/2019	7:53 AM	New York: Monroe County;	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
04/02/2019	8:33 AM	04/02/2019	9:00 AM	California: Kern County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
04/02/2019	10:15 AM	04/02/2019	10:16 AM	Utah: Salt Lake County;	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	0	0	
04/03/2019	5:15 AM	04/03/2019	12:39 PM	California: Fresno County;	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability.	Mechanical	0	0	
04/04/2019	10:13 AM	04/04/2019	12:08 PM	Montana:	WECC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
04/07/2019	1:46 PM	04/08/2019	5:50 PM	Texas:	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	537	231956	
04/10/2019	11:59 AM	04/10/2019	12:00 PM	Virginia:	SERC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
04/11/2019	7:48 PM	04/11/2019	8:00 PM	Oregon: Washington:	WECC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
04/12/2019	11:20 AM	04/12/2019	12:46 PM	Minnesota: Martin County;	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
04/13/2019	6:15 PM	04/13/2019	11:15 PM	Mississippi: Arkansas: Texas: Louisiana:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	60467	
04/15/2019	4:35 AM	04/15/2019	2:40 PM	Virginia:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	75290	
04/15/2019	10:00 AM	04/15/2019	2:00 PM	Minnesota:	MRO	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
04/16/2019	10:30 AM	04/16/2019	11:00 AM	California: Kern County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
04/17/2019	7:38 PM	04/17/2019	11:52 PM	Arizona:	WECC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
04/18/2019	8:08 PM	04/19/2019	11:00 AM	Colorado: Clear Creek County;	WECC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
04/18/2019	7:55 PM	04/19/2019	5:29 PM	Alabama: Mississippi: Georgia: Florida:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	116	34695	
04/21/2019	10:40 AM	04/21/2019	10:45 AM	Utah: Salt Lake County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
04/25/2019	6:03 PM	04/25/2019	6:32 PM	Arizona: Maricopa County;	WECC	Firm load shedding of 100 Megawatts or more implemented under emergency operational policy.	Mechanical	150	51366	
04/26/2019	1:00 AM	04/26/2019	1:27 PM	Pennsylvania:	RF	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	7	5830	
04/26/2019	5:46 PM	04/27/2019	11:49 AM	North Carolina: South Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	54071	
04/26/2019	3:16 PM	04/26/2019	3:17 PM	Massachusetts: Hampden County[13];	NPCC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
04/28/2019	1:40 PM	04/28/2019	2:49 PM	South Carolina:	SERC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
04/28/2019	10:43 AM	04/29/2019	2:06 AM	Ohio:	RF	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
04/29/2019	5:17 PM	04/30/2019	9:22 AM	Virginia: Surry County;	SERC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
04/30/2019	12:25 PM	04/30/2019	1:11 PM	Indiana:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
05/08/2019	9:22 AM	05/08/2019	9:56 AM	Pennsylvania: Mercer County;	RF	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	29	1	
05/08/2019	3:50 PM	05/13/2019	12:00 AM	Louisiana: Texas:	SPP RE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	65844	
05/09/2019	5:55 PM	05/11/2019	8:50 PM	Texas: Harris County;	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	691	238015	
05/09/2019	7:06 PM	05/10/2019	2:57 AM	Texas: Harris County;	TRE	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Natural	0	0	
05/10/2019	2:00 AM	05/10/2019	12:15 PM	Texas:	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	61008	
05/11/2019	2:08 PM	05/11/2019	3:00 PM	California: Kern County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
05/15/2019	12:10 PM	05/15/2019	12:11 PM	West Virginia:	RF	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	Unknown	Unknown	
05/18/2019	3:45 PM	05/20/2019	4:00 AM	"Texas: Ector County, Midland County, Tarrant County, Dallas County, Stephens County, Anderson County, McLennan County, Ellis County, Hunt County, Young County, Bell County, Limestone County, Collin County, Rockwall County, Henderson County, Parker County, Falls County, Freestone County, Kaufman County, Grayson County, Smith County;"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	68000	
05/18/2019	1:55 AM	05/18/2019	3:06 PM	Colorado: Wyoming: Nebraska: Utah: Daggett County; New Mexico:	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	30	0	
05/23/2019	4:55 PM	05/23/2019	11:40 PM	Virginia:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	100000	
05/23/2019	1:11 AM	05/23/2019	12:00 PM	Indiana:	RF	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Natural	0	0	
05/24/2019	7:28 AM	05/24/2019	8:30 AM	Kentucky: Shelby County;	SERC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
05/24/2019	8:09 PM	05/25/2019	2:23 PM	North Dakota: Minnesota:	MRO	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
05/24/2019	9:47 PM	05/24/2019	11:58 PM	California:	WECC	Electrical System Separation (Islanding) where part or parts of power grid remain(s) operational in an otherwise blocked out area or within the partial failure of an integrated electrical system	Natural	20	10961	
05/27/2019	10:07 PM	05/28/2019	3:00 AM	"Ohio: Montgomery County, Darke County, Mercer County, Miami County, Greene County;"	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Mechanical	347	70000	
06/02/2019	6:19 PM	06/02/2019	8:43 PM	California:	WECC	Electrical System Separation (Islanding) where part or parts of power grid remain(s) operational in an otherwise blocked out area or within the partial failure of an integrated electrical system.	Mechanical	Unknown	Unknown	
06/04/2019	10:15 AM	06/04/2019	1:15 PM	Nevada: Washoe County;	WECC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
06/05/2019	8:37 AM	06/05/2019	8:40 AM	Idaho: Bannock County;	WECC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
06/05/2019	10:16 AM	06/05/2019	10:17 AM	South Dakota: Lincoln County;	MRO	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
06/05/2019	9:46 AM	06/05/2019	12:00 PM	California: Kern County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
06/06/2019	6:09 PM	06/06/2019	6:35 PM	Texas: Bexar County;	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	55017	
06/07/2019	2:43 PM	06/07/2019	4:20 PM	Texas: Pecos County;	TRE	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	8	1	
06/08/2019	3:50 PM	06/08/2019	7:40 PM	Texas: Potter County;	TRE	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
06/09/2019	2:45 PM	06/13/2019	10:30 PM	"Texas: Collin County, Dallas County, Denton County, Palo Pinto County, Tarrant County, Ellis County, Williamson County;"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	558000	
06/11/2019	3:11 PM	06/11/2019	5:00 PM	"North Dakota: Mountrail County, Williams County;"	MRO	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
06/11/2019	7:52 AM	06/11/2019	7:53 AM	Utah:	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	0	0	
06/12/2019	2:56 PM	06/12/2019	3:50 PM	"California: Imperial County, Riverside County;"	WECC	Firm load shedding of 100 Megawatts or more implemented under emergency operational policy.	Mechanical	982	30907	
06/16/2019	2:00 AM	06/17/2019	11:59 PM	"Texas: Dallas County, Tarrant County, Collin County, Denton County;"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	340000	
06/16/2019	3:25 AM	Unknown	Unknown	Oklahoma:	SPP RE	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	Unknown	Unknown	
06/18/2019	6:21 AM	06/18/2019	6:40 AM	Washington: Grant County;	WECC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
06/19/2019	11:00 AM	06/19/2019	11:01 AM	Oklahoma:	SPP RE	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
06/19/2019	10:30 PM	06/20/2019	7:00 PM	Arkansas:	SPP RE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	82045	
06/19/2019	3:00 PM	Unknown	Unknown	Nevada: Clark County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
06/20/2019	4:11 PM	06/21/2019	12:45 PM	Virginia:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	60000	
06/21/2019	6:36 PM	06/21/2019	7:27 PM	Maine:	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
06/21/2019	7:15 PM	Unknown	Unknown	Kentucky: Tennessee:	SERC	Electrical System Separation (Islanding) where part or parts of power grid remain(s) operational in an otherwise blocked out area or within the partial failure of an integrated electrical system.	Natural	Unknown	50000	
06/21/2019	10:00 AM	06/21/2019	11:00 AM	California: Kern County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
06/22/2019	8:46 PM	06/23/2019	12:30 AM	Alabama: Georgia:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	115	34637	
06/23/2019	10:00 PM	06/25/2019	11:00 PM	"Texas: Dallas County, Denton County, Ellis County, Collin County, Ellis County, Hood County, Johnson County, Kaufman County;"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	265000	
06/23/2019	5:13 AM	06/23/2019	10:58 AM	Arkansas:	SPP RE	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	47	16199	
06/24/2019	9:40 AM	06/24/2019	3:17 PM	Oklahoma: Oklahoma County;	SPP RE	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
06/24/2019	5:30 AM	06/24/2019	8:45 AM	Arkansas:	SPP RE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	56451	
06/26/2019	1:58 PM	06/26/2019	2:03 PM	North Dakota: Williams County;	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	53	0	
06/28/2019	2:25 PM	Unknown	Unknown	Idaho: Nez Perce County;	WECC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
06/30/2019	3:15 PM	06/30/2019	4:15 PM	"New York: Nassau County, Suffolk County;"	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	3189	52498	
06/30/2019	3:30 PM	06/30/2019	8:30 PM	"Illinois: Cook County, DeKalb County, DuPage County, Grundy County, Iroquois County, Ford County, Lake County, Kendall County, Kankakee County, Kane County, Ogle County;"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	100000	
07/02/2019	1:00 PM	07/02/2019	1:22 PM	Idaho: Ada County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
07/06/2019	10:00 PM	07/07/2019	1:57 PM	Mississippi: Panola County;	SERC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	Unknown	3000	
07/09/2019	1:59 AM	07/09/2019	3:50 PM	Texas: Louisiana: Arkansas: Mississippi:	SPP RE	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
07/10/2019	12:10 PM	07/12/2019	12:30 PM	"Texas: Collin County, Dallas County, Denton County, Hood County, Johnson County, Tarrant County;"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	57000	
07/10/2019	12:00 PM	07/10/2019	12:15 PM	Utah: Salt Lake County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
07/11/2019	11:08 AM	07/11/2019	11:13 AM	Texas: Lynn County;	TRE	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	26	2043	
07/13/2019	11:55 PM	07/14/2019	1:00 PM	"Louisiana: Acadia Parish, Avoyelles Parish, Catahoula Parish, Evangeline Parish, Grant Parish, Iberia Parish, LaSalle Parish, Natchitoches Parish, Rapides Parish, Sabine Parish, St. Landry Parish, St. Martin Parish, St. Mary Parish, St. Tammany Parish, Allen Parish, Beauregard Parish, Calcasieu Parish, Vermilion Parish, De Soto Parish, Jefferson Davis Parish, Red River Parish, Tangipahoa Parish, Vernon Parish, Washington Parish;"	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	63000	
07/13/2019	7:15 AM	07/14/2019	5:00 PM	Louisiana:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	55730	
07/13/2019	6:47 PM	07/13/2019	11:37 PM	New York: New York County;	NPCC	Uncontrolled loss of 300 Megawatts or more of firm system loads for 15 minutes or more from a single incident	Mechanical	452	72669	
07/17/2019	2:12 PM	07/17/2019	2:30 PM	Oklahoma: Oklahoma County;	SPP RE	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
07/19/2019	7:00 PM	07/21/2019	8:00 PM	Michigan:	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	400000	
07/19/2019	9:55 AM	07/19/2019	1:00 PM	Wisconsin: Dane County;	MRO	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	Unknown	Unknown	
07/20/2019	7:37 AM	07/20/2019	9:20 AM	Missouri: Boone County;	SERC	"Physical threat to its Bulk Electric System control center, excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the control center. Or suspicious device or activity at its Bulk Electric System control center."	Human Attack	0	0	
07/20/2019	11:55 AM	07/23/2019	12:00 AM	Wisconsin: Michigan:	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	200	50000	
07/20/2019	3:00 AM	07/22/2019	7:00 AM	"Michigan: Kent County, Newaygo County, Mecosta County, Montcalm County, Isabella County, Ionia County, Allegan County, Barry County;"	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	160000	
07/21/2019	11:00 PM	07/22/2019	8:54 PM	"New York: Kings County, New York County, Queens County, Bronx County, Westchester County, Richmond County;"	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	60	45000	
07/22/2019	4:00 PM	07/24/2019	11:00 PM	"Pennsylvania: Bucks County, Delaware County;"	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	165000	
07/22/2019	5:50 PM	07/25/2019	1:15 PM	New Jersey: Gloucester County;	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	49	95600	
07/23/2019	11:55 PM	07/23/2019	11:56 PM	Nebraska:	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
07/23/2019	3:22 AM	07/23/2019	5:40 AM	California: Santa Cruz County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	Unknown	25	
07/23/2019	11:55 PM	07/24/2019	5:22 AM	Nebraska: Scotts Bluff County;	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
07/23/2019	3:39 PM	07/23/2019	7:00 PM	Massachusetts:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	54	54535	
07/24/2019	1:30 PM	07/24/2019	1:31 PM	Utah: Iron County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	Unknown	1	
07/24/2019	8:01 AM	07/24/2019	12:49 PM	Maine:	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
07/28/2019	6:48 PM	07/28/2019	7:18 PM	Michigan:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
07/30/2019	8:45 AM	07/30/2019	9:45 AM	Louisiana:	SERC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	Unknown	13720	
08/02/2019	6:24 PM	08/02/2019	7:28 PM	Washington: Clark County;	WECC	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
08/02/2019	1:49 AM	08/02/2019	1:55 AM	Minnesota: Chisago County;	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
08/05/2019	5:23 PM	08/06/2019	12:02 AM	Oregon: Umatilla County;	WECC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	66	Unknown	
08/07/2019	3:00 PM	08/07/2019	3:30 PM	California: Kern County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
08/07/2019	8:40 AM	Unknown	Unknown	Washington: Pierce County;	WECC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
08/07/2019	9:30 AM	08/07/2019	11:15 AM	Maine:	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
08/08/2019	4:16 PM	08/08/2019	10:41 PM	Ohio:	RF	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	Unknown	5600	
08/09/2019	9:53 AM	08/09/2019	10:46 AM	Texas: Travis County;	TRE	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
08/10/2019	4:11 PM	08/10/2019	4:46 PM	Michigan:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
08/10/2019	7:59 PM	08/10/2019	9:04 PM	Michigan:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
08/13/2019	10:00 AM	08/13/2019	11:00 AM	California: Placer County;	WECC	Uncontrolled loss of 300 Megawatts or more of firm system loads for 15 minutes or more from a single incident.	Human Attack	0	0	
08/13/2019	12:00 AM	Unknown	Unknown	North Dakota: Mercer County;	MRO	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	Unknown	Unknown	
08/13/2019	3:10 PM	08/13/2019	5:30 PM	Texas: Williamson County;	TRE	Public appeal to reduce the use of electricity for purposes of maintaining the continuity of the Bulk Electric System.	Natural	Unknown	Unknown	
08/15/2019	8:30 AM	Unknown	Unknown	New York: Tompkins County;	NPCC	Fuel supply emergencies that could impact electric power system adequacy or reliability.	Mechanical	150	Unknown	
08/15/2019	11:03 PM	08/16/2019	12:37 AM	California: Marin County;	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Mechanical	80	61318	
08/15/2019	11:00 AM	08/15/2019	3:30 PM	Kentucky: Ohio County;	SERC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
08/15/2019	3:11 PM	08/15/2019	6:00 PM	Texas:	TRE	Public appeal to reduce the use of electricity for purposes of maintaining the continuity of the Bulk Electric System.	Natural	Unknown	Unknown	
08/15/2019	3:07 AM	08/15/2019	3:56 AM	District of Columbia: Maryland:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
08/18/2019	4:47 PM	08/18/2018	11:00 PM	Texas:	TRE	Uncontrolled loss of 300 Megawatts or more of firm system loads for 15 minutes or more from a single incident	Mechanical	752	86373	
08/18/2019	4:30 PM	08/18/2019	10:00 PM	Texas:	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Mechanical	259	61000	
08/18/2019	3:59 PM	08/18/2019	11:00 PM	Louisiana: Texas:	SPP RE	Firm load shedding of 100 Megawatts or more implemented under emergency operational policy.	Mechanical	271	86373	
08/21/2019	7:56 AM	Unknown	Unknown	Ohio:	RF	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	Unknown	1397	
08/21/2019	3:30 PM	Unknown	Unknown	Massachusetts: Middlesex County[13];	NPCC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	0	0	
08/24/2019	4:10 PM	08/24/2019	7:28 PM	Washington:	WECC	Cyber event that could potentially impact electric power system adequacy or reliability.	Human Attack	0	0	
08/25/2019	1:44 AM	08/25/2019	2:20 AM	Washington: King County;	WECC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
08/26/2019	9:09 AM	08/26/2019	1:34 PM	North Dakota:	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
08/26/2019	7:00 PM	08/27/2019	3:00 AM	Oklahoma:	SPP RE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	95000	
08/26/2019	7:00 PM	08/29/2019	1:00 PM	Oklahoma:	SPP RE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	103779	
08/29/2019	11:30 PM	08/30/2019	5:30 PM	Michigan:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
08/31/2019	3:05 PM	08/31/2019	3:46 PM	Pennsylvania: New Jersey:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
08/31/2019	4:00 PM	09/02/2019	6:00 AM	California: Calaveras County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
09/04/2019	2:30 PM	09/06/2019	6:00 PM	Texas:	TRE	Public appeal to reduce the use of electricity for purposes of maintaining the continuity of the Bulk Electric System.	Natural	Unknown	Unknown	
09/04/2019	11:13 AM	09/04/2019	11:57 AM	Maryland: District of Columbia:	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
09/05/2019	10:00 PM	09/06/2019	12:00 PM	North Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	3	2000	
09/05/2019	10:36 PM	09/06/2019	4:00 PM	North Carolina: South Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	116000	
09/05/2019	4:15 AM	09/05/2019	3:17 PM	South Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	172278	
09/05/2019	10:08 AM	09/05/2019	12:08 PM	Maine:	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
09/06/2019	8:20 AM	Unknown	Unknown	North Carolina:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	77000	
09/10/2019	9:22 PM	09/10/2019	9:23 PM	Wyoming: Sweetwater County;	WECC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	885	0	
09/11/2019	10:35 PM	09/11/2019	11:59 PM	"Michigan: Ionia County, Kent County, Barry County, Montcalm County, Allegan County, Ottawa County, Newaygo County;"	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	54000	
09/13/2019	2:31 AM	09/16/2019	5:00 PM	Tennessee:	SERC	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
09/19/2019	6:40 PM	09/19/2019	6:46 PM	Minnesota: Washington County;	MRO	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
09/19/2019	5:55 AM	09/19/2019	2:30 PM	Arizona: Pima County;	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability.	Mechanical	0	0	
09/20/2019	12:21 AM	09/20/2019	12:04 PM	Oklahoma: Oklahoma County;	SPP RE	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
09/24/2019	3:56 PM	09/26/2019	7:25 PM	Washington: King County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
09/25/2019	5:25 PM	09/25/2019	6:16 PM	Wisconsin: Marathon County;	MRO	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
09/25/2019	3:47 AM	09/25/2019	3:40 PM	"California: Napa County, Nevada County, Placer County, Plumas County, Sonoma County, Butte County, Yuba County;"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	25	69524	
09/25/2019	9:59 AM	09/25/2019	10:00 AM	Texas:	TRE	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	Unknown	Unknown	
09/26/2019	2:31 PM	09/26/2019	3:14 PM	Maryland: Baltimore County;	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
09/29/2019	7:38 AM	Unknown	Unknown	California: Alameda County;	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Mechanical	Unknown	50072	
09/30/2019	5:35 AM	09/30/2019	8:10 AM	Washington: King County;	WECC	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
09/30/2019	12:17 PM	09/30/2019	12:58 PM	Nevada: Clark County;	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	3736	0	
09/30/2019	10:53 AM	09/30/2019	10:54 AM	Idaho: Bonneville County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
10/03/2019	12:13 AM	10/03/2019	4:00 AM	Missouri: Reynolds County;	SERC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
10/04/2019	5:15 AM	Unknown	Unknown	California:	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability.	Mechanical	0	0	
10/06/2019	5:15 AM	Unknown	Unknown	California:	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability.	Mechanical	0	0	
10/06/2019	2:50 PM	10/06/2019	3:00 PM	"Texas: Hidalgo County, Cameron County;"	TRE	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	Unknown	Unknown	
10/09/2019	12:27 AM	Unknown	Unknown	California:	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	2400	737808	
10/10/2019	2:06 AM	10/10/2019	5:05 AM	Maine:	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
10/10/2019	12:22 AM	10/10/2019	2:12 AM	Colorado: Jefferson County;	WECC	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
10/11/2019	10:56 AM	10/11/2019	11:46 AM	Michigan: Wayne County;	RF	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
10/12/2019	3:00 PM	10/12/2019	4:21 PM	Texas:	TRE	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
10/15/2019	3:19 AM	10/15/2019	6:38 AM	Ohio:	RF	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
10/15/2019	7:57 PM	10/15/2019	8:44 PM	Kansas: Shawnee County;	SPP RE	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
10/16/2019	7:00 AM	Unknown	Unknown	Texas: Louisiana: Arkansas: Mississippi:	SPP RE	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
10/17/2019	12:45 AM	10/19/2019	9:30 AM	Connecticut: Rhode Island: Massachusetts: Vermont: New Hampshire: Maine:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	101683	
10/19/2019	5:57 AM	10/19/2019	1:58 PM	South Dakota: Codington County; Nebraska: Scotts Bluff County;	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
10/19/2019	2:00 PM	10/19/2019	9:07 PM	California: Imperial County;	WECC	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
10/20/2019	10:15 PM	10/25/2019	2:00 AM	"Texas: Cass County, Cameron County, Collin County, Dallas County, Ellis County, Erath County, Hunt County, Kaufman County, Lamar County, Panola County, Rains County, Rockwall County, Rusk County, Tarrant County, Van Zandt County, Wood County;"	TRE	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	400000	
10/23/2019	12:49 AM	10/23/2019	4:05 AM	New York: Monroe County;	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
10/23/2019	12:49 AM	10/23/2019	4:05 AM	New York: Broome County;	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
10/23/2019	2:36 PM	Unknown	Unknown	California:	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	50000	
10/24/2019	5:02 PM	10/24/2019	5:09 PM	Ohio: Lorain County;	RF	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
10/24/2019	5:15 AM	Unknown	Unknown	California:	WECC	Fuel supply emergencies that could impact electric power system adequacy or reliability.	Mechanical	0	0	
10/25/2019	2:53 AM	10/25/2019	4:37 AM	South Carolina: Cherokee County;	SERC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
10/26/2019	6:20 PM	10/31/2019	1:27 AM	California:	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	3190	972000	
10/26/2019	8:07 AM	10/26/2019	8:45 AM	Maine:	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
10/26/2019	5:15 AM	10/26/2019	5:31 PM	Louisiana:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	82124	
10/26/2019	6:00 PM	Unknown	Unknown	Tennessee:	SERC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	70000	
10/29/2019	1:46 PM	10/29/2019	2:49 PM	"Wisconsin: Brown County, Manitowoc County, Calumet County, Winnebago County, Kewaunee County, Door County, Oconto County, Marinette County, Forest County, Langlade County, Oneida County, Vilas County, Lincoln County, Oneida County, Portage County;"	MRO	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
10/30/2019	6:32 AM	11/01/2019	1:29 PM	"California: Los Angeles County, Orange County, Riverside County, San Bernardino County, Ventura County, Kern County;"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	285	114402	
10/31/2019	10:00 PM	Unknown	Unknown	Pennsylvania:	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Mechanical	Unknown	53943	
11/01/2019	11:45 PM	11/02/2019	12:48 AM	New York: Broome County;	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
11/01/2019	11:45 PM	11/02/2019	12:48 AM	New York: Monroe County;	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
11/01/2019	1:00 AM	11/03/2019	1:00 PM	New York:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	8000	
11/01/2019	1:15 AM	11/02/2019	9:30 PM	Connecticut: Maine: Massachusetts: Rhode Island: New Hampshire: Vermont:	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	80066	
11/01/2019	2:41 AM	Unknown	Unknown	New York: Broome County;	NPCC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	Unknown	66325	
11/03/2019	10:17 PM	11/04/2019	11:10 AM	Minnesota: Sherburne County;	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
11/05/2019	8:56 AM	11/05/2019	11:51 AM	Florida: Duval County;	FRCC	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	1500	Unknown	
11/05/2019	8:30 AM	11/05/2019	4:16 PM	Indiana:	RF	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
11/05/2019	3:40 PM	11/05/2019	5:11 PM	Idaho: Elmore County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	Unknown	131	
11/08/2019	5:50 AM	11/08/2019	6:10 AM	Utah: California: Oregon: Wyoming:	WECC	Electrical System Separation (Islanding) where part or parts of power grid remain(s) operational in an otherwise blocked out area or within the partial failure of an integrated electrical system.	Operations	72	Unknown	
11/16/2019	4:11 PM	11/16/2019	5:01 PM	Oregon: Lane County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
11/16/2019	6:00 AM	11/16/2019	5:45 PM	Texas: New York: Dutchess County;	TRE	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
11/20/2019	9:49 AM	11/20/2019	3:20 PM	"California: Colusa County, Lake County, Mendocino County, Napa County, Solano County, Sonoma County, Yolo County, Shasta County, Tehama County;"	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	178	54000	
11/20/2019	4:55 PM	11/20/2019	5:37 PM	California: Imperial County;	WECC	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
11/22/2019	12:00 AM	11/22/2019	1:10 AM	New York: Broome County;	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
11/22/2019	12:00 AM	11/22/2019	1:10 AM	New York: Monroe County;	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
11/26/2019	6:07 PM	11/27/2019	12:27 PM	California:	WECC	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	300	93000	
11/27/2019	2:44 AM	11/27/2019	4:00 PM	California: Santa Clara County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	35	2	
11/27/2019	12:00 PM	11/30/2019	2:00 AM	"Michigan: Tuscola County, Sanilac County, Huron County, St. Clair County, Macomb County, Oakland County, Wayne County, Livingston County, Washtenaw County, Monroe County;"	RF	"Loss of electric service to more than 50,000 customers for 1 hour or more."	Natural	30	107000	
11/29/2019	12:00 AM	12/01/2019	12:00 AM	Texas: Dawson County;	TRE	"Damage or destruction of a Facility within its Reliability Coordinator Area, Balancing Authority Area or Transmission Operator Area that results in action(s) to avoid a Bulk Electric System Emergency."	Human Attack	0	0	
12/03/2019	7:16 PM	12/03/2019	7:49 PM	Alabama: Covington County;	SERC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
12/03/2019	6:55 AM	Unknown	Unknown	California: Fresno County;	WECC	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	Unknown	Unknown	
12/05/2019	4:48 PM	12/09/2019	5:16 AM	Ohio: Kentucky:	RF	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
12/05/2019	12:00 AM	Unknown	Unknown	Washington: Chelan County;	WECC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	Unknown	Unknown	
12/07/2019	6:10 AM	12/08/2019	2:20 AM	Oklahoma: Stephens County;	SPP RE	Physical attack that causes major interruptions or impacts to critical infrastructure or to operations.	Human Attack	2	400	
12/08/2019	1:40 PM	12/08/2019	1:41 PM	Texas: Dallas County;	TRE	Damage or destruction of its Facility that results from actual or suspected intentional human action.	Human Attack	0	0	
12/11/2019	8:53 PM	12/11/2019	9:33 PM	Oklahoma: Stephens County;	SPP RE	Physical attack that causes major interruptions or impacts to critical infrastructure or to operations.	Human Attack	1	392	
12/11/2019	1:27 PM	12/11/2019	1:51 PM	North Dakota: Burleigh County;	MRO	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	18	1	
12/11/2019	1:22 PM	12/11/2019	4:28 PM	Maine:	NPCC	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
12/16/2019	11:55 PM	12/17/2019	1:47 AM	Texas:	TRE	"Unexpected Transmission loss within its area, contrary to design, of three or more Bulk Electric System Facilities caused by a common disturbance (excluding successful automatic reclosing)."	Mechanical	0	0	
12/18/2019	2:30 PM	12/18/2019	3:25 PM	Texas: Nueces County;	TRE	Unplanned evacuation from its Bulk Electric System control center facility for 30 continuous minutes or more.	Operations	0	0	
12/19/2019	2:58 AM	12/19/2019	3:46 AM	Nebraska:	MRO	Complete loss of monitoring or control capability at its staffed Bulk Electric System control center for 30 continuous minutes or more.	Operations	0	0	
12/24/2019	3:30 PM	12/24/2019	7:34 PM	Illinois:	SERC	"Physical threat to its Facility excluding weather or natural disaster related threats, which has the potential to degrade the normal operation of the Facility. Or suspicious device or activity at its Facility."	Human Attack	0	0	
12/31/2019	12:00 PM	12/31/2019	1:00 PM	Washington:	WECC	Physical attack that could potentially impact electric power system adequacy or reliability; or vandalism which targets components of any security systems.	Human Attack	0	0	
12/31/2019	11:03 AM	01/01/2020	10:59 AM	Texas: Nueces County;	TRE	Electrical System Separation (Islanding) where part or parts of power grid remain(s) operational in an otherwise blocked out area or within the partial failure of an integrated electrical system.	Mechanical	25	0	


==> anc/datasets/SAIDI.csv <==
,State,SAIDI_state,SAIDI_state_log,SAIDI_cause_human_attack,SAIDI_cause_human_attack_log,SAIDI_cause_mechanical,SAIDI_cause_mechanical_log,SAIDI_cause_natural,SAIDI_cause_natural_log,SAIDI_cause_operations,SAIDI_cause_operations_log,SAIDI_range_1,SAIDI_range_1_log,SAIDI_range_2,SAIDI_range_2_log
1,Alabama,5.663317761,0.75307093,0,,0,,5.663317761,0.75307093,0,,3.134794124,0.496209024,2.528523637,0.4028670179
2,Alaska,0,,0,,0,,0,,0,,0,,0,
3,Arizona,1.551489083,0.1907487241,0.0008717593968,-3.059603363,0.00392404683,-2.406265818,0.1358758518,-0.8668577202,1.410817425,0.149470815,0.1225910713,-0.9115411599,1.428898012,0.155001232
4,Arkansas,9.836800832,0.9928538782,0.0004512732613,-3.345560398,0.002350626314,-2.628816406,9.814514697,0.9918688297,0.01948423584,-1.710316622,5.134009963,0.7104567072,4.702790869,0.6723556663
5,California,6.126589148,0.7872187573,0.00001473389088,-4.831682551,0.0176156053,-1.754102429,5.825284931,0.7653171727,0.2836738782,-0.5471806539,5.183950383,0.7146608362,0.9426387645,-0.02565470456
6,Colorado,0.2538443138,-0.5954325605,0.00003849250387,-4.414623838,0,,0.2503691084,-0.6014192573,0.003436712896,-2.463856747,0.1092161972,-0.9617129493,0.1446281166,-0.8397472694
7,Connecticut,12.88808548,1.110188408,0,,0,,12.88808548,1.110188408,0,,6.458882592,0.8101573901,6.429202891,0.8081571313
8,Delaware,2.726909506,0.4356707259,0,,0.001389399342,-2.857172911,2.725520107,0.4354493903,0,,0.3907693285,-0.4080795314,2.336140178,0.3684988987
9,Florida,4.483409513,0.651608409,0.0008027535183,-3.095417782,0.009356893739,-2.028868303,4.469190905,0.6502289063,0.004058960735,-2.39158515,3.567938984,0.5524174189,0.9154705286,-0.03835563221
10,Georgia,2.741281033,0.4379535613,0,,0,,2.741281033,0.4379535613,0,,0.9032994047,-0.04416827598,1.837981629,0.2643411661
11,Hawaii,1.496846393,0.1751772351,0,,0,,1.486444892,0.172148813,0.01040150053,-1.982904005,1.481182363,0.1706085322,0.01566402939,-1.805096511
12,Idaho,0.2116090242,-0.6744658154,0.0004639516976,-3.333527232,0,,0.2038665531,-0.6906540199,0.007278519417,-2.137956955,0.2111450725,-0.6754190492,0.0004639516976,-3.333527232
13,Illinois,4.166392466,0.6197601772,0,,0.001149619088,-2.939446034,4.165242847,0.6196403272,0,,3.471107896,0.5404681135,0.6952845697,-0.1578374087
14,Indiana,12.3962019,1.093288641,0,,0,,12.39587099,1.093277048,0.0003309163495,-3.480281775,4.792053041,0.6805216164,7.604148863,0.8810506102
15,Iowa,0.3413568392,-0.4667913915,0,,0,,0.3409838921,-0.4672661364,0.0003729471137,-3.42835275,0.3409838921,-0.4672661364,0.0003729471137,-3.42835275
16,Kansas,2.256218253,0.3533811083,0,,0,,2.256218253,0.3533811083,0,,2.04988876,0.311730294,0.2063294928,-0.6854386894
17,Kentucky,12.40987839,1.093767526,0.000003660286381,-5.436484934,0.0000002033885886,-6.691673417,12.40987452,1.09376739,0,,4.71998475,0.6739405955,7.689893636,0.8859203328
18,Louisiana,10.93706081,1.038900627,0,,0.00006776142902,-4.169017444,10.93507451,1.038821747,0.001918537952,-2.717029605,7.393848015,0.8688705191,3.543212797,0.5493972358
19,Maine,15.53993894,1.191449308,0,,0,,15.53993894,1.191449308,0,,5.888386946,0.7699963412,9.651551993,0.9845971546
20,Maryland,15.94137592,1.202525803,0,,0.001842587508,-2.734571877,15.93953333,1.202475602,0,,9.370928167,0.9717826088,6.570447748,0.8175949659
21,Massachusetts,8.230875438,0.9154460294,0.008830597449,-2.054009912,0.000000553407927,-6.256954624,8.221867956,0.9149704977,0.0001763316355,-3.753669764,2.916001038,0.4647876743,5.3148744,0.7254930058
22,Michigan,10.68522437,1.028783646,0,,0.0259823294,-1.585321916,10.63526211,1.026748198,0.02397993508,-1.620151997,5.512556154,0.7413530265,5.172668219,0.7137146232
23,Minnesota,2.058704486,0.3135940109,0.0002391902839,-3.621256466,0.00003681632144,-4.433959607,2.058428479,0.3135357819,0,,0.9695687723,-0.01342138065,1.089135714,0.03708199922
24,Mississippi,15.11219328,1.179327499,0.001293447678,-2.888251135,0.000004846292603,-5.314590368,14.93359752,1.174164442,0.1772974718,-0.7512974571,6.616707853,0.8206419597,8.495485429,0.9291881993
25,Missouri,3.207255925,0.5061336161,0,,0,,3.205456068,0.5058898291,0.001799856991,-2.744762001,2.696458161,0.430793686,0.5107977641,-0.2917510125
26,Montana,0.0007486413009,-3.125726217,0,,0,,0.0007485780945,-3.125762886,0.00000006320640789,-7.199238891,0.0007485780945,-3.125762886,0.00000006320640789,-7.199238891
27,Nebraska,0.1086897837,-0.9638112755,0,,0,,0.1086897837,-0.9638112755,0,,0.1086897837,-0.9638112755,0,
28,Nevada,0.02785332416,-1.555122966,0.00369135822,-2.432813808,0,,0.02416196594,-1.616867732,0,,0,,0.02785332416,-1.555122966
29,New Hampshire,35.58952859,1.551322235,0,,0,,35.58952859,1.551322235,0,,16.51652128,1.217918581,19.07300731,1.280419175
30,New Jersey,5.465513327,0.7376309576,0,,0.004491026668,-2.347654366,5.4610223,0.73727395,0,,1.866955186,0.2711338934,3.598558141,0.5561285238
31,New Mexico,0.1592832191,-0.7978299759,0,,0,,0.004075108321,-2.389860843,0.1552081107,-0.8090855875,0.004075108321,-2.389860843,0.1552081107,-0.8090855875
32,New York,3.602128478,0.5565591989,0.001185443808,-2.926119028,0,,3.58529248,0.5545245902,0.01565055465,-1.805470267,1.052262869,0.02212424597,2.549865609,0.4065172915
33,North Carolina,8.576756377,0.9333230741,0,,0,,8.576756377,0.9333230741,0,,6.725678613,0.8277361107,1.851077764,0.2674246639
34,North Dakota,0.05282039227,-1.277198378,0,,0,,0.009082404371,-2.041799166,0.0437379879,-1.3591412,0.009082404371,-2.041799166,0.0437379879,-1.3591412
35,Ohio,8.729492339,0.9409889882,0,,0,,8.728711359,0.9409501325,0.000780979609,-3.107360305,5.130778408,0.7101832584,3.598713931,0.556147325
36,Oklahoma,11.29910187,1.053043924,0.0002508489122,-3.600587778,0,,11.29377047,1.052838957,0.005080553044,-2.29408901,10.27949017,1.011971576,1.019611696,0.008434808789
37,Oregon,0.5209197676,-0.2832291619,0.00005493883418,-4.260120561,0.0000002223384311,-6.652985463,0.5204297153,-0.2836379142,0.0004348910814,-3.361619499,0.4853437677,-0.3139505428,0.03557599991,-1.448842885
38,Pennsylvania,6.402640393,0.8063591102,0.0049606393,-2.30446235,0,,6.397679753,0.8060224969,0,,3.35208818,0.5253154347,3.050552212,0.4843784626
39,Rhode Island,50.90760721,1.706782685,0,,0,,50.90760721,1.706782685,0,,19.79307264,1.296513219,31.11453457,1.492963309
40,South Carolina,8.164956024,0.91195385,0,,0,,8.164956024,0.91195385,0,,3.016636238,0.4795229438,5.148319786,0.7116655151
41,South Dakota,0.007923378407,-2.101089602,0,,0,,0.007923378407,-2.101089602,0,,0.007923378407,-2.101089602,0,
42,Tennessee,2.643083083,0.422110815,0.0002178176886,-3.661906855,0,,2.642865265,0.4220750231,0,,1.667362983,0.2220301556,0.9757200997,-0.0106747485
43,Texas,13.75740474,1.138536514,0.00004268199085,-4.369755332,0.002510016293,-2.600323459,13.61317092,1.133959297,0.1416811288,-0.8486879916,9.194507593,0.9635284758,4.562897151,0.6592406797
44,Utah,0.1262684768,-0.8987050583,0.002347054096,-2.6294769,0,,0.1062623069,-0.9736207598,0.0176591158,-1.753031046,0.05063092396,-1.295584147,0.07563755288,-1.12126253
45,Vermont,31.9546059,1.504533466,0,,0,,31.9546059,1.504533466,0,,27.19380267,1.434469942,4.760803226,0.6776802315
46,Virginia,18.1713951,1.259388271,0,,0,,18.1713951,1.259388271,0,,12.0071291,1.07943918,6.164266004,0.7898813714
47,Washington,7.0541692,0.8484458723,0.00004840674028,-4.315094162,0,,6.848084056,0.8355690824,0.2060367365,-0.6860553377,5.566282036,0.7455652077,1.487887164,0.172569997
48,West Virginia,0,,0,,0,,0,,0,,0,,0,
49,Wisconsin,0.3227965631,-0.4910710979,0,,0.04481112059,-1.348614196,0.2772883504,-0.5570683758,0.0006970921084,-3.156709834,0.210508256,-0.6767308668,0.1122883072,-0.9496654655
50,Wyoming,0.1493408648,-0.8258213381,0,,0,,0.1493408648,-0.8258213381,0,,0.1493408648,-0.8258213381,0,

==> anc/datasets/SAIFI.csv <==
,State,SAIFI_state,SAIFI_state_log,SAIFI_cause_human_attack,SAIFI_cause_human_attack_log,SAIFI_cause_mechanical,SAIFI_cause_mechanical_log,SAIFI_cause_natural,SAIFI_cause_natural_log,SAIFI_cause_operations,SAIFI_cause_operations_log,SAIFI_range_1,SAIFI_range_1_log,SAIFI_range_2,SAIFI_range_2_log
1,Alabama,2.711971462,0.4332851151,0,,0,,2.711971462,0.4332851151,0,,1.351664042,0.1308687606,1.36030742,0.1336370669
2,Alaska,0,,0,,0,,0,,0,,0,,0,
3,Arizona,0.8812691022,-0.05489145622,0.004065119941,-2.390926636,0.03129183841,-1.504568921,0.07413461799,-1.129978946,0.7717775259,-0.1125078722,0.08039543472,-1.094768612,0.8008736675,-0.09643598559
4,Arkansas,3.630144743,0.5599239418,0.005907577238,-2.228590591,0.01642377795,-1.784526935,3.58886916,0.5549576255,0.01894422816,-1.722523084,2.325066724,0.3664354207,1.305078019,0.115636475
5,California,1.638053723,0.2143281411,0.0001933215071,-3.713719828,0.04976460892,-1.303079405,1.331742545,0.1244202743,0.2563532476,-0.5911611764,1.124857401,0.05109747026,0.5131963215,-0.2897164652
6,Colorado,0.2043727981,-0.689576909,0.001847640186,-2.733382601,0,,0.1641651321,-0.7847190796,0.03836002585,-1.416121109,0.07439312489,-1.128467198,0.1299796732,-0.8861245592
7,Connecticut,2.227211487,0.3477614578,0,,0,,2.227211487,0.3477614578,0,,0.9169707303,-0.03764452678,1.310240756,0.1173511045
8,Delaware,1.424673978,0.1537154919,0,,0.04001470105,-1.397780423,1.384659277,0.1413429197,0,,0.4538997407,-0.3430400654,0.9707742372,-0.01288175766
9,Florida,1.99513117,0.2999714537,0.00252946404,-2.59697149,0.0657897252,-1.181841928,1.878829279,0.2738873195,0.04798270168,-1.318915303,1.563364658,0.19406029,0.4317665122,-0.3647510446
10,Georgia,1.759849301,0.2454754801,0,,0,,1.759849301,0.2454754801,0,,0.732675981,-0.1350880455,1.02717332,0.01164373057
11,Hawaii,1.572528519,0.1965985304,0,,0,,1.509329528,0.1787840686,0.06319899054,-1.199289859,1.442895172,0.1592347803,0.1296333467,-0.8872832667
12,Idaho,0.3996068392,-0.3983670875,0.01124501172,-1.949040088,0,,0.2341014673,-0.6305958642,0.1542603601,-0.811745659,0.3883618275,-0.410763464,0.01124501172,-1.949040088
13,Illinois,1.766185547,0.2470363266,0,,0.009715973498,-2.012513678,1.756469574,0.2446406312,0,,1.073190494,0.03067681713,0.6929950535,-0.1592698653
14,Indiana,3.967242559,0.5984887542,0,,0,,3.958578389,0.5975392494,0.008664169426,-2.062273064,1.268491853,0.1032876823,2.698750706,0.4311627689
15,Iowa,0.3761897906,-0.4245929949,0,,0,,0.364255483,-0.4385939023,0.01193430764,-1.923202771,0.364255483,-0.4385939023,0.01193430764,-1.923202771
16,Kansas,0.5693382079,-0.24462967,0,,0,,0.5693382079,-0.24462967,0,,0.2120051943,-0.6736534983,0.3573330136,-0.4469268579
17,Kentucky,4.189059614,0.6221165408,0.00004880381841,-4.311546197,0.0000004492017909,-6.347558521,4.189010361,0.6221114345,0,,1.502400479,0.1767857134,2.686659135,0.4292125696
18,Louisiana,3.266249234,0.5140493209,0,,0.009776262013,-2.009827167,3.235095464,0.5098871007,0.02137750814,-1.67004292,2.142298502,0.3308799842,1.123950732,0.05074727448
19,Maine,3.258663575,0.5130395262,0,,0,,3.258663575,0.5130395262,0,,1.215581621,0.08478412526,2.043081954,0.3102857878
20,Maryland,3.328005943,0.5221840931,0.0000006418301916,-6.192579858,0.01668758498,-1.77760651,3.311317716,0.5200008527,0,,1.931952697,0.2859964888,1.396053246,0.1449019826
21,Massachusetts,1.621304384,0.209864557,0.01190642353,-1.924218673,0.0000002756511293,-6.559640224,1.601206796,0.2044474247,0.008190888875,-2.086668966,0.5680965466,-0.2455778508,1.053207837,0.02251408222
22,Michigan,3.649292179,0.5622086363,0,,0.007582910446,-2.120164073,3.620707282,0.5587934155,0.02100198586,-1.677739638,1.532482171,0.1853954307,2.116810008,0.32568188
23,Minnesota,0.8517792599,-0.06967293884,0.002222154896,-2.653225672,0.05301550287,-1.275597115,0.7965416021,-0.09879153674,0,,0.2833902499,-0.5476150958,0.56838901,-0.2453543279
24,Mississippi,5.822410764,0.7651028411,0.001946253559,-2.71080058,0.00002584689388,-4.58759164,5.001267456,0.6990800802,0.8191712068,-0.08662532121,2.499999813,0.3979399762,3.322410951,0.5214533496
25,Missouri,0.732021714,-0.1354760362,0,,0,,0.7147429052,-0.1458501469,0.01727880883,-1.7624862,0.409965665,-0.3872525143,0.322056049,-0.4920685393
26,Montana,0.00004665699323,-4.331083252,0,,0,,0.00004351846815,-4.3613264,0.000003138525082,-5.503274396,0.00004351846815,-4.3613264,0.000003138525082,-5.503274396
27,Nebraska,0.2704570474,-0.5679016975,0,,0,,0.2704570474,-0.5679016975,0,,0.2704570474,-0.5679016975,0,
28,Nevada,0.1341166586,-0.8725172752,0.08531829822,-1.068957816,0,,0.04879836038,-1.31159477,0,,0,,0.1341166586,-0.8725172752
29,New Hampshire,5.508912735,0.7410658929,0,,0,,5.508912735,0.7410658929,0,,2.427415674,0.3851441519,3.08149706,0.4887617578
30,New Jersey,1.269765436,0.103723501,0,,0.01942065586,-1.711736107,1.25034478,0.09702978528,0,,0.4358664422,-0.3606465664,0.8338989935,-0.07888655036
31,New Mexico,0.5025682883,-0.2988049186,0,,0,,0.01833798745,-1.736648329,0.4842303009,-0.3149480379,0.01833798745,-1.736648329,0.4842303009,-0.3149480379
32,New York,0.6574064103,-0.1821660655,0.004176461815,-2.379191485,0,,0.6466014783,-0.1893633068,0.006628470206,-2.178586691,0.2636281455,-0.5790082254,0.3937782648,-0.4047482591
33,North Carolina,2.371931556,0.375102153,0,,0,,2.371931556,0.375102153,0,,1.346433403,0.1291848773,1.025498153,0.01093488269
34,North Dakota,0.1336774978,-0.8739416922,0,,0,,0.04620152203,-1.335343717,0.0874759758,-1.058111204,0.04620152203,-1.335343717,0.0874759758,-1.058111204
35,Ohio,2.421417197,0.3840696225,0.0002778188332,-3.556238317,0,,2.417944462,0.3834463213,0.003194916582,-2.495540477,1.196968898,0.07808286583,1.2244483,0.08794045243
36,Oklahoma,1.84109182,0.2650754485,0.001391136309,-2.856630314,0,,1.832265728,0.2629884584,0.007434955675,-2.128721616,1.29644107,0.1127527807,0.5446507502,-0.2638818939
37,Oregon,0.4031208565,-0.394564732,0.00131853202,-2.879909319,0.000001600836704,-5.795652967,0.401609329,-0.3961962075,0.000191394608,-3.718070301,0.2183356318,-0.6608753828,0.1847852246,-0.7333327577
38,Pennsylvania,1.82332446,0.2608639581,0.004350377948,-2.361473011,0,,1.818974082,0.259826511,0,,0.9517936197,-0.02145721081,0.8715308406,-0.05971724005
39,Rhode Island,8.825168978,0.9457230297,0,,0,,8.825168978,0.9457230297,0,,2.367648198,0.3743171722,6.45752078,0.8100658124
40,South Carolina,2.986712173,0.475193372,0,,0,,2.986712173,0.475193372,0,,0.9492683137,-0.02261101549,2.037443859,0.3090856508
41,South Dakota,0.04030564232,-1.394634153,0,,0,,0.04030564232,-1.394634153,0,,0.04030564232,-1.394634153,0,
42,Tennessee,0.8505533079,-0.07029846204,0.001475998502,-2.830914083,0,,0.8490773094,-0.07105276496,0,,0.2192122994,-0.6591350824,0.6313410085,-0.1997360003
43,Texas,2.480468409,0.3945337003,0.0003334433128,-3.476977988,0.02857282049,-1.544046887,2.226971746,0.3477147071,0.2245903991,-0.6486088131,1.341951887,0.1277369452,1.138516522,0.05633933756
44,Utah,0.321385951,-0.4929731118,0.01353625066,-1.868501612,0,,0.1648691586,-0.7828605784,0.1429805417,-0.8447230617,0.1797667261,-0.7452906909,0.141619225,-0.8488777867
45,Vermont,6.8873035,0.8380492213,0,,0,,6.8873035,0.8380492213,0,,2.892186043,0.461226226,3.995117457,0.6015295521
46,Virginia,4.745298128,0.6762635026,0,,0,,4.745298128,0.6762635026,0,,2.554584407,0.407320257,2.190713721,0.3405856284
47,Washington,1.658578012,0.2197359036,0.003241135827,-2.489302769,0,,1.587882415,0.2008183393,0.06745446084,-1.170989325,0.8732254964,-0.05887359228,0.7853525157,-0.1049353608
48,West Virginia,0,,0,,0,,0,,0,,0,,0,
49,Wisconsin,0.2777708268,-0.5563133685,0,,0.01307619694,-1.883518547,0.2621074838,-0.5815205786,0.002587145969,-2.587179067,0.1174295926,-0.9302224459,0.1603412342,-0.7949547779
50,Wyoming,0.4665666165,-0.3310863388,0,,0,,0.4665666165,-0.3310863388,0,,0.4665666165,-0.3310863388,0,

==> anc/datasets/code/data_cleaning.R <==
## EIA-861 files can be downloaded from https://www.eia.gov/electricity/data/eia861/
## THe EIA download will give a .zip file and we need the particular excel file named 
## "Sales_Ult_Cust_XXXX"
## OE-417 excel files can be downloaded from https://www.oe.netl.doe.gov/OE417_annual_summary.aspx
## Save OE-417 excel files as Tab Delimited Text (txt)


## this file should be run first to load all environment variables. it will clean all datasets except the manual work as noted in the paper.
## this maps produced from this file were experimental and were not used used in the final paper

library(lubridate)
library(readxl)
library(plyr)
library(ggplot2)
library(xlsx)
library(ggpubr)
library(dplyr)
library(usmap)
library(BBmisc)
library(scales)

setwd("/Users/amanankit/Documents/Research/Data EIA + OE/Data/")

## automatically import files from working directory
files <- list.files(pattern = '.xls')
customerDataEIA <- lapply(files, read_excel, col_names = TRUE, skip = 2)

customerDataEIA <- rbind.fill(customerDataEIA)

## automatically import the OE files and stores them as lists
files <- list.files(pattern = '.txt')
customerDataOE <- lapply(files, read.table, header = TRUE, quote = "", sep = "\t", skip = 1, fill = T)

## combine the lists into one dataframe
customerDataOE <- rbind.fill(customerDataOE)

## 50 states
state <- c("Alabama","Alaska","Arizona","Arkansas","California","Colorado","Connecticut","Delaware","Florida","Georgia","Hawaii","Idaho",
           "Illinois","Indiana","Iowa","Kansas","Kentucky","Louisiana","Maine","Maryland","Massachusetts","Michigan","Minnesota",
           "Mississippi","Missouri","Montana","Nebraska","Nevada","New Hampshire","New Jersey","New Mexico","New York","North Carolina",
           "North Dakota","Ohio","Oklahoma","Oregon","Pennsylvania","Rhode Island","South Carolina","South Dakota","Tennessee","Texas",
           "Utah","Vermont","Virginia","Washington","West Virginia","Wisconsin","Wyoming")
stateAbbrev <- c("AL","AK","AZ","AR","CA","CO","CT","DE","FL","GA","HI","ID","IL","IN","IA","KS","KY","LA","ME","MD","MA","MI","MN","MS",
                 "MO","MT","NE","NV","NH","NJ","NM","NY","NC","ND","OH","OK","OR","PA","RI","SC","SD","TN","TX","UT","VT","VA","WA","WV",
                 "WI","WY")

## isolates relevant columns
customerStateAndPopEIA <- na.omit(customerDataEIA[,c("YEAR", "State", "Count__4")])

## assigns column names
colnames(customerStateAndPopEIA) <- c("year", "state", "population")

## removes commas from the population
customerStateAndPopEIA$population <- as.numeric(gsub(",", "", customerStateAndPopEIA$population))

customerStateAndPopEIA <- na.omit(customerStateAndPopEIA)

## isolates relevant columns
customerStateAndPopOE <- customerDataOE[,c("Date.Event.Began", 
                                           "Time.Event.Began", 
                                           "Date.of.Restoration", 
                                           "Time.of.Restoration", 
                                           "Area.Affected", 
                                           "Event.Type", 
                                           "Number.of.Customers.Affected")]

## assigns column names
colnames(customerStateAndPopOE) <- c("dayStart", "timeStart", "dayEnd", "timeEnd", "state", "cause", "population")

## removes extra characters (commas, quotes)
customerStateAndPopOE$population <- gsub(",", "", customerStateAndPopOE$population)
customerStateAndPopOE$population <- gsub("\"", "", customerStateAndPopOE$population)
customerStateAndPopOE$state <- gsub("\"", "", customerStateAndPopOE$state)

## converts time to 24 hour style to elimante AM and PM notation
customerStateAndPopOE$timeStart <- format(strptime(customerStateAndPopOE$timeStart, "%I:%M %p"), format = "%H:%M:%S")
customerStateAndPopOE$timeEnd <- format(strptime(customerStateAndPopOE$timeEnd, "%I:%M %p"), format = "%H:%M:%S")

## manually parses the dates
customerStateAndPopOE$dayStart <- parse_date_time(customerStateAndPopOE$dayStart, orders = "mdy")
customerStateAndPopOE$dayEnd <- parse_date_time(customerStateAndPopOE$dayEnd, orders = "mdy")

## merges date and time into one column
customerStateAndPopOE$dayStart <- paste(customerStateAndPopOE$dayStart, customerStateAndPopOE$timeStart)
customerStateAndPopOE$dayEnd <- paste(customerStateAndPopOE$dayEnd, customerStateAndPopOE$timeEnd)

## converts characters to POSIXct to allow for calculations
customerStateAndPopOE$dayStart <- parse_date_time(customerStateAndPopOE$dayStart, "Ymd HMS")
customerStateAndPopOE$dayEnd <- parse_date_time(customerStateAndPopOE$dayEnd, "Ymd HMS")

## calculates the time elapsed
time.interval <- customerStateAndPopOE$dayStart %--% customerStateAndPopOE$dayEnd
customerStateAndPopOE["Time.Elapsed"] <- NA 

## converts time elapsed to days: remove " / 1440" to revert back to minutes
customerStateAndPopOE$Time.Elapsed <- as.double((as.duration(time.interval) / 60) / 1440)

## removes rows that have NA value
customerStateAndPopOE$population <- as.numeric(customerStateAndPopOE$population)
customerStateAndPopOE <- na.omit(customerStateAndPopOE)

## converts negative values to positive values verify negative populations???? 
customerStateAndPopEIA$population <- abs(as.numeric(customerStateAndPopEIA$population))

## extract year and make into new column
customerStateAndPopOE$Year <- format(as.Date(customerStateAndPopOE$dayStart, format="%y/%m/%d:%h:%m:%s"), "%Y")

## customerStateAndPopOE$Year <- as.numeric(customerStateAndPopOE$Year)

## segment years into three 5 year intervals
# customerStateAndPopOE$YearSection <- customerStateAndPopOE$Year
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year<=2006] <- "2002 - 2006"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year==2007] <- "2007 - 2011"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year==2008] <- "2007 - 2011"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year==2009] <- "2007 - 2011"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year==2010] <- "2007 - 2011"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year==2011] <- "2007 - 2011"
# customerStateAndPopOE$YearSection[customerStateAndPopOE$Year>=2012] <- "2012 - 2016"

## create frequency tables (run only when you want to create the tables)
# CauseFreq <- count(customerStateAndPopOE, "cause")
# names(CauseFreq) <- c("Event Type", "Frequency")
#write.xlsx(CauseFreq, file = "Frequency of Event Types.xlsx")
customerStateAndPopOE$cause <- gsub("deliberate", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("natural", "Natural", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("human attack", "Human Attack", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("mechanical", "Mechanical Failure", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("System Operations", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("operations", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Unit Tripped", "Mechanical", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Units Tripped", "Mechanical", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Transmission Tripped", "Mechanical", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Shed Load", "Operations", customerStateAndPopOE$cause)

customerStateAndPopOE <- customerStateAndPopOE %>% filter(cause %in% c("Operations", "Natural", "Human Attack", "Mechanical Failure"))


## make plots for 2002 - 2009 or 2010 - 2017
## comment both out for full 16 years of data; make sure to change the output file name to differentiate
yearSectionA <- c(2002, 2003, 2004, 2005, 2006, 2007, 2008, 2009)
yearSectionB <- c(2010, 2011, 2012, 2013, 2014, 2015, 2016, 2017)

#customerStateAndPopOE <- customerStateAndPopOE %>% filter(Year %in% c(yearSectionA))

#customerStateAndPopOE <- customerStateAndPopOE %>% filter(Year %in% c(yearSectionB))

grandMaxRestorationTime <- max(customerStateAndPopOE$Time.Elapsed)
cause <- c("Natural", "Operations", "Mechanical Failure", "Human Attack")

temp_state <- state[1]
statistics <- NULL
areaAboveForEachState <- data.frame(matrix(NA, nrow = 50, ncol = 4))
rownames(areaAboveForEachState) <- state
colnames(areaAboveForEachState) <- cause

remove_influential_rows = FALSE
for (i in 1:length(state)) {
  temp_state <- state[i]
  temp_abbrev <- stateAbbrev[i]
  
  populationSumEIA <- sum(as.numeric(as.character(customerStateAndPopEIA$population
                                                  [grepl(temp_abbrev, customerStateAndPopEIA$state)])), na.rm = TRUE)
  
  InfoState <- customerStateAndPopOE[grep(temp_state, customerStateAndPopOE$state), ]
 
  
  if((nrow(InfoState) >= 1)) {
    
    InfoState["Percentage.Without.Power"] <- NA
    InfoState$Percentage.Without.Power <- 100 * ((as.double(InfoState$population)/populationSumEIA))
    minPercentage <- min(InfoState$Percentage.Without.Power) - 1
    
    slopes <- data.frame(matrix(NA, nrow = 1, ncol = 4))
    rownames(slopes) <- "Slopes"
    colnames(slopes) <- cause
    areaAbove <- data.frame(matrix(NA, nrow = 1, ncol = 4))
    rownames(areaAbove) <- "Area.Above"
    colnames(areaAbove) <- cause
    yGivenX <- data.frame(matrix(NA, nrow = 1, ncol = 4))
    rownames(yGivenX) <- "Y.values"
    colnames(yGivenX) <- cause
    areaUnder <- data.frame(matrix(NA, nrow = 1, ncol = 4))
    rownames(areaUnder) <- "Area.Under"
    colnames(areaUnder) <- cause
    areaAll <- 100 * grandMaxRestorationTime
    
    for (j in 1:4) {
      temp_cause <- cause[j]
      cat("Cause: ", temp_cause,"\n")
      cat("State: ", temp_state,"\n")
      temp_subset_data_cause <- subset(InfoState, cause == temp_cause)
      if (nrow(temp_subset_data_cause) >= 1) {
        formula <- lm((temp_subset_data_cause$Time.Elapsed) ~ (temp_subset_data_cause$Percentage.Without.Power - 1))
        FormulaSummary <- summary(formula)
        if (nrow(temp_subset_data_cause) > 4 & remove_influential_rows) { # to prevent error 
          summary(influence.measures(formula))
          influential_rows <- which(apply(influence.measures(formula)$is.inf, 1, any))
          if (remove_influential_rows) { # check flag on row 156
            temp_subset_data_cause <- temp_subset_data_cause[-c(influential_rows), ]
            formula <- lm((temp_subset_data_cause$Time.Elapsed) ~ (temp_subset_data_cause$Percentage.Without.Power - 1))
            FormulaSummary <- summary(formula)
            InfoState <- anti_join(InfoState, temp_subset_data_cause, by = colnames(temp_subset_data_cause))
          }
        }
        SlopeEstimate <- FormulaSummary$coefficients[1]
        P_Value <- FormulaSummary$coefficients[4]
        slopes[1,j] <- formula$coefficients
        if (slopes[1,j] <= grandMaxRestorationTime/100 && !is.na(slopes[1,j])) { # normal
          yGivenX[1,j] <- slopes[1,j] * 100
          areaUnder[1,j] <- .5 * yGivenX[1,j]
          areaAbove[1,j] <- areaAll - areaUnder[1,j]
          areaAboveForEachState[i,j] <- areaAbove[1,j]
        } else if (slopes[1,j] > grandMaxRestorationTime/100 && !is.na(slopes[1,j])) { # high slope (slope > max/100)
          areaAbove[1,j] <- 0.5 * (grandMaxRestorationTime^2/slopes[1,j])
          areaAboveForEachState[i,j] <- areaAbove[1,j]
       }
      }
    }
    maxPercentage <- max(InfoState$Percentage.Without.Power)
    maxPercentage <- maxPercentage + 0.2
    ScatterPlot <- 
      #
      ggplot() + 
      #ggtitle(paste(temp_state)) + 
      scale_x_continuous(limits = c(0, maxPercentage)) +
      scale_color_manual(values = c("Natural" = "blue", "Operations" = "purple", "Mechanical Failure" = "green", "Human Attack" = "red")) + 
      geom_point(data = InfoState, mapping = aes(x = Percentage.Without.Power, y = Time.Elapsed, color = cause), size = 5) +
      xlab('Percentage of Customers Without Power') + 
      ylab('Time to Restore Power (days)') +
      theme_bw() + 
      theme(text=element_text(family="CMU Serif"), 
            legend.position = c(0.9, 0.7), 
            legend.background = element_rect(fill="white",
                                             size=0.5, linetype="solid", 
                                             colour ="darkblue"),
            axis.title=element_text(size=40), legend.text = element_text(size=38), legend.title = element_text(size=40), axis.text = element_text(size = 40)) +
      guides(color=guide_legend('Cause for outage')) +
      geom_abline(intercept = 0, slope = slopes[1,1], color = "blue") +
      geom_abline(intercept = 0, slope = slopes[1,2], color = "purple") +
      geom_abline(intercept = 0, slope = slopes[1,3], color = "green") +
      geom_abline(intercept = 0, slope = slopes[1,4], color = "red") 
      
      # add areas to the legends
      #+annotate("text", x = maxPercentage, y = 5, label = paste("Natural", areaAbove[1,1])) +
      #annotate("text", x = maxPercentage, y = 4, label = paste("Operations", areaAbove[1,2])) +
      #annotate("text", x = maxPercentage, y = 3, label = paste("Mechanical Failure", areaAbove[1,3])) +
      #annotate("text", x = maxPercentage, y = 1, label = paste("Human Attack", areaAbove[1,4]))
    
      # reset matrices
      slopes[slopes < 10000000000000000000000000] <- NA
      areaAbove[areaAbove < 10000000000000000000000000] <- NA
      yGivenX[yGivenX < 10000000000000000000000000] <- NA
      areaUnder[areaUnder < 10000000000000000000000000] <- NA
    
    # prints 49 plots (missing Alaska)
    print(ScatterPlot)
    ## saves the last displayed plot
    ggsave(filename = paste0(temp_state, ".png"), 
           path = paste("/Users/amanankit/Documents/Research/Data/Plots"), 
           width = 10, 
           height = 5, 
           scale = 3, 
           units = "in",
           limitsize =  FALSE)
    dev.off()
    cat("State: ", state[i],"\n")
  } else {
    next
  }
}

areaAboveForEachStateNorm <- data.frame(matrix(NA, nrow = 50, ncol = 4))
rownames(areaAboveForEachStateNorm) <- state
colnames(areaAboveForEachStateNorm) <- cause

# remove areas for Hawaii, row 11 and Wyoming, row 50
# areaAboveForEachState[11,1] <- NA
# areaAboveForEachState[50,1] <- NA
# areaAboveForEachStateNorm[11,1] <- NA
# areaAboveForEachStateNorm[50,1] <- NA

# normalize the areas
areaAboveForEachStateNorm$Natural <- (areaAboveForEachState$Natural - min(areaAboveForEachState$Natural, na.rm = TRUE)) / (max(areaAboveForEachState$Natural, na.rm = TRUE) - min(areaAboveForEachState$Natural, na.rm = TRUE))
areaAboveForEachStateNorm$Operations <- (areaAboveForEachState$Operations - min(areaAboveForEachState$Operations, na.rm = TRUE)) / (max(areaAboveForEachState$Operations, na.rm = TRUE) - min(areaAboveForEachState$Operations, na.rm = TRUE))
areaAboveForEachStateNorm$`Mechanical Failure` <- (areaAboveForEachState$`Mechanical Failure` - min(areaAboveForEachState$`Mechanical Failure`, na.rm = TRUE)) / (max(areaAboveForEachState$`Mechanical Failure`, na.rm = TRUE) - min(areaAboveForEachState$`Mechanical Failure`, na.rm = TRUE))
areaAboveForEachStateNorm$`Human Attack` <- (areaAboveForEachState$`Human Attack` - min(areaAboveForEachState$`Human Attack`, na.rm = TRUE)) / (max(areaAboveForEachState$`Human Attack`, na.rm = TRUE) - min(areaAboveForEachState$`Human Attack`, na.rm = TRUE))


# fips_codes <- c("01", "02", "04", "05", "06", "08", "09", "10", "12", "13", "15", "16", "17", "18", "19", "20", 
#                 "21", "22", "23", "24", "25", "26", "27", "28", "29", "30", "31", "32", "33", "34", "35", "36", 
#                 "37", "38", "39", "40", "41", "42", "44", "45", "46", "47", "48", "49", "50", "51", "53", "54", 
#                 "55", "56")
# fipsdf <- fips_info(fips_codes)
# 
# #sort by fips code
# fipsdf <- fipsdf[with(fipsdf, order(fips)), ]
# 
# legendLabel <- c("Resilience Metric")
# usmap_data_natural <- data.frame(fips_codes, areaAboveForEachStateNorm$Natural)
# colnames(usmap_data_natural) <- c("fips", "Resilience")
# # plot_usmap(data = usmap_data_natural, value = "Resilience", labels = TRUE, label_color = "white") +
# #   scale_fill_continuous(low = "red1", high = "green", name = "Resilience for Natural Hazards") +
# #   theme(legend.position = "right")
#  # prev : red1, yellow, darkgreen
# plot_usmap(data = usmap_data_natural, value = "Resilience", labels = TRUE, label_color = "black") +
#   scale_fill_gradient2(low = "#9ecae1", mid = "#08519c", high = "#08306b", midpoint = 0.50, name = legendLabel, labels = c("0.00 (least resilient)", "0.25", "0.50", "0.75", "1.00 (most resilient)")) +
#   theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
#   labs(title = "Resilience for Outages Caused by Natural Hazards", subtitle = "2002 - 2017")
# 
# ggsave(filename = paste0("Resilience for Outages Caused by Natural Hazards.pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"))
# 
# usmap_data_operations <- data.frame(fips_codes, areaAboveForEachStateNorm$Operations)
# colnames(usmap_data_operations) <- c("fips", "Resilience")
# plot_usmap(data = usmap_data_operations, value = "Resilience", labels = TRUE, label_color = "black") +
#   scale_fill_gradient2(low = "#9ecae1", mid = "#08519c", high = "#08306b", midpoint = 0.50, name = legendLabel, labels = c("0.00 (least resilient)", "0.25", "0.50", "0.75", "1.00 (most resilient)")) +
#   theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
#   labs(title = "Resilience for Outages Caused by Operational Failures", subtitle = "2002 - 2017")
# 
# ggsave(filename = paste0("Resilience for Outages Caused by Operational Failures.pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"))
# 
# usmap_data_mechfailure <- data.frame(fips_codes, areaAboveForEachStateNorm$`Mechanical Failure`)
# colnames(usmap_data_mechfailure) <- c("fips", "Resilience")
# plot_usmap(data = usmap_data_mechfailure, value = "Resilience", labels = TRUE, label_color = "black") +
#   scale_fill_gradient2(low = "#9ecae1", mid = "#08519c", high = "#08306b", midpoint = 0.50, name = legendLabel, labels = c("0.00 (least resilient)", "0.25", "0.50", "0.75", "1.00 (most resilient)")) +
#   theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
#   labs(title = "Resilience for Outages Caused by Mechanical Failures", subtitle = "2002 - 2017")
# 
# ggsave(filename = paste0("Resilience for Outages Caused by Mechanical Failures.pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"))
# 
# usmap_data_humanattack <- data.frame(fips_codes, areaAboveForEachStateNorm$`Human Attack`)
# colnames(usmap_data_humanattack) <- c("fips", "Resilience")
# plot_usmap(data = usmap_data_humanattack, value = "Resilience", labels = TRUE, label_color = "black") +
#   scale_fill_gradient2(low = "#9ecae1", mid = "#08519c", high = "#08306b", midpoint = 0.50, name = legendLabel, labels = c("0.00 (least resilient)", "0.25", "0.50", "0.75", "1.00 (most resilient)")) +
#   theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
#   labs(title = "Resilience for Outages Caused by Human Attacks", subtitle = "2002 - 2017")
# 
# ggsave(filename = paste0("Resilience for Outages Caused by Human Attacks.pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"))

==> anc/datasets/code/for_regression.R <==
library(lubridate)
library(readxl)
library(xlsx)
library(plyr)
library(ggplot2)
library(ggpubr)
library(dplyr)
library(usmap)
library(BBmisc)
library(scales)

setwd("/Users/amanankit/Documents/Research/Data EIA + OE/Data/")

## automatically import files from working directory
files <- list.files(pattern = '.xls')
customerDataEIA2 <- lapply(files, read_excel, col_names = TRUE, skip = 2)

customerDataEIA2 <- rbind.fill(customerDataEIA2)

stateLandData <- read.csv("/Users/amanankit/Documents/Research/Data EIA + OE/Areas of States.csv")

purdueOutage <- read_excel("/Users/amanankit/Documents/Research/Data EIA + OE/outage.xlsx")

colnames(purdueOutage) <- purdueOutage[5,]
purdueOutage <- purdueOutage[-c(1,2,3,4,5,6), -c(1)]
purdueOutage <- purdueOutage[order(purdueOutage$POSTAL.CODE),]



## 50 states
state <- c("Alabama","Alaska","Arizona","Arkansas","California","Colorado","Connecticut","Delaware","Florida","Georgia","Hawaii","Idaho",
           "Illinois","Indiana","Iowa","Kansas","Kentucky","Louisiana","Maine","Maryland","Massachusetts","Michigan","Minnesota",
           "Mississippi","Missouri","Montana","Nebraska","Nevada","New Hampshire","New Jersey","New Mexico","New York","North Carolina",
           "North Dakota","Ohio","Oklahoma","Oregon","Pennsylvania","Rhode Island","South Carolina","South Dakota","Tennessee","Texas",
           "Utah","Vermont","Virginia","Washington","West Virginia","Wisconsin","Wyoming")
stateAbbrev <- c("AL","AK","AZ","AR","CA","CO","CT","DE","FL","GA","HI","ID","IL","IN","IA","KS","KY","LA","ME","MD","MA","MI","MN","MS",
                 "MO","MT","NE","NV","NH","NJ","NM","NY","NC","ND","OH","OK","OR","PA","RI","SC","SD","TN","TX","UT","VT","VA","WA","WV",
                 "WI","WY")

stateLandData$State.Abbrev <- stateAbbrev



## isolates relevant columns
customerStateAndPopEIA2 <- customerDataEIA2[,c("YEAR", "State","Count__4", "UTILITY_NAME", "Owner Type")]
stateInfo <- data.frame("State" = stateAbbrev)
stateInfo <- cbind(stateInfo, areaAboveForEachStateNorm)
rownames(stateInfo) <- NULL
stateInfo$stateAbbrev <- NULL


for(stateCounter in 1:length(stateAbbrev)) {
  currentState <- stateAbbrev[stateCounter]
  customerStateAndPopEIATemp <- subset(customerStateAndPopEIA2, customerStateAndPopEIA2$State == currentState)
  stateLandDataTemp <- subset(stateLandData, stateLandData$State.Abbrev == currentState)
  stateInfo[stateCounter, 6] <- length(unique(customerStateAndPopEIATemp$UTILITY_NAME))
  stateInfo[stateCounter, 7] <- stateLandDataTemp[1, 5]
  purdueOutageTemp <- subset(purdueOutage, purdueOutage$POSTAL.CODE == currentState)
  # add average of anomaly
  averageAnomalyForState <- mean(as.numeric(purdueOutageTemp$ANOMALY.LEVEL), na.rm = TRUE)
  stateInfo[stateCounter, 8] <- averageAnomalyForState
  # add demand MW loss
  averageDemandMWLoss <- mean(as.numeric(purdueOutageTemp$DEMAND.LOSS.MW), na.rm = TRUE)
  stateInfo[stateCounter, 9] <- averageDemandMWLoss
  # add residential price
  averageResPriceForState <- mean(as.numeric(purdueOutageTemp$RES.PRICE), na.rm = TRUE)
  stateInfo[stateCounter, 10] <- averageResPriceForState
  # add commercial price
  averageCommPriceForState <- mean(as.numeric(purdueOutageTemp$COM.PRICE), na.rm = TRUE)
  stateInfo[stateCounter, 11] <- averageCommPriceForState
  # add industrial price
  averageIndPriceForState <- mean(as.numeric(purdueOutageTemp$IND.PRICE), na.rm = TRUE)
  stateInfo[stateCounter, 12] <- averageIndPriceForState
  # add total price
  averageTotPriceForState <- mean(as.numeric(purdueOutageTemp$TOTAL.PRICE), na.rm = TRUE)
  stateInfo[stateCounter, 13] <- averageTotPriceForState
  # add res sale
  averageResSaleForState <- mean(as.numeric(purdueOutageTemp$RES.SALES), na.rm = TRUE)
  stateInfo[stateCounter, 14] <- averageResSaleForState
  # add commerical sale
  averageCommSaleForState <- mean(as.numeric(purdueOutageTemp$COM.SALES), na.rm = TRUE)
  stateInfo[stateCounter, 15] <- averageCommSaleForState
  # add industrial sale
  averageIndSaleForState <- mean(as.numeric(purdueOutageTemp$IND.SALES), na.rm = TRUE)
  stateInfo[stateCounter, 16] <- averageIndSaleForState
  # add total sale
  averageTotSaleForState <- mean(as.numeric(purdueOutageTemp$TOTAL.SALES), na.rm = TRUE)
  stateInfo[stateCounter, 17] <- averageTotSaleForState
  # add res percent
  averageResPercForState <- mean(as.numeric(purdueOutageTemp$RES.PERCEN), na.rm = TRUE)
  stateInfo[stateCounter, 18] <- averageResPercForState
  # add commerical percent
  averageCommPercForState <- mean(as.numeric(purdueOutageTemp$COM.PERCEN), na.rm = TRUE)
  stateInfo[stateCounter, 19] <- averageCommPercForState
  # add ind perc
  averageIndPercForState <- mean(as.numeric(purdueOutageTemp$IND.PERCEN), na.rm = TRUE)
  stateInfo[stateCounter, 20] <- averageIndPercForState
  # add residential customers
  averageResCustForState <- mean(as.numeric(purdueOutageTemp$RES.CUSTOMERS), na.rm = TRUE)
  stateInfo[stateCounter, 21] <- averageResCustForState
  # add commerical customers
  averageCommCustForState <- mean(as.numeric(purdueOutageTemp$COM.PERCEN), na.rm = TRUE)
  stateInfo[stateCounter, 22] <- averageCommCustForState
  # add industrial customers
  averageIndCustForState <- mean(as.numeric(purdueOutageTemp$IND.CUSTOMERS), na.rm = TRUE)
  stateInfo[stateCounter, 23] <- averageIndCustForState
  # add total customers
  averageTotCustForState <- mean(as.numeric(purdueOutageTemp$TOTAL.CUSTOMERS), na.rm = TRUE)
  stateInfo[stateCounter, 24] <- averageTotCustForState
  # add residential customer percent
  averageResCustPercForState <- mean(as.numeric(purdueOutageTemp$RES.CUST.PCT), na.rm = TRUE)
  stateInfo[stateCounter, 25] <- averageResCustPercForState
  # add commerical customer percent
  averageCommCustPercForState <- mean(as.numeric(purdueOutageTemp$COM.CUST.PCT), na.rm = TRUE)
  stateInfo[stateCounter, 26] <- averageCommCustPercForState
  # add industrial customer percent
  averageIndCustPercForState <- mean(as.numeric(purdueOutageTemp$IND.CUST.PCT), na.rm = TRUE)
  stateInfo[stateCounter, 27] <- averageIndCustPercForState
  # add pc realgsp state
  averagePCRealGSPStateForState <- mean(as.numeric(purdueOutageTemp$PC.REALGSP.STATE), na.rm = TRUE)
  stateInfo[stateCounter, 28] <- averagePCRealGSPStateForState
  # add pc realgsp usa
  averagePCRealGSPSUSAForState <- mean(as.numeric(purdueOutageTemp$PC.REALGSP.USA), na.rm = TRUE)
  stateInfo[stateCounter, 29] <- averagePCRealGSPSUSAForState
  # add pc realgsp rel (relative?)
  averagePCRealGSPRelForState <- mean(as.numeric(purdueOutageTemp$PC.REALGSP.REL), na.rm = TRUE)
  stateInfo[stateCounter, 30] <- averagePCRealGSPRelForState
  # add pc realgsp change
  averagePCRealGSPChangeForState <- mean(as.numeric(purdueOutageTemp$PC.REALGSP.CHANGE), na.rm = TRUE)
  stateInfo[stateCounter, 31] <- averagePCRealGSPChangeForState
  # add util realgsp
  averageUtilRealGSPForState <- mean(as.numeric(purdueOutageTemp$UTIL.REALGSP), na.rm = TRUE)
  stateInfo[stateCounter, 32] <- averageUtilRealGSPForState
  # add total realgsp
  averageTotRealGSPForState <- mean(as.numeric(purdueOutageTemp$TOTAL.REALGSP), na.rm = TRUE)
  stateInfo[stateCounter, 33] <- averageTotRealGSPForState
  # add util contri
  averageUtilContriForState <- mean(as.numeric(purdueOutageTemp$UTIL.CONTRI), na.rm = TRUE)
  stateInfo[stateCounter, 34] <- averageUtilContriForState
  # add pi util of usa
  averagePiUtilUSAForState <- mean(as.numeric(purdueOutageTemp$PI.UTIL.OFUSA), na.rm = TRUE)
  stateInfo[stateCounter, 35] <- averagePiUtilUSAForState
  # add population
  averagePopState <- mean(as.numeric(purdueOutageTemp$POPULATION), na.rm = TRUE)
  stateInfo[stateCounter, 36] <- averagePopState
  # add pop pct urban
  averagePopPctUrbanState <- mean(as.numeric(purdueOutageTemp$POPPCT_URBAN), na.rm = TRUE)
  stateInfo[stateCounter, 37] <- averagePopPctUrbanState
  # add pop pct uc
  averagePopPctUcState <- mean(as.numeric(purdueOutageTemp$POPPCT_UC), na.rm = TRUE)
  stateInfo[stateCounter, 38] <- averagePopPctUcState
  # add pop density urban
  averagePopDenUrbanState <- mean(as.numeric(purdueOutageTemp$POPDEN_URBAN), na.rm = TRUE)
  stateInfo[stateCounter, 39] <- averagePopDenUrbanState
  # add pop density uc
  averagePopDenUcState <- mean(as.numeric(purdueOutageTemp$POPDEN_UC), na.rm = TRUE)
  stateInfo[stateCounter, 40] <- averagePopDenUcState
  # add pop density rural
  averagePopDenRuralState <- mean(as.numeric(purdueOutageTemp$POPDEN_RURAL), na.rm = TRUE)
  stateInfo[stateCounter, 41] <- averagePopDenRuralState
  # add area pct urban
  averageAreaPctUrbanState <- mean(as.numeric(purdueOutageTemp$AREAPCT_URBAN), na.rm = TRUE)
  stateInfo[stateCounter, 42] <- averageAreaPctUrbanState
  # add area pct uc
  averageAreaPctUcState <- mean(as.numeric(purdueOutageTemp$AREAPCT_UC), na.rm = TRUE)
  stateInfo[stateCounter, 43] <- averageAreaPctUcState
  # add pct land
  averagePctLandState <- mean(as.numeric(purdueOutageTemp$PCT_LAND), na.rm = TRUE)
  stateInfo[stateCounter, 44] <- averagePctLandState
  # add pct water total
  averagePctWaterState <- mean(as.numeric(purdueOutageTemp$PCT_WATER_TOT), na.rm = TRUE)
  stateInfo[stateCounter, 45] <- averagePctWaterState
  # add pct water inland
  averagePctWaterInlandState <- mean(as.numeric(purdueOutageTemp$PCT_WATER_INLAND), na.rm = TRUE)
  stateInfo[stateCounter, 46] <- averagePctWaterInlandState
}

colnames(stateInfo) <- c("State", "Natural", "Operations", "Mechanical Failure", "Human Attack", "Number of Unique Companies", "Land Area (sq mi)", "Anomaly Level",
                         "Demand MW Loss", "Residential Price", "Commercial Price", "Industrial Price", "Total Price", "Residential Sale", "Commercial Sale", "Industrial Sale",
                         "Total Sale", "Residential Percentage", "Commercial Percentage", "Industrial Percentage", "Residential Customers", "Commercial Customers", "Industrial Customers",
                         "Total Customers", "Residential Customer Percentage", "Commercial Customer Percentage", "Industrial Customer Percentage", "Per Capita Real GSP State",
                         "Per Capita Real GSP USA", "Relative Per Capita Real GSP", "Per Capita Real GSP Change", "Real GSP Contributed by Utility", "Real GSP Contributed by All Industries", "Utility Contribution to Total GSP",
                         "State Utility Income as Percentage of Total", "Population", "Population Percentage in Urban", "Population Percentage in Urban Clusters", "Population Density of Urban Areas",
                         "Population Density of Urban Clusters", "Population Density of Rural Areas", "Percentage of Urban Area Land Area", "Percentage of Urband Cluster Land Area",
                         "Percentage of Land Area", "Percentage of Water Area", "Percentage of Inland Water Area")

write.csv(stateInfo, "/Users/amanankit/Documents/Research/Data EIA + OE/for_regression.csv")

#scatter.smooth(x=stateInfo$Natural, y=stateInfo$`Number of Unique Companies`, main = "d")
#summary(lm(stateInfo$Natural ~ stateInfo$`Number of Unique Companies` + stateInfo$`Land Area (sq mi)`))$coefficient



==> anc/datasets/code/lasso_analysis.Rmd <==
## this file will conduct the LASSO analysis based on the provided predictor variables dataset

---
title: "lass_analysis"
output:
  pdf_document: default
  word_document: default
  html_document:
    df_print: paged
---

```{r setup, include=FALSE}
knitr::opts_chunk$set(echo = TRUE)
```

Read and convert the dataset in right format
```{r data}
library(MASS)
library(glmnet)
library(stargazer)
regressor <- read.csv("/Users/amanankit/Documents/Research/Data EIA + OE/for_regression.csv")
for(i in 3:ncol(regressor)){
  regressor[,i] <- as.numeric(as.character(regressor[,i]))
}
CAIDI <- read.csv("/Users/amanankit/Documents/Research/Data EIA + OE/CAIDI.csv")
SAIDI <- read.csv("/Users/amanankit/Documents/Research/Data EIA + OE/SAIDI.csv")
SAIFI <- read.csv("/Users/amanankit/Documents/Research/Data EIA + OE/SAIFI.csv")

```



Step regression with BIC criteria for CAIDI overall: 

# ```{r BIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- CAIDI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=log(nrow(data_temp)), steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# ```
# 
# 
# Step regression with AIC criteria: 
# 
# ```{r AIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- CAIDI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=2, steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# 
# ```


LASSO for CAIDI
```{r BIC, echo=FALSE}
col <- c(3,5,7,9,11)
for(i in 1:length(col)){
  print(paste0("Model for ", colnames(CAIDI)[col[i]]))
  y <- CAIDI[,col[i]]
  idx <- which(!is.na(y))
  X <- regressor[idx,7:ncol(regressor)]
  y <- y[idx]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]

  X <- data_temp[,2:ncol(data_temp)]
  X <- as.matrix(X)
  y <- data_temp[,1]
  
  set.seed(51)
  glmnet1<-cv.glmnet(x=X,y=y, type.measure='mse', nfolds=10,
                   alpha=1,nlambda=100, #lambda= lambda_seq, 
                   thres = 1E-3,
                   dfmax = 10, maxit= 10^8, intercept = TRUE)
  plot(glmnet1)
  c<-coef(glmnet1,s='lambda.min',exact=TRUE)
  inds<-which(c!=0)
  print(paste0("Model for ", colnames(data)[i]))
  if(length(inds) ==1 ){
    print('no feature selected')
  }
  else{
    inds <- inds -1 
    inds <- inds[-1]
    print(colnames(X)[inds])
    model_f <- lm(y~X[, inds] )
    print(summary(model_f))
  }
}
cor(data_temp[,16], data_temp[,37])
```



Linear model for selected variables from LASSO CAIDI state
```{r lm state, echo=FALSE}
# 7 = number  of unique companies
# 42 = population density of rural areas
y <- CAIDI[, 3]
idx <- which(!is.na(y))
X <- regressor[idx,c(7,42)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- data_temp[complete.cases(data_temp),]
data_temp <- cbind(y, X)
data_temp <- data_temp[complete.cases(data_temp),]
fit1 <- lm(y ~ Number.of.Unique.Companies + Population.Density.of.Rural.Areas, data=data_temp)
summary(fit1)
```

Linear model for selected variables from LASSO CAIDI natural
```{r lm natural, echo=FALSE}
# 21 = industrial percentage
# 42 = population density of rural areas
y <- CAIDI[, 9]
idx <- which(!is.na(y))
X <- regressor[idx,c(21,42)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- data_temp[complete.cases(data_temp),]
data_temp <- cbind(y, X)
data_temp <- data_temp[complete.cases(data_temp),]
fit2 <- lm(y ~ Industrial.Percentage + Population.Density.of.Rural.Areas, data=data_temp)
summary(fit2)
```

Linear model for selected variables from LASSO CAIDI operational
```{r lm operational, echo=FALSE}
# 40 = population density of urban areas
y <- CAIDI[, 11]
idx <- which(!is.na(y))
X <- regressor[idx,c(40)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
colnames(data_temp) <- c("y", "Population.Density.of.Urban.Areas")
fit3 <- lm(y ~ Population.Density.of.Urban.Areas, data=data_temp)
summary(fit3)
```



Step regression with BIC criteria for SAIDI overall: 

# ```{r BIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- SAIDI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=log(nrow(data_temp)), steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# ```




Step regression with AIC criteria: 

# ```{r AIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- SAIDI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=2, steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# 
# ```

LASSO for SAIDI
```{r BIC, echo=FALSE}
col <- c(3,5,7,9,11)
for(i in 1:length(col)){
  print(paste0("Model for ", colnames(SAIDI)[col[i]]))
  y <- SAIDI[,col[i]]
  idx <- which(!is.na(y))
  X <- regressor[idx,7:ncol(regressor)]
  y <- y[idx]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]

  X <- data_temp[,2:ncol(data_temp)]
  X <- as.matrix(X)
  y <- data_temp[,1]
  
  set.seed(51)
  glmnet1<-cv.glmnet(x=X,y=y, type.measure='mse',nfolds=10,
                   alpha=1,nlambda=100, #lambda= lambda_seq, 
                   thres = 1E-3,
                   dfmax = 10, maxit= 10^8, intercept = TRUE)
  plot(glmnet1)
  c<-coef(glmnet1,s='lambda.min',exact=TRUE)
  inds<-which(c!=0)
  print(paste0("Model for ", colnames(data)[i]))
  if(length(inds) ==1 ){
    print('no feature selected')
  }
  else{
    inds <- inds -1 
    inds <- inds[-1]
    print(colnames(X)[inds])
    model_f <- lm(y~X[, inds] )
    print(summary(model_f))
  }
}
```



Linear model for selected variables from LASSO SAIDI mechanical
```{r}
# 22 = residential customers
y <- SAIDI[, 7]
idx <- which(!is.na(y))
X <- regressor[idx,c(22)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
colnames(data_temp) <- c("y", "Residential.Customers")
fit4 <- lm(y ~ Residential.Customers, data=data_temp)
summary(fit4)
```




Step regression with BIC criteria for SAIFI overall: 

# ```{r BIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- SAIFI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=log(nrow(data_temp)), steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# ```

Step regression with AIC criteria for SAIFI overall: 

# ```{r BIC, echo=FALSE}
# col <- c(3,5,7,9,11)
# for(i in 1:length(col)){
#   print(paste0("Model for ", colnames(CAIDI)[col[i]]))
#   y <- SAIFI[,col[i]]
#   idx <- which(!is.na(y))
#   X <- regressor[idx,7:ncol(regressor)]
#   y <- y[idx]
#   data_temp <- cbind(y, X)
#   data_temp <- data_temp[complete.cases(data_temp),]
#   fit1 <- lm(y ~ ., data_temp)
#   fit2 <- lm(y ~ 1, data_temp)
#   step_model <- stepAIC(fit2,direction="forward",scope=list(upper=fit1,lower=fit2), k=2, steps = (nrow(data_temp)/2-1), trace =  FALSE)
#   print(summary(step_model))
# }
# ```

LASSO for SAIFI
```{r BIC, echo=FALSE}
col <- c(3,5,7,9,11)
for(i in 1:length(col)){
  print(paste0("Model for ", colnames(SAIFI)[col[i]]))
  y <- SAIFI[,col[i]]
  idx <- which(!is.na(y))
  X <- regressor[idx,7:ncol(regressor)]
  y <- y[idx]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]
  data_temp <- cbind(y, X)
  data_temp <- data_temp[complete.cases(data_temp),]

  X <- data_temp[,2:ncol(data_temp)]
  X <- as.matrix(X)
  y <- data_temp[,1]
  
  set.seed(51)
  glmnet1<-cv.glmnet(x=X,y=y, type.measure='mse',nfolds=10,
                   alpha=1,nlambda=100, #lambda= lambda_seq, 
                   thres = 1E-3,
                   dfmax = 10, maxit= 10^8, intercept = TRUE)
  plot(glmnet1)
  c<-coef(glmnet1,s='lambda.min',exact=TRUE)
  inds<-which(c!=0)
  print(paste0("Model for ", colnames(data)[i]))
  if(length(inds) ==1 ){
    print('no feature selected')
  }
  else{
    inds <- inds -1 
    inds <- inds[-1]
    print(colnames(X)[inds])
    model_f <- lm(y~X[, inds] )
    print(summary(model_f))
  }
}
```



Linear model for selected variables from LASSO SAIFI state
```{r lm mechanical, echo=FALSE}
# 38 = Population.Percentage.in.Urban
# 42 = Population.Density.of.Urban.Clusters
y <- SAIFI[, 3]
idx <- which(!is.na(y))
X <- regressor[idx,c(38,41)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
fit5 <- lm(y ~ Population.Percentage.in.Urban + Population.Density.of.Urban.Clusters, data=data_temp)
summary(fit5)
```

Linear model for selected variables from LASSO SAIFI mechanical
```{r lm mechanical, echo=FALSE}
# 47 = Percentage of inland water area
y <- SAIFI[, 7]
idx <- which(!is.na(y))
X <- regressor[idx,c(47)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
colnames(data_temp) <- c("y", "Percentage.of.Inland.Water.Area")
fit6 <- lm(y ~ Percentage.of.Inland.Water.Area, data=data_temp)
summary(fit6)
```

Linear model for selected variables from LASSO SAIFI natural
```{r lm natural, echo=FALSE}
# 38 = Population.Percentage.in.Urban
# 41 = Population.Density.of.Urban.Clusters
y <- SAIFI[, 9]
idx <- which(!is.na(y))
X <- regressor[idx,c(38, 41)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
fit7 <- lm(y ~ Population.Percentage.in.Urban + Population.Density.of.Urban.Clusters, data=data_temp)
summary(fit7)
```

Linear model for selected variables from LASSO SAIFI operational
```{r lm natural, echo=FALSE}
# 7 = Number.of.Unique.Companies
# 8 = Land.Area..sq.mi.
# 10 = Demand.MW.Loss
# 20 = Commercial.Percentage
# 29 = Per.Capita.Real.GSP.State
# 47 = Percentage of inland water area
y <- SAIFI[, 11]
idx <- which(!is.na(y))
X <- regressor[idx,c(7, 8, 10, 20, 29, 47)]
y <- y[idx]
data_temp <- cbind(y, X)
data_temp <- as.data.frame(data_temp[complete.cases(data_temp),])
fit8 <- lm(y ~ Number.of.Unique.Companies + Land.Area..sq.mi. + Demand.MW.Loss + Commercial.Percentage + Per.Capita.Real.GSP.State + Percentage.of.Inland.Water.Area, data=data_temp)
summary(fit8)
```
```{r convert to Latex CAIDI}
stargazer(fit1, fit2, fit3,
          type='html',
          title = "Table 4: Summary of Selected Significant Predictors for CAIDI",
          out = "/Users/amanankit/Documents/Research/Data EIA + OE/Table 4.html",
          align = TRUE,
          report = "cvp",
          dep.var.labels = "Metric/Cause",
          column.labels = c("CAIDI state", "CAIDI natural", "CAIDI operations"),
          omit.table.layout = "s",
          digits = NA)
```

```{r convert to Latex SAIDI}
 stargazer(fit4,
          type='html',
          title = "Table 5: Summary of Selected Significant Predictors for SAIDI",
          out = "/Users/amanankit/Documents/Research/Data EIA + OE/Table 5.html",
          align = TRUE,
          report = "cvp",
          dep.var.labels = "Metric/Cause",
          column.labels = c("SAIDI mechanical"),
          omit.table.layout = "s",
          digits = NA)
```

```{r convert to Latex SAIFI}
 stargazer(fit5, fit6, fit7, fit8,
          type='html',
          title = "Table 6: Summary of Selected Significant Predictors for SAIFI",
          out = "/Users/amanankit/Documents/Research/Data EIA + OE/Table 6.html",
          align = TRUE,
          report = "cvp",
          dep.var.labels = "Metric/Cause",
          column.labels = c("SAIFI state", "SAIFI mechanical", "SAIFI natural", "SAIFI operational"),
          omit.table.layout = "s",
          digits = NA)
```



==> anc/datasets/code/line_graphs.R <==
## this file will create all line graphs related to resiliency metrics
## do not need to run any other file in order to run this

library(plyr)
library(dplyr)
library(readxl)
library(openxlsx)
library(lubridate)
library(ggplot2)
library(extrafont)
library(gridExtra)
font_import()
loadfonts()

setwd("/Users/amanankit/Documents/Research/Data EIA + OE/Data/")

files <- list.files(pattern = '.xls')
customerDataEIA <- lapply(files, read_excel, col_names = TRUE, skip = 2)

customerDataEIA <- rbind.fill(customerDataEIA)

## automatically import the OE files and stores them as lists
files <- list.files(pattern = '.txt')
customerDataOE <- lapply(files, read.table, header = TRUE, quote = "", sep = "\t", skip = 1, fill = T)

NERC_regions <- read_excel('/Users/amanankit/Documents/Research/Data EIA + OE/NERC_regions.xlsx')

## combine the lists into one dataframe
customerDataOE <- rbind.fill(customerDataOE)

## 50 states
state <- c("Alabama","Alaska","Arizona","Arkansas","California","Colorado","Connecticut","Delaware","Florida","Georgia","Hawaii","Idaho",
           "Illinois","Indiana","Iowa","Kansas","Kentucky","Louisiana","Maine","Maryland","Massachusetts","Michigan","Minnesota",
           "Mississippi","Missouri","Montana","Nebraska","Nevada","New Hampshire","New Jersey","New Mexico","New York","North Carolina",
           "North Dakota","Ohio","Oklahoma","Oregon","Pennsylvania","Rhode Island","South Carolina","South Dakota","Tennessee","Texas",
           "Utah","Vermont","Virginia","Washington","West Virginia","Wisconsin","Wyoming")
stateAbbrev <- c("AL","AK","AZ","AR","CA","CO","CT","DE","FL","GA","HI","ID","IL","IN","IA","KS","KY","LA","ME","MD","MA","MI","MN","MS",
                 "MO","MT","NE","NV","NH","NJ","NM","NY","NC","ND","OH","OK","OR","PA","RI","SC","SD","TN","TX","UT","VT","VA","WA","WV",
                 "WI","WY")

## isolates relevant columns
customerStateAndPopEIA <- na.omit(customerDataEIA[,c("YEAR", "State", "Count__4")])

## assigns column names
colnames(customerStateAndPopEIA) <- c("year", "state", "population")

## removes commas from the population
customerStateAndPopEIA$population <- as.numeric(gsub(",", "", customerStateAndPopEIA$population))

customerStateAndPopEIA <- na.omit(customerStateAndPopEIA)

## isolates relevant columns
customerStateAndPopOE <- customerDataOE[,c("Date.Event.Began", 
                                           "Time.Event.Began", 
                                           "Date.of.Restoration", 
                                           "Time.of.Restoration", 
                                           "Area.Affected", 
                                           "Event.Type", 
                                           "Number.of.Customers.Affected",
                                           "NERC.Region")]

## assigns column names
colnames(customerStateAndPopOE) <- c("dayStart", "timeStart", "dayEnd", "timeEnd", "state", "cause", "population", "NERC_regions")

## removes extra characters (commas, quotes)
customerStateAndPopOE$population <- gsub(",", "", customerStateAndPopOE$population)
customerStateAndPopOE$population <- gsub("\"", "", customerStateAndPopOE$population)
customerStateAndPopOE$state <- gsub("\"", "", customerStateAndPopOE$state)

## converts time to 24 hour style to elimante AM and PM notation
customerStateAndPopOE$timeStart <- format(strptime(customerStateAndPopOE$timeStart, "%I:%M %p"), format = "%H:%M:%S")
customerStateAndPopOE$timeEnd <- format(strptime(customerStateAndPopOE$timeEnd, "%I:%M %p"), format = "%H:%M:%S")

## manually parses the dates
customerStateAndPopOE$dayStart <- parse_date_time(customerStateAndPopOE$dayStart, orders = "mdy")
customerStateAndPopOE$dayEnd <- parse_date_time(customerStateAndPopOE$dayEnd, orders = "mdy")

## merges date and time into one column
customerStateAndPopOE$dayStart <- paste(customerStateAndPopOE$dayStart, customerStateAndPopOE$timeStart)
customerStateAndPopOE$dayEnd <- paste(customerStateAndPopOE$dayEnd, customerStateAndPopOE$timeEnd)

## converts characters to POSIXct to allow for calculations
customerStateAndPopOE$dayStart <- parse_date_time(customerStateAndPopOE$dayStart, "Ymd HMS")
customerStateAndPopOE$dayEnd <- parse_date_time(customerStateAndPopOE$dayEnd, "Ymd HMS")

## calculates the time elapsed
time.interval <- customerStateAndPopOE$dayStart %--% customerStateAndPopOE$dayEnd
customerStateAndPopOE["Time.Elapsed"] <- NA 

## converts time elapsed to days: remove " / 1440" to revert back to minutes
customerStateAndPopOE$Time.Elapsed <- as.double((as.duration(time.interval) / 60) / 1440)

## removes rows that have NA value
customerStateAndPopOE$population <- as.numeric(customerStateAndPopOE$population)
customerStateAndPopOE <- na.omit(customerStateAndPopOE)

## converts negative values to positive values verify negative populations???? 
customerStateAndPopEIA$population <- abs(as.numeric(customerStateAndPopEIA$population))

## extract year and make into new column
customerStateAndPopOE$Year <- format(as.Date(customerStateAndPopOE$dayStart, format="%y/%m/%d:%h:%m:%s"), "%Y")
customerStateAndPopOE$cause <- gsub("deliberate", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("natural", "Natural", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("human attack", "Human attack", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("mechanical", "Mechanical failure", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("System Operations", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("operations", "Operations", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Unit Tripped", "Mechanical failure", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Units Tripped", "Mechanical failure", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Transmission Tripped", "Mechanical failure", customerStateAndPopOE$cause)
customerStateAndPopOE$cause <- gsub("Shed Load", "Operations", customerStateAndPopOE$cause)

customerStateAndPopOE <- customerStateAndPopOE %>% filter(cause %in% c("Operations", "Natural", "Human attack", "Mechanical failure"))
# combines the population counts for each year for each state
customer_state_and_pop_EIA_sorted <- with(customerStateAndPopEIA, aggregate(list(population = population), list(year = year, state = state), sum))

# extracts the state from the state column
states_pattern <- paste0(paste0(".*\\b(", paste0(state.name, collapse="|")), ")\\b.*")
customerStateAndPopOE$stateIsolated <- sub(states_pattern, "\\1", customerStateAndPopOE$state)

# add state abbreviations
customerStateAndPopOE$stateIsolatedAbbrev <- state.abb[match(customerStateAndPopOE$stateIsolated, state.name)]
customerStateAndPopOE <- subset(customerStateAndPopOE, Time.Elapsed >= 0)
customerStateAndPopOE <- customerStateAndPopOE[complete.cases(customerStateAndPopOE), ]

customerStateAndPopOE <- merge(customerStateAndPopOE, customer_state_and_pop_EIA_sorted, by.x = c("stateIsolatedAbbrev", "Year"), by.y = c("state", "year"), all.x = FALSE, all.y = TRUE)
customerStateAndPopOE <- customerStateAndPopOE[complete.cases(customerStateAndPopOE), ]
colnames(customerStateAndPopOE)[9] <- "populationAffected"
colnames(customerStateAndPopOE)[13] <- "customersInState"

customerStateAndPopOE <- customerStateAndPopOE %>% mutate("SAIDI" = (Time.Elapsed * populationAffected) / customersInState)
customerStateAndPopOE <- customerStateAndPopOE %>% mutate("SAIFI" = populationAffected / customersInState)                        
customerStateAndPopOE <- customerStateAndPopOE %>% mutate("CAIDI" = SAIDI / SAIFI)

#write.xlsx(customerStateAndPopOE, "/Users/amanankit/Documents/Research/Data EIA + OE/Resilience per Event.xlsx")
customerStateAndPopOE$NERC_regions <- gsub("\"", "", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub(" ", "", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub(";", ",", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub(",", ", ", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub("\\<RF\\>", "RFC", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub("WeEnergiesMAIN", "MAIN", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub("ERCOT", "TRE", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub("WSCC", "WECC", customerStateAndPopOE$NERC_regions)
customerStateAndPopOE$NERC_regions <- gsub("MAPP", "MRO", customerStateAndPopOE$NERC_regions)


# for hawaii only
customerStateAndPopOE$NERC_regions <- gsub("N/A", "HI", customerStateAndPopOE$NERC_regions)



NERC_regions <- unique(customerStateAndPopOE$NERC_regions)
customerStateAndPopOE <- customerStateAndPopOE[complete.cases(customerStateAndPopOE), ] # removes the row and the row number
customerStateAndPopOE$Key <- 1:length(customerStateAndPopOE$stateIsolated) # create a key for easy data matching
customerStateAndPopOE <- customerStateAndPopOE[, colnames(customerStateAndPopOE)[c(17,1:16)]]
customerStateAndPopOE$SAIDI_NERC <- as.numeric(NA)
customerStateAndPopOE$SAIFI_NERC <- as.numeric(NA)
customerStateAndPopOE$CAIDI_NERC <- as.numeric(NA)

calculate_NERC_resilience <- function(NERC_region, year, metric) {
  filtered <- customerStateAndPopOE %>% filter(NERC_regions == NERC_region & Year == year)
  if (length(filtered$Key > 0)) {
    total_customer_per_year_per_NERC <- sum(unique(filtered$customersInState), na.rm = TRUE)
    if (metric == "SAIDI") {
      value <- sum(filtered$Time.Elapsed * filtered$populationAffected) / total_customer_per_year_per_NERC
    } else if (metric == "SAIFI") {
      value <- sum(filtered$populationAffected) / total_customer_per_year_per_NERC
    }
    for (i in 1:length(filtered$Key)) {
      row <- as.numeric(filtered$Key[i])
      col <- paste0(metric, "_NERC")
      customerStateAndPopOE[customerStateAndPopOE$Key == row, col] <<- value  # have to use <<- to update the dataframe because it is stored in global environment
    }
  }
}

for (i in 1:length(NERC_regions)) {
  curr_NERC_region <- NERC_regions[i]
  for (curr_year in 2002:2017) {
    calculate_NERC_resilience(curr_NERC_region, curr_year, "SAIDI")
    calculate_NERC_resilience(curr_NERC_region, curr_year, "SAIFI")
  }
}

customerStateAndPopOE <- customerStateAndPopOE %>% mutate(CAIDI_NERC = SAIDI_NERC / SAIFI_NERC)
write.xlsx(customerStateAndPopOE, "/Users/amanankit/Documents/Research/Data EIA + OE/Resilience per NERC per year.xlsx")

ggplot(customerStateAndPopOE, aes(x = Year, y = SAIDI_NERC, color = NERC_regions, group = NERC_regions)) + geom_point() + geom_line()
ggplot(customerStateAndPopOE, aes(x = Year, y = SAIFI_NERC, color = NERC_regions, group = NERC_regions)) + geom_point() + geom_line()
ggplot(customerStateAndPopOE, aes(x = Year, y = CAIDI_NERC, color = NERC_regions, group = NERC_regions)) + geom_point() + geom_line()


unloadNamespace("plyr")

year <- as.data.frame(2002:2017)
cause_operations <- as.data.frame(rep(c("Operations"), length(year$`2002:2017`)))
colnames(cause_operations) <- c("cause")
cause_mechanical <- as.data.frame(rep(c("Mechanical failure"), length(year$`2002:2017`)))
colnames(cause_mechanical) <- c("cause")
cause_natural <- as.data.frame(rep(c("Natural"), length(year$`2002:2017`)))
colnames(cause_natural) <- c("cause")
cause_human_attk <- as.data.frame(rep(c("Human attack"), length(year$`2002:2017`)))
colnames(cause_human_attk) <- c("cause")

metric_by_cause <- cbind(bind_rows(cause_operations, cause_mechanical, cause_natural, cause_human_attk), year)
colnames(metric_by_cause) <- c("cause", "year")

calculate_resilience_cause_US <- function(cause_param, metric, year) {
  year_isolated <- customerStateAndPopOE %>% filter(Year == year, cause == cause_param)
  total_cust_served <- sum(unique(year_isolated$customersInState))
  if (length(year_isolated$Key) > 0) {
    if (metric == "SAIDI") {
      restoration_time_x_cust_interrupted <- sum(year_isolated$Time.Elapsed * year_isolated$populationAffected)
      SAIDI <- restoration_time_x_cust_interrupted / total_cust_served
      return (SAIDI)
    } else if(metric == "SAIFI") {
      cust_interrupted <- sum(year_isolated$populationAffected)
      SAIFI <- cust_interrupted / total_cust_served
      return (SAIFI)
    } else if (metric == "CAIDI") {
      CAIDI <- calculate_resilience_cause_US(cause_param, "SAIDI", year) / calculate_resilience_cause_US(cause_param, "SAIFI", year)
      return (CAIDI)
    }
  }
  return (NA)
}

causes <- c("Operations", "Natural", "Human attack", "Mechanical failure")
metrics <- c("SAIDI", "SAIFI", "CAIDI")
metric_by_cause$Key <- paste0(metric_by_cause[,1], metric_by_cause[,2])
metric_by_cause <- metric_by_cause[, colnames(metric_by_cause)[c(3,1:2)]]
metric_by_cause$SAIDI <- as.numeric(NA)
metric_by_cause$SAIFI <- as.numeric(NA)
metric_by_cause$CAIDI <- as.numeric(NA)

for (cause in 1:length(causes)) {
  for (year in 2002:2017) {
    for (metric in 1:length(metrics)) {
      curr_cause <- causes[cause]
      curr_metric <- metrics[metric]
      value <- calculate_resilience_cause_US(curr_cause, curr_metric, year)
      if (!is.na(value)) {
        if (metrics[metric] == "SAIDI") {
          col <- 4
        } else if (metrics[metric] == "SAIFI") {
          col <- 5
        } else if (metrics[metric] == "CAIDI") {
          col <- 6
        }
        key <- paste0(causes[cause], year)
        metric_by_cause[metric_by_cause$Key == key, col] <- value
      }
    }
  }
}

# figure_3a <- ggplot(metric_by_cause, aes(x=factor(year), y=SAIDI, color = cause, group = cause)) + geom_point() + geom_line() + ggtitle('SAIDI values for 2002 - 2017 by outage type') + xlab('Year') + ylab('SAIDI [hours per customer]') + guides(color=guide_legend('Cause for outage')) + theme_bw() + theme(text=element_text(family="CMU Serif"))
# figure_3b <- ggplot(metric_by_cause, aes(x=factor(year), y=SAIFI, color = cause, group = cause)) + geom_point() + geom_line() + ggtitle('SAIFI values for 2002 - 2017 by outage type') + xlab('Year') + ylab('SAIFI [interruptions per customer]') + guides(color=guide_legend('Cause for outage')) + theme_bw() + theme(text=element_text(family="CMU Serif"))
# figure_3c <- ggplot(metric_by_cause, aes(x=factor(year), y=CAIDI, color = cause, group = cause)) + geom_point() + geom_line() + ggtitle('CAIDI values for 2002 - 2017 by outage type') + xlab('Year') + ylab('CAIDI [hours per outage]') + guides(color=guide_legend('Cause for outage')) + theme_bw() + theme(text=element_text(family="CMU Serif"), legend.position = "bottom")
figure_3a <- ggplot(metric_by_cause, aes(x=factor(year), y=SAIDI, color = cause, group = cause)) + geom_point() + geom_line() + xlab('Year') + ylab('SAIDI [hours per customer]') + guides(color=guide_legend('Cause for outage')) + theme_bw() + theme(text=element_text(family="CMU Serif"), legend.position = "bottom", axis.title=element_text(size=14), legend.text = element_text(size=14), legend.title = element_text(size=13.7)) + theme(axis.text = element_text(size = 14)) + theme(axis.text.x = element_text(angle = 30, vjust = 0.5))
figure_3b <- ggplot(metric_by_cause, aes(x=factor(year), y=SAIFI, color = cause, group = cause)) + geom_point() + geom_line() + xlab('Year') + ylab('SAIFI [interruptions per customer]') + guides(color=guide_legend('Cause for outage')) + theme_bw() + theme(text=element_text(family="CMU Serif"), legend.position = "bottom", axis.title=element_text(size=14)) + theme(axis.text = element_text(size = 14)) + theme(axis.text.x = element_text(angle = 30, vjust = 0.5))
figure_3c <- ggplot(metric_by_cause, aes(x=factor(year), y=CAIDI, color = cause, group = cause)) + geom_point() + geom_line() + xlab('Year') + ylab('CAIDI [hours per outage]') + theme_bw() + theme(text=element_text(family="CMU Serif"), legend.position = "bottom", axis.title=element_text(size=14), legend.text = element_text(size=12), legend.title = element_text(size=12)) + theme(axis.text = element_text(size = 14)) + theme(axis.text.x = element_text(angle = 30, vjust = 0.5))

grid.arrange(figure_3c, figure_3a, figure_3b, nrow=1)
# customerStateAndPopOE_all_time_per_NERC <- customerStateAndPopOE
# calculate_NERC_resilience_all_time <- function(NERC_region, cause_param, metric) {
#   filtered <- customerStateAndPopOE_all_time_per_NERC %>% filter(NERC_regions == NERC_region, cause == cause_param)
#   if (length(filtered$Key > 0)) {
#     total_customer_per_NERC <- mean(unique(filtered$customersInState), na.rm = TRUE) # using mean since it is over multiple years
#     if (metric == "SAIDI") {
#       value <- sum(filtered$Time.Elapsed * filtered$populationAffected) / total_customer_per_NERC
#     } else if (metric == "SAIFI") {
#       value <- sum(filtered$populationAffected) / total_customer_per_NERC
#     }
#     for (i in 1:length(filtered$Key)) {
#       row <- as.numeric(filtered$Key[i])
#       col <- paste0(metric, "_NERC")
#       customerStateAndPopOE_all_time_per_NERC[customerStateAndPopOE_all_time_per_NERC$Key == row, col] <<- value  # have to use <<- to update the dataframe because it is stored in global environment
#     }
#   }
# }
# 
# for (i in 1:length(NERC_regions)) {
#   curr_NERC_region <- NERC_regions[i]
#   calculate_NERC_resilience_all_time(curr_NERC_region, "SAIDI")
#   calculate_NERC_resilience_all_time(curr_NERC_region, "SAIFI")
#   
# }
# 
# for (i in 1:length(NERC_regions)) {
#   curr_NERC_region <- NERC_regions[i]
#   for (cause in causes) {
#     calculate_NERC_resilience_all_time(curr_NERC_region, cause, "SAIDI")
#     calculate_NERC_resilience_all_time(curr_NERC_region, cause, "SAIFI")
#   }
# }
# customerStateAndPopOE_all_time_per_NERC <- customerStateAndPopOE_all_time_per_NERC %>% mutate(CAIDI_NERC = SAIDI_NERC / SAIFI_NERC)
# cause_order <- factor(customerStateAndPopOE_all_time_per_NERC$cause, level = c("Operations", "Mechanical failure", "Human attack", "Natural"))
# 
# ggplot(customerStateAndPopOE_all_time_per_NERC, aes(x = cause_order, y = SAIDI_NERC, color = NERC_regions, group = NERC_regions)) +
#   geom_point() + geom_line()
# 
# ggplot(customerStateAndPopOE_all_time_per_NERC, aes(x = cause_order, y = SAIFI_NERC, color = NERC_regions, group = NERC_regions)) +
#   geom_point() + geom_line()
# 
# ggplot(customerStateAndPopOE_all_time_per_NERC, aes(x = cause_order, y = CAIDI_NERC, color = NERC_regions, group = NERC_regions)) +
#   geom_point() + geom_line()


==> anc/datasets/code/readme.md <==
# Power Resiliency
This README file is provided as supplementary material to the research article.
## data_cleaning.R
### Objective
This script will clean the datasets and load in environment variables. It should always be run first. The script also contains some experimental code including producing maps but can be ignored. The file should be used for data cleaning purposes. To experiment with influential points, modify the boolean `remove_influential_rows` on line 156.
### Required files
The following datasets used to run this program were manually modified as noted in the article.
- EIA-861 files from 'datasets/EIA and OE datasets' folder.
Original data: [EIA-861](http://https://www.eia.gov/electricity/data/eia861/ "EIA-861"). Download will be a .zip and the relevant file is Sales_Ult_Cust_XXXX, where XXXX is the year. Keep in Excel format.
- OE-417 files from 'datasets/EIA and OE datasets' folder
Original data: [OE-417](https://www.oe.netl.doe.gov/OE417_annual_summary.aspx "OE-417"). Save the files as Tab Delimited Text (txt).

### Other requirements
- Ensure that data files are placed in the same directory and that you change the working directory in the script to point to the directory which contains the files.
- Ensure that the packages required are installed:
		lubridate
		readxl
		plyr
		ggplot2
		xlsx
		ggpubr
		dplyr
		usmap
		BBmisc
		scales

## us_maps.R
### Objective
This script will create the US choropleth maps that illustrate various combinations of year, reliability metric, and cause of outage for each state. It creates three XLSX files (SAIDI, CAIDI, SAIFI) used for the Lasso analysis as well.

### Required files
data_cleaning.R
### Other requirements
- Each time this file is run, data_cleaning.R must execute successfully prior to ensure the correct environment values are loaded.
- Ensure that the packages required are installed:
		dplyr
		usmap
		gridExtra
		xlsx
		extrafont


## line_graphs.R
### Objective
This script will create the line graphs that illustrate various combinations of year, reliability metric, NERC region, and cause of outage. It also calculates the influence measures for California.

### Required files
- EIA-861 dataset
- OE-417 dataset
- NERC_regions.xlsx from 'datasets/' folder

### Other requirements
- run us_maps.R
- Ensure that the packages required are installed:
		plyr
		dplyr
		readxl
		openxlsx
		lubridate
		ggplot2
		extrafont
		gridExtra
		sqldf

## for_regression.R
### Objective
This script will create the prepare part of the data to required for the Lasso analysis.

### Required files
- Areas of States.csv
- outage.xlsx
- NERC_regions.xlsx from 'datasets/' folder

### Other requirements
- No other file is required to run prior.
- Ensure that the packages required are installed:
		dplyr
		extrafont
		gridExtra
		usmap
		xlsx

		
## lasso_analysis.Rmd
### Objective
This script will conduct the LASSO regression analysis based on the provided predictor variables dataset. It also includes experimental trials involving step regression using AIC and BIC criteria.
### Required files
- for_regression.csv
- CAIDI.xlsx
- SAIDI.xlsx
- SAIFI.xlsx

### Other requirements
- No other file is required to run prior.
- Ensure that the packages required are installed:
		MASS
		glmnet
		stargazer 

==> anc/datasets/code/us_maps.R <==
# must run data_cleaning.R first to load datasets into environment
# this file will create the choropleth US maps based for SAIDI, SAIFI, CAIDI and its combinations with causes

library(dplyr)
library(usmap)
library(gridExtra)
library(xlsx)
library(extrafont)
font_import()
loadfonts()


list_of_states <- c("Alabama","Alaska","Arizona","Arkansas","California","Colorado","Connecticut","Delaware","Florida","Georgia","Hawaii","Idaho",
                             "Illinois","Indiana","Iowa","Kansas","Kentucky","Louisiana","Maine","Maryland","Massachusetts","Michigan","Minnesota",
                             "Mississippi","Missouri","Montana","Nebraska","Nevada","New Hampshire","New Jersey","New Mexico","New York","North Carolina",
                             "North Dakota","Ohio","Oklahoma","Oregon","Pennsylvania","Rhode Island","South Carolina","South Dakota","Tennessee","Texas",
                             "Utah","Vermont","Virginia","Washington","West Virginia","Wisconsin","Wyoming")

list_of_states_abbrev <- c("AL","AK","AZ","AR","CA","CO","CT","DE","FL","GA","HI","ID","IL","IN","IA","KS","KY","LA","ME","MD","MA","MI","MN","MS",
                           "MO","MT","NE","NV","NH","NJ","NM","NY","NC","ND","OH","OK","OR","PA","RI","SC","SD","TN","TX","UT","VT","VA","WA","WV",
                           "WI","WY")

list_of_causes <- c("Human Attack", "Mechanical Failure", "Natural", "Operations")


# combines the population counts for each year for each state
customer_state_and_pop_EIA_sorted <- with(customerStateAndPopEIA, aggregate(list(population = population), list(year = year, state = state), sum))

# extracts the state from the state column
states_pattern <- paste0(paste0(".*\\b(", paste0(state.name, collapse="|")), ")\\b.*")
customerStateAndPopOE$stateIsolated <- sub(states_pattern, "\\1", customerStateAndPopOE$state)

# add state abbreviations
customerStateAndPopOE$stateIsolatedAbbrev <- state.abb[match(customerStateAndPopOE$stateIsolated, state.name)]

# remove rows where no state was found (no state found means that state abbrev was NA)
customerStateAndPopOE <- customerStateAndPopOE[complete.cases(customerStateAndPopOE), ]

customerStateAndPopOE <- merge(customerStateAndPopOE, customer_state_and_pop_EIA_sorted, by.x = c("stateIsolatedAbbrev", "Year"), by.y = c("state", "year"), all.x = FALSE, all.y = TRUE)
customerStateAndPopOE <- customerStateAndPopOE[complete.cases(customerStateAndPopOE), ]
customerStateAndPopOE <- customerStateAndPopOE[, c(3, 4, 5, 6, 7, 11, 1, 8, 10, 9, 12, 2)]
colnames(customerStateAndPopOE)[10] <- "populationAffected"
colnames(customerStateAndPopOE)[11] <- "customersInState"

# takes a string to factor and returns a dataframe with rows containing only that string in the specified column
filter_dataframe_state <- function(factor_to_isolate) {
  return (customerStateAndPopOE %>% filter(stateIsolated %in% factor_to_isolate))
}

filter_dataframe_cause <- function(factor_to_isolate) {
  return (customerStateAndPopOE %>% filter(cause %in% factor_to_isolate))
}

filter_dataframe_year_range <- function(start_year, end_year) {
  return (customerStateAndPopOE %>% filter(Year %in% (start_year:end_year)))
}

filter_dataframe_state_for_cause_or_year <- function(factor_to_isolate) {
  return (filtered_OE %>% filter(stateIsolated %in% factor_to_isolate))
}


# calculates the SAIDI value for the input_state and returns an integer in days
# SAIDI can only be done per year otherwise it will use cumulative population e.g. 1.6mil in 2014 and 1.7mil in 2015. Previous code uses 3.3mil as total number of customers served. Current code matches year with # of customers that year
# "If the SAIDI is calculated for each day, the monthly SAIDI is found by summing the daily values" (pg 3: http://www.egr.unlv.edu/~eebag/Reliability_Indices_for_Utilities.pdf)
# Using this logic if the SAIDI is calculated for each year, the SAIDI for 16 year period can be found by summing the yearly values
calculate_SAIDI_state <- function(input_state_full) {
  cumulative_sum <- 0
  filtered_OE <- filter_dataframe_state(input_state_full)
  if (nrow(filtered_OE) >= 1) {
    for (i in 1:nrow(filtered_OE)) {
      year_var <- filtered_OE[i,]$Year
      duration <- filtered_OE[i,]$Time.Elapsed
      population_affected <- filtered_OE[i,]$populationAffected
      customers <- filtered_OE[i,]$customersInState
      cumulative_sum <- cumulative_sum + (duration*population_affected/customers)
    }
  }
  SAIDI <- cumulative_sum
  return(SAIDI)
}

calculate_SAIDI_state_for_cause_or_year <- function(input_state_full) {
  cumulative_sum <- 0
  filtered_OE <- filter_dataframe_state_for_cause_or_year(input_state_full)
  if (nrow(filtered_OE) >= 1) {
    for (i in 1:nrow(filtered_OE)) {
      year_var <- filtered_OE[i,]$Year
      duration <- filtered_OE[i,]$Time.Elapsed
      population_affected <- filtered_OE[i,]$populationAffected
      customers <- filtered_OE[i,]$customersInState
      cumulative_sum <- cumulative_sum + (duration*population_affected/customers)
    }
  }
  SAIDI <- cumulative_sum
  return(SAIDI)
}

calculate_SAIFI_state <- function(input_state_full) { 
  cumulative_sum <- 0
  filtered_OE <- filter_dataframe_state(input_state_full)
  if (nrow(filtered_OE) >= 1) {
    for (i in 1:nrow(filtered_OE)) {
      year_var <- filtered_OE[i,]$Year
      duration <- filtered_OE[i,]$Time.Elapsed
      population_affected <- filtered_OE[i,]$populationAffected
      customers <- filtered_OE[i,]$customersInState
      cumulative_sum <- cumulative_sum + (population_affected/customers)
    }
  }
  SAIFI <- cumulative_sum
  return(SAIFI)
}

calculate_SAIFI_state_for_cause_or_year <- function(input_state_full) { 
  cumulative_sum <- 0
  filtered_OE <- filter_dataframe_state_for_cause_or_year(input_state_full)
  if (nrow(filtered_OE) >= 1) {
    for (i in 1:nrow(filtered_OE)) {
      year_var <- filtered_OE[i,]$Year
      duration <- filtered_OE[i,]$Time.Elapsed
      population_affected <- filtered_OE[i,]$populationAffected
      customers <- filtered_OE[i,]$customersInState
      cumulative_sum <- cumulative_sum + (population_affected/customers)
    }
  }
  SAIFI <- cumulative_sum
  return(SAIFI)
}

# calculates SAIDI for all states
SAIDI_state <- as.data.frame(cbind(list_of_states))
SAIDI_state["SAIDI"] <- NA
SAIDI_state <- as.data.frame(mapply(calculate_SAIDI_state, list_of_states))
colnames(SAIDI_state) <- c("SAIDI")

# calculates SAIFI for all states
SAIFI_state <- as.data.frame(cbind(list_of_states))
SAIFI_state["SAIFI"] <- NA
SAIFI_state <- as.data.frame(mapply(calculate_SAIFI_state, list_of_states))
colnames(SAIFI_state) <- c("SAIFI")

calculate_CAIDI_state <- function(SAIDI_df, SAIFI_df) {
  CAIDI_state <- as.data.frame(cbind(list_of_states))
  CAIDI_state$CAIDI <- SAIDI_df$SAIDI / SAIFI_df$SAIFI
  CAIDI_state$CAIDI[is.nan(CAIDI_state$CAIDI)] <- 0
  return (CAIDI_state)
}

calculate_CAIDI_state_for_cause_or_year <- function(SAIDI_df, SAIFI_df) {
  CAIDI_state_for_cause_or_year <- as.data.frame(cbind(list_of_states))
  CAIDI_state_for_cause_or_year$CAIDI <- SAIDI_df$SAIDI / SAIFI_df$SAIFI
  CAIDI_state_for_cause_or_year$CAIDI[is.nan(CAIDI_state_for_cause_or_year$CAIDI)] <- 0
  return (CAIDI_state_for_cause_or_year)
}

# calculates CAIDI for all states
CAIDI_state <- calculate_CAIDI_state(SAIDI_state, SAIFI_state)

fips_codes <- c("01", "02", "04", "05", "06", "08", "09", "10", "12", "13", "15", "16", "17", "18", "19", "20", 
                "21", "22", "23", "24", "25", "26", "27", "28", "29", "30", "31", "32", "33", "34", "35", "36", 
                "37", "38", "39", "40", "41", "42", "44", "45", "46", "47", "48", "49", "50", "51", "53", "54", 
                "55", "56")
fipsdf <- fips_info(fips_codes)

#sort by fips code
fipsdf <- fipsdf[with(fipsdf, order(fips)), ]

# convert to log10 scale for better visualizing
SAIDI_state$log_SAIDI <- log10(SAIDI_state$SAIDI)
SAIFI_state$log_SAIFI <- log10(SAIFI_state$SAIFI)
CAIDI_state$log_CAIDI <- log10(CAIDI_state$CAIDI)
width_map = 18.5
height_map = 9.24
legendLabel <- c("Resilience Metrics (SAIDI)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_state$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = quantile(SAIDI_state$log_SAIDI, 0.5), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIDI vales for each state (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_state$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = quantile(SAIFI_state$log_SAIFI, 0.5), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIFI vales for each state (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (CAIDI)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_state$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = quantile(CAIDI_state$log_CAIDI, 0.5), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "CAIDI vales for each state (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("CAIDI vales for each state (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

calculate_SAIDI_cause_or_year <- function() {

  if (nrow(filtered_OE) >= 1) {
    SAIDI_cause_or_year <- as.data.frame(cbind(list_of_states))
    SAIDI_cause_or_year["SAIDI"] <- NA
    SAIDI_cause_or_year <- as.data.frame(mapply(calculate_SAIDI_state_for_cause_or_year, list_of_states))
    colnames(SAIDI_cause_or_year) <- c("SAIDI")
    return(SAIDI_cause_or_year)
  }
}

calculate_SAIFI_cause_or_year <- function() {
  if (nrow(filtered_OE) >= 1) {
    SAIFI_cause_or_year <- as.data.frame(cbind(list_of_states))
    SAIFI_cause_or_year["SAIDI"] <- NA
    SAIFI_cause_or_year <- as.data.frame(mapply(calculate_SAIFI_state_for_cause_or_year, list_of_states))
    colnames(SAIFI_cause_or_year) <- c("SAIFI")
    return(SAIFI_cause_or_year)
  }
}

filtered_OE <- filter_dataframe_cause("Human Attack")
SAIDI_cause_human_attack <- calculate_SAIDI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Mechanical Failure")
SAIDI_cause_mechanical <- calculate_SAIDI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Natural")
SAIDI_cause_natural <- calculate_SAIDI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Operations")
SAIDI_cause_operations <- calculate_SAIDI_cause_or_year()

filtered_OE <- filter_dataframe_cause("Human Attack")
SAIFI_cause_human_attack <- calculate_SAIFI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Mechanical Failure")
SAIFI_cause_mechanical <- calculate_SAIFI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Natural")
SAIFI_cause_natural <- calculate_SAIFI_cause_or_year()
filtered_OE <-filter_dataframe_cause("Operations")
SAIFI_cause_operations <- calculate_SAIFI_cause_or_year()

CAIDI_cause_human_attack <- calculate_CAIDI_state_for_cause_or_year(SAIDI_cause_human_attack, SAIFI_cause_human_attack)
CAIDI_cause_mechanical <- calculate_CAIDI_state_for_cause_or_year(SAIDI_cause_mechanical, SAIFI_cause_mechanical)
CAIDI_cause_natural <- calculate_CAIDI_state_for_cause_or_year(SAIDI_cause_natural, SAIFI_cause_natural)
CAIDI_cause_operations <- calculate_CAIDI_state_for_cause_or_year(SAIDI_cause_operations, SAIFI_cause_operations)

SAIDI_cause_human_attack$log_SAIDI <- log10(SAIDI_cause_human_attack$SAIDI)
SAIDI_cause_mechanical$log_SAIDI <- log10(SAIDI_cause_mechanical$SAIDI)
SAIDI_cause_natural$log_SAIDI <- log10(SAIDI_cause_natural$SAIDI)
SAIDI_cause_operations$log_SAIDI <- log10(SAIDI_cause_operations$SAIDI)

SAIFI_cause_human_attack$log_SAIFI <- log10(SAIFI_cause_human_attack$SAIFI)
SAIFI_cause_mechanical$log_SAIFI <- log10(SAIFI_cause_mechanical$SAIFI)
SAIFI_cause_natural$log_SAIFI <- log10(SAIFI_cause_natural$SAIFI)
SAIFI_cause_operations$log_SAIFI <- log10(SAIFI_cause_operations$SAIFI)

CAIDI_cause_human_attack$log_CAIDI <- log10(CAIDI_cause_human_attack$CAIDI)
CAIDI_cause_mechanical$log_CAIDI <- log10(CAIDI_cause_mechanical$CAIDI)
CAIDI_cause_natural$log_CAIDI <- log10(CAIDI_cause_natural$CAIDI)
CAIDI_cause_operations$log_CAIDI <- log10(CAIDI_cause_operations$CAIDI)


legendLabel <- c("Resilience Metrics (SAIDI) (Human Attack)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_cause_human_attack$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b",midpoint = median(SAIDI_cause_human_attack$log_SAIDI[which(!is.infinite(SAIDI_cause_human_attack$log_SAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Human Attack (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIDI vales for each state for Human Attack (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")


legendLabel <- c("Resilience Metrics (SAIFI) (Human Attack)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_cause_human_attack$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_cause_human_attack$log_SAIFI[which(!is.infinite(SAIFI_cause_human_attack$log_SAIFI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Human Attack (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIFI vales for each state for Human Attack (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")


legendLabel <- c("Resilience Metrics (CAIDI) (Human Attack)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_cause_human_attack$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_cause_human_attack$log_CAIDI[which(!is.infinite(CAIDI_cause_human_attack$log_CAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "CAIDI vales for each state for Human Attack (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("CAIDI vales for each state for Human Attack (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")


legendLabel <- c("Resilience Metrics (SAIDI) (Mechanical Failure)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_cause_mechanical$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIDI_cause_mechanical$log_SAIDI[which(!is.infinite(SAIDI_cause_mechanical$log_SAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Mechanical Failure (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIDI vales for each state for Mechanical Failure (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI) (Mechanical Failure)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_cause_mechanical$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_cause_mechanical$log_SAIFI[which(!is.infinite(SAIFI_cause_mechanical$log_SAIFI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Mechanical Failure (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIFI vales for each state for Mechanical Failure (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (CAIDI) (Mechanical Failure)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_cause_mechanical$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_cause_mechanical$log_CAIDI[which(!is.infinite(CAIDI_cause_mechanical$log_CAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "CAIDI vales for each state for Mechanical Failure (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("CAIDI vales for each state for Mechanical Failure (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIDI) (Natural)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_cause_natural$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIDI_cause_natural$log_SAIDI[which(!is.infinite(SAIDI_cause_natural$log_SAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Natural (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIDI vales for each state for Natural (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI) (Natural)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_cause_natural$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_cause_natural$log_SAIFI[which(!is.infinite(SAIFI_cause_natural$log_SAIFI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Natural (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIFI vales for each state for Natural (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("CAIDI (log)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_cause_natural$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_cause_natural$log_CAIDI[which(!is.infinite(CAIDI_cause_natural$log_CAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  theme(text=element_text(family="CMU Serif")) +
  theme(legend.text = element_text(size = 16), legend.title = element_text(size = 16))

ggsave(filename = paste0("CAIDI vales for each state for Natural (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIDI) (Operations)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_cause_operations$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIDI_cause_operations$log_SAIDI[which(!is.infinite(SAIDI_cause_operations$log_SAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Operations (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIDI vales for each state for Operations (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI) (Operations)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_cause_operations$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_cause_operations$log_SAIFI[which(!is.infinite(SAIFI_cause_operations$log_SAIFI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Operations (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("SAIFI vales for each state for Operations (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")


legendLabel <- c("Resilience Metrics (CAIDI) (Operations)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_cause_operations$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_cause_operations$log_CAIDI[which(!is.infinite(CAIDI_cause_operations$log_CAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "CAIDI vales for each state for Operations (log scale)", subtitle = "2002 - 2017")

ggsave(filename = paste0("CAIDI vales for each state for Operations (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

filtered_OE <- filter_dataframe_year_range(2002, 2009)
SAIDI_range_1 <- calculate_SAIDI_cause_or_year()
filtered_OE <- filter_dataframe_year_range(2010, 2017)
SAIDI_range_2 <- calculate_SAIDI_cause_or_year()

filtered_OE <- filter_dataframe_year_range(2002, 2009)
SAIFI_range_1 <- calculate_SAIFI_cause_or_year()
filtered_OE <- filter_dataframe_year_range(2010, 2017)
SAIFI_range_2 <- calculate_SAIFI_cause_or_year()

filtered_OE <- filter_dataframe_year_range(2002, 2009)
CAIDI_range_1 <- calculate_CAIDI_state_for_cause_or_year(SAIDI_range_1, SAIFI_range_1)
filtered_OE <- filter_dataframe_year_range(2010, 2017)
CAIDI_range_2 <- calculate_CAIDI_state_for_cause_or_year(SAIDI_range_2, SAIFI_range_2)

SAIDI_range_1$log_SAIDI <- log10(SAIDI_range_1$SAIDI)
SAIFI_range_1$log_SAIFI <- log10(SAIFI_range_1$SAIFI)
CAIDI_range_1$log_CAIDI <- log10(CAIDI_range_1$CAIDI)

SAIDI_range_2$log_SAIDI <- log10(SAIDI_range_2$SAIDI)
SAIFI_range_2$log_SAIFI <- log10(SAIFI_range_2$SAIFI)
CAIDI_range_2$log_CAIDI <- log10(CAIDI_range_2$CAIDI)



legendLabel <- c("Resilience Metrics (SAIDI) (2002 - 2009)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_range_1$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIDI_range_1$log_SAIDI[which(!is.infinite(SAIDI_range_1$log_SAIDI))]), name = legendLabel, 
                       limits = c(min(SAIDI_range_1$log_SAIDI[which(!is.infinite(SAIDI_range_1$log_SAIDI))], SAIDI_range_2$log_SAIDI[which(!is.infinite(SAIDI_range_2$log_SAIDI))]), max(SAIDI_range_1$log_SAIDI[which(!is.infinite(SAIDI_range_1$log_SAIDI))], SAIDI_range_2$log_SAIDI[which(!is.infinite(SAIDI_range_2$log_SAIDI))]))) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Year Range 1 (log scale)", subtitle = "2002 - 2009")

ggsave(filename = paste0("SAIDI vales for each state for Year Range 1 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI) (2002 - 2009)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_range_1$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_range_1$log_SAIFI[which(!is.infinite(SAIFI_range_1$log_SAIFI))]), name = legendLabel,
                       limits = c(min(SAIFI_range_1$log_SAIFI[which(!is.infinite(SAIFI_range_1$log_SAIFI))], SAIFI_range_2$log_SAIFI[which(!is.infinite(SAIFI_range_2$log_SAIFI))]), max(SAIFI_range_1$log_SAIFI[which(!is.infinite(SAIFI_range_1$log_SAIFI))], SAIFI_range_2$log_SAIFI[which(!is.infinite(SAIFI_range_2$log_SAIFI))]))) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Year Range 1 (log scale)", subtitle = "2002 - 2009")

ggsave(filename = paste0("SAIFI vales for each state for Year Range 1 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("CAIDI values (log scale)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_range_1$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
figure_2a <- plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_range_1$log_CAIDI[which(!is.infinite(CAIDI_range_1$log_CAIDI))]), name = legendLabel, limits = c(min(CAIDI_range_1$log_CAIDI[which(!is.infinite(CAIDI_range_1$log_CAIDI))], CAIDI_range_2$log_CAIDI[which(!is.infinite(CAIDI_range_2$log_CAIDI))]), max(CAIDI_range_1$log_CAIDI[which(!is.infinite(CAIDI_range_1$log_CAIDI))], CAIDI_range_2$log_CAIDI[which(!is.infinite(CAIDI_range_2$log_CAIDI))]))) +
  theme(legend.position = "none", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  theme(text=element_text(family="CMU Serif"))

ggsave(filename = paste0("Figure 2. CAIDI vales for each state for Year Range 1 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIDI) (2010 - 2017)")
us_map_SAIDI <- data.frame(fips_codes, SAIDI_range_2$log_SAIDI)
colnames(us_map_SAIDI) <- c("fips", "SAIDI")
plot_usmap(data = us_map_SAIDI, value = "SAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIDI_range_2$log_SAIDI[which(!is.infinite(SAIDI_range_2$log_SAIDI))]), name = legendLabel) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIDI vales for each state for Year Range 2 (log scale)", subtitle = "2010 - 2017") + theme(text=element_text(family="CMU Serif"))

ggsave(filename = paste0("SAIDI vales for each state for Year Range 2 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("Resilience Metrics (SAIFI) (2010 - 2017)")
us_map_SAIFI <- data.frame(fips_codes, SAIFI_range_2$log_SAIFI)
colnames(us_map_SAIFI) <- c("fips", "SAIFI")
plot_usmap(data = us_map_SAIFI, value = "SAIFI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(SAIFI_range_2$log_SAIFI[which(!is.infinite(SAIFI_range_2$log_SAIFI))]), name = legendLabel, 
                       limits = c(min(SAIFI_range_1$log_SAIFI[which(!is.infinite(SAIFI_range_1$log_SAIFI))], SAIFI_range_2$log_SAIFI[which(!is.infinite(SAIFI_range_2$log_SAIFI))]), max(SAIFI_range_1$log_SAIFI[which(!is.infinite(SAIFI_range_1$log_SAIFI))], SAIFI_range_2$log_SAIFI[which(!is.infinite(SAIFI_range_2$log_SAIFI))]))) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  labs(title = "SAIFI vales for each state for Year Range 2 (log scale)", subtitle = "2010 - 2017")

ggsave(filename = paste0("SAIFI vales for each state for Year Range 2 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

legendLabel <- c("CAIDI (log)")
us_map_CAIDI <- data.frame(fips_codes, CAIDI_range_2$log_CAIDI)
colnames(us_map_CAIDI) <- c("fips", "CAIDI")
figure_2b <- plot_usmap(data = us_map_CAIDI, value = "CAIDI", labels = TRUE, label_color = "black") +
  scale_fill_gradient2(low = "#f7fbff", mid = "#4292c6", high = "#08306b", midpoint = median(CAIDI_range_2$log_CAIDI[which(!is.infinite(CAIDI_range_2$log_CAIDI))]), name = legendLabel, limits = c(min(CAIDI_range_1$log_CAIDI[which(!is.infinite(CAIDI_range_1$log_CAIDI))], CAIDI_range_2$log_CAIDI[which(!is.infinite(CAIDI_range_2$log_CAIDI))]), max(CAIDI_range_1$log_CAIDI[which(!is.infinite(CAIDI_range_1$log_CAIDI))], CAIDI_range_2$log_CAIDI[which(!is.infinite(CAIDI_range_2$log_CAIDI))]))) +
  theme(legend.position = "right", legend.background = element_rect(fill = "gray90", size = 0.5, linetype = "dotted"), legend.key.size = unit(1.5, "cm")) + 
  theme(text=element_text(family="CMU Serif")) +
  theme(legend.text = element_text(size = 16), legend.title = element_text(size = 16))

ggsave(filename = paste0("Figure 3. CAIDI vales for each state for Year Range 2 (log scale).pdf"), path = paste("/Users/amanankit/Documents/Research/Data/US Maps/US Maps for Scott"), width = width_map, height = height_map, units = "in", device = "pdf")

grid.arrange(figure_2a, figure_2b, nrow=1)
names(CAIDI_cause_human_attack)[2] <- paste("CAIDI_cause_human_attack")
names(CAIDI_cause_mechanical)[2] <- paste("CAIDI_cause_mechanical")
names(CAIDI_cause_natural)[2] <- paste("CAIDI_cause_natural")
names(CAIDI_cause_operations)[2] <- paste("CAIDI_cause_operations")
names(CAIDI_range_1)[2] <- paste("CAIDI_range_1")
names(CAIDI_range_2)[2] <- paste("CAIDI_range_2")
names(CAIDI_state)[2] <- paste("CAIDI_state")

names(SAIDI_cause_human_attack)[1] <- paste("SAIDI_cause_human_attack")
names(SAIDI_cause_mechanical)[1] <- paste("SAIDI_cause_mechanical")
names(SAIDI_cause_natural)[1] <- paste("SAIDI_cause_natural")
names(SAIDI_cause_operations)[1] <- paste("SAIDI_cause_operations")
names(SAIDI_range_1)[1] <- paste("SAIDI_range_1")
names(SAIDI_range_2)[1] <- paste("SAIDI_range_2")
names(SAIDI_state)[1] <- paste("SAIDI_state")

names(SAIFI_cause_human_attack)[1] <- paste("SAIFI_cause_human_attack")
names(SAIFI_cause_mechanical)[1] <- paste("SAIFI_cause_mechanical")
names(SAIFI_cause_natural)[1] <- paste("SAIFI_cause_natural")
names(SAIFI_cause_operations)[1] <- paste("SAIFI_cause_operations")
names(SAIFI_range_1)[1] <- paste("SAIFI_range_1")
names(SAIFI_range_2)[1] <- paste("SAIFI_range_2")
names(SAIFI_state)[1] <- paste("SAIFI_state")

names(CAIDI_cause_human_attack)[3] <- paste("CAIDI_cause_human_attack_log")
names(CAIDI_cause_mechanical)[3] <- paste("CAIDI_cause_mechanical_log")
names(CAIDI_cause_natural)[3] <- paste("CAIDI_cause_natural_log")
names(CAIDI_cause_operations)[3] <- paste("CAIDI_cause_operations_log")
names(CAIDI_range_1)[3] <- paste("CAIDI_range_1_log")
names(CAIDI_range_2)[3] <- paste("CAIDI_range_2_log")
names(CAIDI_state)[3] <- paste("CAIDI_state_log")

names(SAIDI_cause_human_attack)[2] <- paste("SAIDI_cause_human_attack_log")
names(SAIDI_cause_mechanical)[2] <- paste("SAIDI_cause_mechanical_log")
names(SAIDI_cause_natural)[2] <- paste("SAIDI_cause_natural_log")
names(SAIDI_cause_operations)[2] <- paste("SAIDI_cause_operations_log")
names(SAIDI_range_1)[2] <- paste("SAIDI_range_1_log")
names(SAIDI_range_2)[2] <- paste("SAIDI_range_2_log")
names(SAIDI_state)[2] <- paste("SAIDI_state_log")

names(SAIFI_cause_human_attack)[2] <- paste("SAIFI_cause_human_attack_log")
names(SAIFI_cause_mechanical)[2] <- paste("SAIFI_cause_mechanical_log")
names(SAIFI_cause_natural)[2] <- paste("SAIFI_cause_natural_log")
names(SAIFI_cause_operations)[2] <- paste("SAIFI_cause_operations_log")
names(SAIFI_range_1)[2] <- paste("SAIFI_range_1_log")
names(SAIFI_range_2)[2] <- paste("SAIFI_range_2_log")
names(SAIFI_state)[2] <- paste("SAIFI_state_log")

SAIDI_hyp_test_df <- cbind(SAIDI_state, SAIDI_cause_human_attack, SAIDI_cause_mechanical, SAIDI_cause_natural, SAIDI_cause_operations, SAIDI_range_1, SAIDI_range_2)
SAIFI_hyp_test_df <- cbind(SAIFI_state, SAIFI_cause_human_attack, SAIFI_cause_mechanical, SAIFI_cause_natural, SAIFI_cause_operations, SAIFI_range_1, SAIFI_range_2)
CAIDI_hyp_test_df <- cbind(CAIDI_state, CAIDI_cause_human_attack, CAIDI_cause_mechanical, CAIDI_cause_natural, CAIDI_cause_operations, CAIDI_range_1, CAIDI_range_2)
names(CAIDI_hyp_test_df)[1] <- paste("State")
CAIDI_hyp_test_df <- CAIDI_hyp_test_df[, !grepl("list_of_states", names(CAIDI_hyp_test_df))]

# write.xlsx(SAIDI_hyp_test_df, "/Users/amanankit/Documents/Research/Data EIA + OE/SAIDI.xlsx")
# write.xlsx(SAIFI_hyp_test_df, "/Users/amanankit/Documents/Research/Data EIA + OE/SAIFI.xlsx")
# write.xlsx(CAIDI_hyp_test_df, "/Users/amanankit/Documents/Research/Data EIA + OE/CAIDI.xlsx")

